Balancing non-rectangular tables

Balancing square and rectangular tables by rotation has been an interesting way to illustrate the intermediate value theorem. This article studies the same question for tables whose feet form a cyclic quadrilateral, following a conjecture of A.~Martin. In the idealised model behind this conjecture, the balancing act works for every such table and is a nice application of the ergodic theorem. For the actual rigid table on a Lipschitz terrain, the situation is more subtle. If the terrain is flattened enough, the table can be stabilised unless an idealised wobbling function vanishes identically, \ie unless the terrain is degenerate for the table. Even if this should happen, the tables whose feet are vertices of a regular polygon and which satisfy a non-degeneracy condition of their own can still be stabilised on every terrain with a small enough Lipschitz constant (\eg a halved regular hexagon as long as the slope is less than $3.7$\textdegree{}). On the other hand, there is an isosceles trapezoid and another table, which are shown to wobble at every angle on suitable terrains however small the Lipschitz constant is. These counterexamples are fragile: for every table, if the idealised wobbling function vanishes identically for every position of the rotation axis in a small disc, then, near the feet, the terrain is a plane or a paraboloid of revolution with a vertical axis; so in practice a slight move of the axis makes the terrain non-degenerate. The results are, with minor exceptions, formalised in Lean.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.txt <==
Ancillary files of the article "Balancing non-rectangular tables" (A. Gournay).

lean/      the Lean 4 / Mathlib formalisation (see lean/README.md); to build it:
           cd lean && lake exe cache get && lake build
numerics/  the Python scripts used for the computer-assisted parts of the proofs and for the
           numerical experiments (Python 3 with mpmath and numpy)

These files are the version that accompanies this version of the article. The maintained version
is in the repository https://github.com/gournay/Wobbly-tables.

Licence: Apache License 2.0 (see LICENSE).


==> anc/lean/README.md <==
# Lean formalisation of §4 and §5 of the paper

The numbering is that of the current version of the paper, in `tex/`.

**Status: compiles with Lean `v4.34.1` and Mathlib `v4.34.1`, without `sorry` and without
warnings.** All the theorems only depend on the axioms `propext`, `Classical.choice` and
`Quot.sound`.

The Lean code was written and cross-checked with the help of the AI systems Claude (Anthropic,
through Claude Code) and Aristotle (Harmonic).

## Build

```
lake exe cache get   # download the prebuilt Mathlib (if cache.mathlib.org is reachable)
lake build
```

Mathlib is pinned to the release `v4.34.1` (Lean `v4.34.1`) through its git URL in
`lakefile.toml`. Without access to the Mathlib cache, `lake build` compiles the needed part of
Mathlib from source (about 2100 files).

## Model

The horizontal plane is `ℂ`; `dot` is the Euclidean inner product and `rot θ = exp (iθ)`.
A position of the table is `(θ, q, c)`; the foot which is at `a` in the frame of the table is at the
horizontal position `foot (rot θ * a) q = rot θ * a - Φ (rot θ * a) q` and at the height
`c + dot (rot θ * a) q`. These formulas of Lemma 4.1 are used as the definition of the model;
`Wobbly/Coordinates.lean` derives them from the rigid motion `S_q ∘ R_θ` of the paper. The terrain is
a function `g : ℂ → ℝ` with `IsLip g L` (`|g x - g y| ≤ L ‖x - y‖` for all `x, y`).

## Files

* `Wobbly/Basic.lean`: the map `Φ`, Lemma 4.2, Lemma 4.3, an explicit solver for 2×2 systems.
* `Wobbly/Coordinates.lean`: Lemma 4.1. The rotation `S_q` as a matrix of `SO(3)`, its axis and
  angle, the coordinates of the feet, equation (4.1), and the decomposition `T = S_q ∘ R_θ` of the
  rotations which neither turn the table upside down nor make it vertical.
* `Wobbly/Hover.lean`: tables, the smallness assumption (4.3), Proposition 4.4.
* `Wobbly/Wobble.lean`: the wobbling function, Lemma 4.7 and Propositions 4.8–4.10.
* `Wobbly/Remainder.lean`, `Wobbly/Taylor.lean`: Proposition 5.2 (third order term with an explicit
  remainder) and the scaling of the remainder.
* `Wobbly/Modes.lean`: degenerate Fourier modes, Lemma 5.3.
* `Wobbly/ClosedForm.lean`, `Wobbly/Degenerate.lean`: Proposition 5.6.
* `Wobbly/PolyCalc.lean`: calculus for the terrains `Re(z^k) + ½(|z|² - 1) Re(b z^{2k})`.
* `Wobbly/Rational.lean`: Corollary 4.11, Proposition 5.4, Corollary 5.5.
* `Wobbly/Rectangle.lean`: Theorem 5.1.
* `Wobbly/TrapezoidCex.lean`: Theorem 5.7 (an isosceles trapezoid which wobbles at every angle).
* `Wobbly/UneqCex.lean`: Proposition 5.8 (a table with diagonals of different lengths which
  wobbles at every angle).
* `Wobbly/Orbit.lean`: rational tables and Theorem 5.11 (with coercivity as a hypothesis).
* `Wobbly/Coercive.lean`: coercivity of the circulant operator from `m(s) ≠ 0` (discrete Fourier
  transform and Parseval's identity), hence Theorem 5.11 for every non-degenerate rational table.
* `Wobbly/Hexagon.lean`: the hexagonal table and Corollary 5.12.
* `Wobbly/Axis.lean`: Proposition 4.13 (moving the axis) for globally Lipschitz terrains and
  non-square tables (Liouville argument), and the Fourier coefficients on circles.
* `Wobbly/AxisLocal.lean`: Proposition 4.13 (a) (local version) and (b) for continuous terrains,
  for every table (including the square).
* `Wobbly/Smooth.lean`: Proposition 4.4, regularity (if `g` is `C^k`, so are `q_AC` and `c_AC`),
  by the implicit function theorem.
* `Wobbly/Classification.lean`: Lemma 5.3 (f), the shape of the table when `4` or `5` is a
  degenerate mode (isosceles trapezoids, the family `G_χ` with `χ ∈ ]0, π/4]`), and the fact that
  the diagonals of a table are never parallel.
* `Wobbly/Extras.lean`: the theorem of §2 in the idealised model (`Table.idealised_balance`) and the
  Chebyshev form of Lemma 5.3 (c) (`trapezoid_m_eq_zero_iff_chebyshev`).
* `Wobbly/Strengthened.lean` (added by Aristotle, Harmonic): Corollary 4.11, Proposition 5.4, Corollary 5.5 with the conclusion of the
  paper ("four feet on the ground", with (4.3) holding), and Theorem 5.11 with exactly the hypotheses
  of the paper (assumption (4.3) derived, not assumed).
* `Wobbly/Remarks4.lean`: the remarks of §4 (Remarks 4.5 and 4.12).
* `Wobbly/Remarks5.lean`: the remarks of §5 (Remarks 5.9, 5.10, 5.13 and 5.14 (a)).
* `Wobbly/Ergodic.lean`: Weyl's equidistribution theorem, and the ergodic averages of `w_AC` along an
  irrational rotation (Remark 5.14 (a)).

## Correspondence with the paper

| Paper | Lean |
|---|---|
| Theorem 2.2 (idealised model of Remark 2.3) | `Table.idealised_balance` |
| Lemma 4.1: `S_q ∈ SO(3)`, `S_0 = Id` | `Wobbly.S_mem`, `Wobbly.S_zero` |
| Lemma 4.1: `S_q` is the rotation around the horizontal axis orthogonal to `q`, by the angle `arcsin ‖q‖`, which lifts `q` | `Wobbly.S_axis`, `Wobbly.S_dir`, and uniqueness: `Wobbly.S_unique` |
| Lemma 4.1: coordinates of the feet | `Wobbly.feet_eq` (and `Wobbly.S_pt`; the residual: `Wobbly.resid_eq`) |
| (4.1) | `Wobbly.plane_eq` |
| decomposition `T = S_q ∘ R_θ` (§4.1) | `Wobbly.exists_S_mul_Rz`, `Wobbly.S_mul_Rz_inj`, `Wobbly.S_mul_Rz_mem` |
| Lemma 4.2 (bounds on Φ) | `Wobbly.norm_Φ_le`, `Wobbly.norm_Φ_sub_le`, `Wobbly.psi_le` |
| shadow is smaller than the table | `Wobbly.norm_sub_Φ_le` |
| Lemma 4.3 | `Wobbly.sq_norm_le_of_abs_dot_le`, `Wobbly.norm_solve2_le` |
| (4.3) smallness assumption | `Wobbly.Table.SmallL` |
| Proposition 4.4 (existence, uniqueness, continuity) | `Table.existsUnique_tilt`, `Table.norm_tilt_le`, `Table.continuous_tilt` |
| Proposition 4.4 (`C^k` regularity) | `Table.contDiff_tilt`, `Table.contDiff_cAC` |
| Lemma 4.7 (four feet on the ground ⇔ w = 0) | `Table.four_feet_iff` |
| Proposition 4.8 (formula for w) | `Table.wob_eq` |
| Proposition 4.9 (common tilt, w_BD = -w_AC) | `Table.hover_BD`, `Table.hover_BD_unique` |
| Proposition 4.10 (comparison with F₀) | `Table.abs_wob_sub_F₀_le` |
| continuity of w | `Table.continuous_wob` |
| Corollary 4.11 | `Table.exists_stable_of_F₀` (with `∫ F₀ = 0`: `Table.integral_F₀`); paper form: `Table.exists_four_feet_of_F₀` |
| Proposition 4.13 (a) (local version) | `Axis.paraboloid_of_F₀v_local` (converse: `Axis.F₀v_of_paraboloid`) |
| Proposition 4.13 (b) | `Axis.paraboloid_of_F₀v`; Lipschitz terrains: `Axis.affine_of_F₀v_all` (and `Axis.affine_of_F₀v`, non-square tables, Liouville argument); link with `F₀`: `Axis.F₀v_eq_F₀` |
| Proposition 4.13, the square | `Axis.m_sq_ne_zero`, `Axis.sq_eig`, `Axis.sq_dz_dz`, `Axis.sq_van`, `Axis.van_sq` |
| Theorem 5.1 (rectangles) | `Table.rectangle_stable`, `Table.rectangle_wob_zero` |
| Proposition 5.2 | `Table.abs_wob_sub_third_order_le`, `Rem`, `Rem_le_scale` |
| Lemma 5.3 (c), Chebyshev form | `trapezoid_m_eq_zero_iff_chebyshev` |
| Lemma 5.3 (a)–(d) | `Feet.m_zero`, `Feet.m_one`, `Feet.m_odd_of_rectangle`, `trapezoid_m`, `trapezoid_four_iff`, `Feet.m_eq_zero_of_rational` |
| Lemma 5.3 (e) | `Feet.m_two_ne_zero`, `Feet.m_eq_zero_iff`, `Feet.interp_coeffs` |
| Lemma 5.3 (f) | `Feet.m_three_iff`, `Feet.m_four_iff`, `Feet.m_five_iff`, `Feet.m_three_iff_rectangle`, `Feet.diag_eq_of_m_three_or_four`, `Feet.m_five_family'` |
| Lemma 5.3 (f), shape of the table | `Feet.isoTrap_of_m_four` (`4 ∈ 𝒦` ⇒ isosceles trapezoid), `Feet.m_five_classification'` (`5 ∈ 𝒦` ⇒ isosceles trapezoid or `G_χ`, `χ ∈ ]0, π/4]`), `Feet.isoTrap_of_diag_eq`, `Feet.nonParallel` |
| Proposition 5.4 | `Table.F₀_eq_zero_of_affine`, `Table.sum_w3_orbit`, `Table.exists_stable_of_w3`; paper form: `Table.exists_four_feet_of_w3` |
| Corollary 5.5 | `Table.hexagon_stable` (with `Table.hex_affine_of_F₀`); paper form: `Table.hexagon_four_feet` |
| Proposition 5.6 | `Feet.w3_eq_full`, `Feet.w3_eq`, `Table.idealTilt_eq`, `Table.W3_ge` |
| Theorem 5.7 | `trapezoid_wob_ge`, `trapezoid_wobbles`, `trapezoid_terrain_exists` (`W₃ ≥ 1.4`: `trap_W3_bound`) |
| Proposition 5.8 | `Uneq.uneq_wob_ge`, `Uneq.uneq_wobbles`, `Uneq.uneq_terrain_exists`, `Uneq.uT_diagonals` (`W₃ ≥ 0.45`: `Uneq.u_W3_bound`) |
| Theorem 5.11 | `Table.exists_balanced_of_paper` (hypotheses exactly as in the paper), `Table.exists_balanced_of_nondeg` (the conditions of the paper give the orbit data: `Table.OrbitData.of_paper`; from `Table.exists_balanced`, `Table.not_all_pos` and `coercive_of_nondeg`) |
| Corollary 5.12 (hexagon, L ≤ 0.065) | `Wobbly.hexagon_balanced` |

### The remarks

| Paper | Lean |
|---|---|
| Remark 4.5 (a): for the square, (4.3) reads `L ≤ 1/(2√2)`, slopes up to about 19.5° | `square_smallL_iff` (`square_K`, `square_dmin`), `square_slope` (`arctan(1/(2√2)) = arcsin(1/3)`), `square_slope_deg` (between 19.4° and 19.5°) |
| Remark 4.5 (b): (4.3) is symmetric in the diagonals, equal hovering position with respect to `BD` | `Table.swap`, `smallL_swap_iff`, `existsUnique_hover_BD` |
| Remark 4.12: Fourier coefficients of `F₀`; `F₀ ≡ 0` iff only degenerate modes | `integral_F₀v`, `F₀v_eq_zero_iff` (and `Feet.m_zero`, `Feet.m_one`, `Feet.m_odd_of_rectangle`) |
| Remark 4.12: `tr M = 0`, `M` not definite | `Feet.Mq`, `Mq_eq`, `Mq_add_Mq_I`, `Mq_not_pos`, `Mq_not_neg` |
| Remark 4.12: the ellipse, the inequality, the form vanishes on the ellipse | `exists_Mq_idealTilt_eq_zero`, `exists_re_mul_sq_eq_zero`, `abs_normSq_sub_le` |
| Remark 5.9 (a): generic tables, `g₁` affine on the circle, `q₀` constant, `W₃` has mean `0` and changes sign | `affine_on_circle`, `affine_on_circle_of_generic`, `idealTilt_const`, `w3_eq_F₀` (with `tangential_of_affine`), `W3_generic` |
| Remark 5.9 (a): rational tables, orbit sums of `W₃` | `sum_F₀_orbit`, `sum_W3_orbit`, `W3_rational` |
| Remark 5.9 (a): `S = 0` for the extra mode `n/2` of the degenerate rational trapezoids (and for `𝒦_n`) | `Feet.Sk`, `Feet.κ_eq`, `Feet.Sk_eq_zero_of_pm`, `Feet.Sk_eq_zero_of_rational` |
| Remark 5.9 (a): `k ≥ 5` if the diagonals differ | `Feet.five_le_of_diag_ne` |
| Remark 5.9 (e): pentagon (`χ = 0`) and hexagon (`χ = π/4`), `S = 0` there | `Qχ_zero`, `Qχ_zero_root`, `Qχ_pi_div_four`, `Qχ_pi_div_four_root`, `Sk_pentagon`, `Sk_hexagon` |
| Remark 5.9 (e): the tables of the family are not isosceles trapezoids, diagonals differ | `not_isoTrap_of_s₁`, `diag_ne_of_s₁` |
| Remark 5.9 (f): moving the axis gives `F₀^{(1)} ≢ 0` | `trapezoid_axis_moved` |
| Remark 5.9 (g): the trapezoid of Theorem 5.7 cannot be balanced locally (any rotation in `SO(3)`, centre on the axis) | `OnGround`, `trapezoid_not_locally_balanced` (`trapezoid_not_upright`, `trapezoid_not_upside_down`, `trapezoid_not_vertical`, `flipX`, `height_sub_sq_le`) |
| Remark 5.10: rotation between the diagonals, the exact chain presupposes the conclusion | `diag_sq_sub`, `exists_rot_of_diag_eq`, `resid_rot_chain`, `chain_presupposes` |
| Remark 5.13 (b): the extra degenerate mode `n/2` of the degenerate rational trapezoids | `τ_eq_μ_of_symm`, `m_eq_zero_of_symm`, `exp_pow_real` |
| Remark 5.13 (c): `σ → 0` along approximating rational tables | `exists_small_mode_of_tendsto` |
| Remark 5.13 (d): `min x ≤ -½ max x` without modes `0, ±1` (`n = 6`) | `exists_le_neg_half_max` |
| Remark 5.14 (a): `∫ w_AC = ∫ (w_AC - F₀) = O(L³)`, not `0` in general | `integral_wob`, `integral_wob_trapezoid_pos` |
| Remark 5.14 (a): ergodic averages along an irrational rotation | `tendsto_avg_of_irrational` (Weyl), `wob_periodic`, `tendsto_avg_wob` |
| Remark 5.14 (a): `inf |m(k)| = 0` over the non-degenerate modes of an irrational table | `Feet.IsRat`, `Feet.isRat_of_three`, `Feet.exists_small_nondegenerate_mode` |

### Differences with the paper

* **Proposition 4.4.** The regularity uses Mathlib's implicit function theorem for
  `F(θ, q) = Q_θ(q) - q` rather than a direct argument.
* **Lemma 5.3 (f).** "Isosceles trapezoid (or rectangle)" is formalised as `Feet.IsoTrap`: the feet
  are invariant under a reflection `z ↦ u z̄` which fixes no foot. "Up to rotations and
  reflections" is a map `z ↦ ω z` or `z ↦ ω z̄` with `|ω| = 1`.
* **Proposition 4.13.** Formalised for every table, including the square. The region swept by the
  feet is `Axis.Ω r v₀ R₀ = {x | ∃ v ∈ B(v₀, R₀), ‖x - v‖ = r}`, the terrain is only assumed
  continuous on it, and the paraboloids are `Axis.rpar a c b x = a + b·x + c|x|²`. The proof
  follows the paper: Step 1 is `Axis.van_isolated`, Step 2 (induction on the length of a block of
  modes) is `Axis.van_block`, Step 3 is `Axis.van_all_ns` for the tables other than the square
  (hypothesis `m(3) ≠ 0 ∨ m(4) ≠ 0`, which by `Axis.square_of_m3_m4` only excludes the square;
  `Axis.exists_pow_near_one` gives the simultaneous approximation) and Step 4 is `Axis.center` and
  `Axis.paraboloid_core` (with the symmetry of second derivatives, `Axis.dz_dzb_comm`). For the
  square, the non-degenerate modes are the `k ≡ 2 mod 4` (`Axis.m_sq`, `Axis.m_sq_ne_zero`), and
  Step 3 is replaced by an eigenvalue argument: if `m - 2, m + 2 ∈ Z(f)`, then
  `(m² - 1) G_m[f] = -2r² G_m[∂∂̄f]` (`Axis.sq_eig`); comparing the eigenvalues for `m` and `m + 4`
  gives `G_m[∂²f] = 0` (`Axis.sq_dz_dz`), then `G_m[f] = 0` (`Axis.sq_van`), and all the modes
  `k ≥ 2` vanish (`Axis.van_sq`); `Axis.van_all` combines both cases. This is Step 3 for the square
  in the paper. The global argument for (b) (spectral synthesis and Bessel functions) and the
  alternative argument for Steps 2 and 4 (polynomials) are not formalised. In the reduction to smooth terrains, the mollification uses a continuous
  extension of `g` (Tietze) from a compact part of `Ω`, and the limit is taken through the values at
  four fixed points (`Axis.interp`). For Lipschitz terrains, `Axis.affine_of_F₀v_all` deduces that
  `c = 0`; `Axis.affine_of_F₀v` is an earlier, independent proof for the tables other than the square
  (Liouville).
* **Hypotheses stated abstractly.** In Proposition 5.4 and Corollary 5.5, "`ĝ` is supported in
  `𝒦_n`" is replaced by the equivalent condition that `g₁` is affine on the orbits of the rotations
  by `2π/n` (`Table.AffineOnOrbits`). For the hexagon, `Table.hex_affine_of_F₀` proves that
  `F₀ ≡ 0` implies it. "`g₁` is C²" is replaced by the Taylor estimate of Proposition 5.2.
* **Theorem 5.1.** The paper states it as the theorem of Baritompa, Löwen, Polster & Ross in its
  set-up and only sketches the proof, with a degree argument; the Lean proof is complete, and
  replaces the degree argument by the intermediate value theorem, applied to the direction of the
  shadow of a foot (`Table.exists_foot_dir`).
* **Theorem 5.7 and Proposition 5.8: the Lean proofs are numerically weaker than the paper.**
  The constants are cruder than in the paper (`K`, `d_min`,
  `P₃ ≤ K L₃`, `f(s) ≤ ½ + s/2`), so `ε₀` is smaller:
  * Theorem 5.7: `w_AC ≥ ε³` for `0 < ε ≤ 10⁻³` (paper: `w_AC ≥ 0.5 ε³` for `ε ≤ 4·10⁻³`);
  * Proposition 5.8: `w_AC ≥ 0.3 ε³` for `0 < ε ≤ 5·10⁻⁴` (paper: `ε ≤ 10⁻³`).
* **Terrain.** The terrain is any function equal to the given polynomial on the closed unit disc
  and Lipschitz with the stated constant on `ℂ`. Such a terrain exists (McShane extension); the
  radial extension of the paper is one such function.
* **Computations.** For the trapezoid, all quantities are exact in `ℚ(√23)`. For Proposition 5.8,
  the feet are located by the intermediate value theorem. The algebra of `z^j mod Q` then shows
  that `m(2) = i t` and `m(3) = e^{iπ/6} m(2)`, so only the lower bound `t > 1.4` is numerical.
* **Theorem 5.11.** The non-degeneracy is stated with the multiplier `mR iA iB iC iD τ μ s`, i.e.
  `m(s) = -Σ_E c_E e_E^s` for the feet `e_E = ω^{i_E}`. The hypothesis is `σ ≤ |m(s)|` for all
  `s ≢ 0, ±1 mod n`. `coercive_of_nondeg` turns it into the coercivity of the circulant operator
  (`Wobbly.Coercive`): the operator multiplies the Fourier mode `s` by `-m(-s)`, and one applies
  Parseval's identity. For the hexagon, `hex_coercive'` recovers `σ = 2/√3` this way, and so does
  the earlier sum-of-squares certificate `hex_coercive`.

* **Remark 5.14 (a).** The paper says that `inf |m(k)|` over the non-degenerate modes of an
  irrational table is `0` "by the argument of Remark 5.13 (c)", which only shows that some `|m(k)|`
  are small. The Lean proof also shows that the small modes can be taken non-degenerate: if
  `e_E^n` is close to `1` for the four feet, then `m(n)`, `m(2n)` and `m(3n)` are small, and they do
  not all vanish unless the table is rational (`Feet.isRat_of_three`, a Vandermonde argument). The
  paper now mentions this.
* **Remark 5.9 (a).** The gradient of `g₁` along the circle is that of the affine function: this is
  derived from the differentiability of `g₁` (`tangential_of_affine`).
* **Remark 5.9 (g).** Formalised for `0 < ε ≤ 10⁻³`, the range of the Lean version of
  Theorem 5.7 (paper: `ε ≤ 4·10⁻³`). A position of the table is any `T ∈ SO(3)` and any height `c`,
  the feet being at `T (a_E, 0) + (0, 0, c)`; the three cases `T₂₂ > 0`, `T₂₂ < 0` and `T₂₂ = 0`
  (upright, upside down, vertical) are treated as in the paper.

### Not formalised

* §1–§3, except Theorem 2.2 (in the idealised model of Remark 2.3 (b)).
* The global argument for Proposition 4.13 (b) and the alternative argument for its Steps 2 and 4.
* The larger ranges of `ε` of Theorem 5.7 and Proposition 5.8 (see above).
* In the remarks: the heuristic second order computation of Remark 4.12 and its comment on random
  terrains; the numerical observations of Remarks 5.9 (b)–(f), 5.13 (a), (c), (d) (the values of
  `W₃`, `min w_AC/ε³`, the slopes and sizes, the table of admissible slopes, the CMA-ES search); the
  fact that the degenerate rational tables with `n ≤ 12` are exactly the ones listed in
  Remark 5.13 (b) (a numerical check; the Lean proof only shows that the listed trapezoids are
  degenerate); the limits `χ → 0` and `S → 0` in Remark 5.9 (e) (only the end points are
  formalised); and the informal Remark 5.14 (b).

Everything compiles without `sorry`; the main theorems only depend on the axioms `propext`,
`Classical.choice` and `Quot.sound`.


==> anc/lean/Wobbly.lean <==
import Wobbly.Basic
import Wobbly.Hover
import Wobbly.Wobble
import Wobbly.Orbit
import Wobbly.Hexagon
import Wobbly.Remainder
import Wobbly.Modes
import Wobbly.Taylor
import Wobbly.ClosedForm
import Wobbly.Degenerate
import Wobbly.PolyCalc
import Wobbly.TrapezoidCex
import Wobbly.Rational
import Wobbly.Rectangle
import Wobbly.UneqCex
import Wobbly.Coercive
import Wobbly.Axis
import Wobbly.AxisLocal
import Wobbly.Strengthened
import Wobbly.Extras
import Wobbly.Classification
import Wobbly.Smooth
import Wobbly.Coordinates
import Wobbly.Remarks4
import Wobbly.Remarks5
import Wobbly.Ergodic


==> anc/lean/Wobbly/Axis.lean <==
import Mathlib.Analysis.Fourier.AddCircle
import Mathlib.Analysis.Calculus.ParametricIntervalIntegral
import Mathlib.Analysis.Complex.Liouville
import Mathlib.Topology.Instances.RealVectorSpace
import Wobbly.Coercive
import Mathlib.Analysis.Calculus.BumpFunction.Convolution
import Mathlib.Analysis.Calculus.BumpFunction.Normed
import Mathlib.Analysis.Calculus.ContDiff.Convolution
import Mathlib.MeasureTheory.Integral.Prod

open Complex ComplexConjugate MeasureTheory AddCircle

/-!
# Proposition 4.13: moving the axis of rotation

`G_k(v) = ∫₀^{2π} e^{-ikφ} g(v + r e^{iφ}) dφ` is (up to `2π`) the `k`-th Fourier coefficient of the
terrain on the circle of radius `r` centred at `v`. Integration by parts in `φ` gives the recurrence
`k G_k = r (∂G_{k-1} - ∂̄G_{k+1})` (Wirtinger derivatives in `v`). For a Lipschitz terrain the `G_k`
with `k ≠ 0` are bounded, and a Liouville argument shows that `G₂ = G₃ = 0` (or `G₂ = G₄ = 0`) on all
circles forces `G_k = 0` for all `|k| ≥ 2`, `G_{±1}` constant and `G₀` affine; then `g` is affine by
uniqueness of Fourier coefficients. Lipschitz terrains are reduced to `C¹` ones by mollification.

* `affine_of_γR`: the analytic statement;
* `affine_of_F₀v`: **Proposition 4.13 (b)** for terrains which are Lipschitz on the whole plane
  (the paraboloids of the general statement are then excluded) and all tables but the square
  (`square_of_m3_m4`), by a Liouville argument;
* `F₀v_of_affine`: the converse.

The local version (and the global version for continuous terrains) is in `Wobbly.AxisLocal`.
-/

namespace Wobbly

namespace Axis

/-! ### Elementary facts on `rot` -/

lemma rot_zero' : rot 0 = 1 := by simp [rot]

lemma rot_two_pi : rot (2 * Real.pi) = 1 := by
  rw [rot]; push_cast; exact Complex.exp_two_pi_mul_I

lemma rot_add' (a b : ℝ) : rot (a + b) = rot a * rot b := by
  unfold rot; rw [← Complex.exp_add]; congr 1; push_cast; ring

lemma conj_rot (φ : ℝ) : conj (rot φ) = rot (-φ) := by
  unfold rot; rw [← Complex.exp_conj]; congr 1; simp [map_mul, Complex.conj_ofReal]

lemma rot_int_two_pi (k : ℤ) : rot (k * (2 * Real.pi)) = 1 := by
  unfold rot
  have : ((k * (2 * Real.pi) : ℝ) : ℂ) * I = k * (2 * Real.pi * I) := by push_cast; ring
  rw [this]; exact Complex.exp_int_mul_two_pi_mul_I k

lemma hasDerivAt_rot (a φ : ℝ) : HasDerivAt (fun t : ℝ => rot (a * t)) (a * I * rot (a * φ)) φ := by
  unfold rot
  have h : HasDerivAt (fun t : ℝ => ((a * t : ℝ) : ℂ) * I) (a * I) φ := by
    have := ((hasDerivAt_id φ).const_mul a).ofReal_comp.mul_const I
    simpa using this
  have := h.cexp
  convert this using 1; ring

/-- `∫₀^{2π} e^{ijφ} dφ = 2π [j = 0]`. -/
lemma integral_rot_int (j : ℤ) :
    ∫ φ in (0 : ℝ)..2 * Real.pi, rot (j * φ) = if j = 0 then (2 * Real.pi : ℂ) else 0 := by
  split_ifs with hj
  · subst hj; simp [rot_zero']
  · have hj' : ((j : ℝ) : ℂ) * I ≠ 0 := mul_ne_zero (by exact_mod_cast hj) Complex.I_ne_zero
    have hd : ∀ φ ∈ Set.uIcc (0 : ℝ) (2 * Real.pi),
        HasDerivAt (fun t : ℝ => rot (j * t) / ((j : ℂ) * I)) (rot (j * φ)) φ := by
      intro φ _
      have := (hasDerivAt_rot j φ).div_const ((j : ℂ) * I)
      convert this using 1; field_simp; push_cast; ring
    rw [intervalIntegral.integral_eq_sub_of_hasDerivAt hd
      ((continuous_rot.comp (continuous_const.mul continuous_id)).intervalIntegrable _ _)]
    simp only [mul_zero, rot_zero']
    rw [show (j : ℝ) * (2 * Real.pi) = (j : ℝ) * (2 * Real.pi) from rfl, rot_int_two_pi, sub_self]

/-- Uniqueness of Fourier coefficients for continuous `2π`-periodic functions. -/
theorem eq_zero_of_fourier {ψ : ℝ → ℂ} (hc : Continuous ψ) (hp : Function.Periodic ψ (2 * Real.pi))
    (h : ∀ n : ℤ, ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = 0) (φ : ℝ) : ψ φ = 0 := by
  have : Fact (0 < 2 * Real.pi) := ⟨by positivity⟩
  let F : C(AddCircle (2 * Real.pi), ℂ) := ⟨hp.lift, by
    exact continuous_quot_lift _ hc⟩
  have hF : ∀ x : ℝ, F x = ψ x := fun x => rfl
  have hcoef : ∀ n : ℤ, fourierCoeff F n = 0 := by
    intro n
    rw [fourierCoeff_eq_intervalIntegral _ _ 0, zero_add]
    have e : ∀ x : ℝ, (@fourier (2 * Real.pi) (-n) (x : AddCircle (2 * Real.pi))) • F x =
        ψ x * rot (-(n : ℝ) * x) := by
      intro x
      rw [fourier_coe_apply, hF, smul_eq_mul, mul_comm, rot]
      congr 2
      push_cast; field_simp
    simp_rw [e, h n, smul_zero]
  have h0 : ContinuousMap.toLp (E := ℂ) 2 haarAddCircle ℂ F = 0 := by
    apply fourierBasis.repr.injective
    ext i
    rw [fourierBasis_repr, fourierCoeff_toLp, hcoef, map_zero]; rfl
  have : F = 0 := by
    have hinj := ContinuousMap.toLp_injective (α := AddCircle (2 * Real.pi)) (E := ℂ) (𝕜 := ℂ) (p := 2)
      (μ := haarAddCircle)
    exact hinj (by rw [h0, map_zero])
  have := congrArg (fun G : C(AddCircle (2 * Real.pi), ℂ) => G φ) this
  simpa [hF] using this


/-! ### Fourier coefficients on circles -/

variable (r : ℝ)

/-- `G_k(v) = ∫₀^{2π} e^{-ikφ} f(v + r e^{iφ}) dφ`, `2π` times the `k`-th Fourier coefficient of
`f` restricted to the circle of radius `r` centred at `v`. -/
noncomputable def γ (k : ℤ) (f : ℂ → ℂ) (v : ℂ) : ℂ :=
  ∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) * f (v + r * rot φ)

/-- Wirtinger derivatives `∂f = (∂_x f - i ∂_y f)/2` and `∂̄f = (∂_x f + i ∂_y f)/2`. -/
noncomputable def dz (f : ℂ → ℂ) (x : ℂ) : ℂ := (fderiv ℝ f x 1 - I * fderiv ℝ f x I) / 2
noncomputable def dzb (f : ℂ → ℂ) (x : ℂ) : ℂ := (fderiv ℝ f x 1 + I * fderiv ℝ f x I) / 2

/-- A real-linear map `ℂ → ℂ` is `h ↦ a h + b h̄`. -/
lemma clm_eq (D : ℂ →L[ℝ] ℂ) (h : ℂ) :
    D h = (D 1 - I * D I) / 2 * h + (D 1 + I * D I) / 2 * conj h := by
  obtain ⟨a, b, rfl⟩ : ∃ a b : ℝ, h = a + b * I := ⟨h.re, h.im, (Complex.re_add_im h).symm⟩
  have e1 : D ((a : ℂ) + (b : ℂ) * I) = a • D 1 + b • D I := by
    rw [show ((a : ℂ) + (b : ℂ) * I) = a • (1 : ℂ) + b • I by simp [Complex.real_smul]]
    rw [map_add, map_smul, map_smul]
  have e2 : conj ((a : ℂ) + (b : ℂ) * I) = a - b * I := by
    simp [map_add, map_mul, Complex.conj_ofReal]; ring
  rw [e1, e2, Complex.real_smul, Complex.real_smul]
  linear_combination ((b : ℂ) * D I) * Complex.I_sq

lemma hasDerivAt_rot1 (φ : ℝ) : HasDerivAt rot (I * rot φ) φ := by
  have := hasDerivAt_rot 1 φ
  simp only [Complex.ofReal_one, one_mul] at this
  exact this

lemma norm_rot' (φ : ℝ) : ‖rot φ‖ = 1 := norm_rot φ

variable {r}

lemma continuous_circle {E : Type*} [TopologicalSpace E] {f : ℂ → E} (hf : Continuous f) (v : ℂ) :
    Continuous fun φ : ℝ => f (v + r * rot φ) :=
  hf.comp (continuous_const.add (continuous_const.mul continuous_rot))

lemma continuous_rotk (k : ℤ) : Continuous fun φ : ℝ => rot (-(k : ℝ) * φ) :=
  continuous_rot.comp (continuous_const.mul continuous_id)

lemma continuous_dz {f : ℂ → ℂ} (hf : ContDiff ℝ 1 f) : Continuous (dz f) := by
  have h := hf.continuous_fderiv one_ne_zero
  unfold dz
  exact (((ContinuousLinearMap.apply ℝ ℂ (1 : ℂ)).continuous.comp h).sub
    (continuous_const.mul ((ContinuousLinearMap.apply ℝ ℂ I).continuous.comp h))).div_const _

lemma continuous_dzb {f : ℂ → ℂ} (hf : ContDiff ℝ 1 f) : Continuous (dzb f) := by
  have h := hf.continuous_fderiv one_ne_zero
  unfold dzb
  exact (((ContinuousLinearMap.apply ℝ ℂ (1 : ℂ)).continuous.comp h).add
    (continuous_const.mul ((ContinuousLinearMap.apply ℝ ℂ I).continuous.comp h))).div_const _

/-- The recurrence `k G_k = r (G_{k-1}[∂f] - G_{k+1}[∂̄f])` (integration by parts in `φ`). -/
theorem γ_recurrence {f : ℂ → ℂ} (hf : ContDiff ℝ 1 f) (k : ℤ) (v : ℂ) :
    (k : ℂ) * γ r k f v = r * (γ r (k - 1) (dz f) v - γ r (k + 1) (dzb f) v) := by
  have hdiff : Differentiable ℝ f := hf.differentiable one_ne_zero
  set u : ℝ → ℂ := fun φ => f (v + r * rot φ)
  set u' : ℝ → ℂ := fun φ => fderiv ℝ f (v + r * rot φ) (r * (I * rot φ))
  set w : ℝ → ℂ := fun φ => rot (-(k : ℝ) * φ)
  set w' : ℝ → ℂ := fun φ => -(k : ℝ) * I * rot (-(k : ℝ) * φ)
  have hu : ∀ φ, HasDerivAt u (u' φ) φ := fun φ => by
    have h1 : HasDerivAt (fun t : ℝ => v + (r : ℂ) * rot t) (r * (I * rot φ)) φ :=
      ((hasDerivAt_rot1 φ).const_mul (r : ℂ)).const_add v
    exact (hdiff (v + r * rot φ)).hasFDerivAt.comp_hasDerivAt φ h1
  have hw : ∀ φ, HasDerivAt w (w' φ) φ := fun φ => by
    have := hasDerivAt_rot (-(k : ℝ)) φ
    simpa [w, w'] using this
  have hcu' : Continuous u' := by
    have h := hf.continuous_fderiv one_ne_zero
    exact (h.comp (continuous_const.add (continuous_const.mul continuous_rot))).clm_apply
      (continuous_const.mul (continuous_const.mul continuous_rot))
  have hcw' : Continuous w' := continuous_const.mul (continuous_rotk k)
  have ibp := intervalIntegral.integral_mul_deriv_eq_deriv_mul (a := 0) (b := 2 * Real.pi)
    (fun φ _ => hu φ) (fun φ _ => hw φ) (hcu'.intervalIntegrable _ _) (hcw'.intervalIntegrable _ _)
  have hu2 : u (2 * Real.pi) = u 0 := by
    simp only [u]; rw [show (2 * Real.pi : ℝ) = ((1 : ℤ) : ℝ) * (2 * Real.pi) by simp, rot_int_two_pi,
      rot_zero']
  have hw2 : w (2 * Real.pi) = w 0 := by
    simp only [w]; rw [show -(k : ℝ) * (2 * Real.pi) = ((-k : ℤ) : ℝ) * (2 * Real.pi) by push_cast; ring,
      rot_int_two_pi, mul_zero, rot_zero']
  rw [hu2, hw2, sub_self, zero_sub] at ibp
  -- pointwise identities
  have e1 : ∀ φ, u φ * w' φ = (-(k : ℂ) * I) * (rot (-(k : ℝ) * φ) * f (v + r * rot φ)) := fun φ => by
    simp only [u, w']; push_cast; ring
  have e2 : ∀ φ, u' φ * w φ = (r * I) * (rot (-((k - 1 : ℤ) : ℝ) * φ) * dz f (v + r * rot φ)) -
      (r * I) * (rot (-((k + 1 : ℤ) : ℝ) * φ) * dzb f (v + r * rot φ)) := fun φ => by
    simp only [u', w]
    rw [clm_eq, dz, dzb]
    have c1 : conj ((r : ℂ) * (I * rot φ)) = -((r : ℂ) * I * rot (-φ)) := by
      simp [map_mul, Complex.conj_ofReal, conj_rot]; ring
    rw [c1]
    have r1 : rot (-((k - 1 : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot φ := by
      rw [← rot_add']; congr 1; push_cast; ring
    have r2 : rot (-((k + 1 : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot (-φ) := by
      rw [← rot_add']; congr 1; push_cast; ring
    rw [r1, r2]; ring
  simp_rw [e1, e2] at ibp
  have hi1 : IntervalIntegrable (fun φ : ℝ => rot (-((k - 1 : ℤ) : ℝ) * φ) * dz f (v + r * rot φ))
      MeasureTheory.volume 0 (2 * Real.pi) :=
    ((continuous_rotk (k - 1)).mul (continuous_circle (continuous_dz hf) v)).intervalIntegrable _ _
  have hi2 : IntervalIntegrable (fun φ : ℝ => rot (-((k + 1 : ℤ) : ℝ) * φ) * dzb f (v + r * rot φ))
      MeasureTheory.volume 0 (2 * Real.pi) :=
    ((continuous_rotk (k + 1)).mul (continuous_circle (continuous_dzb hf) v)).intervalIntegrable _ _
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_sub (hi1.const_mul _)
    (hi2.const_mul _), intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul] at ibp
  have key : I * ((k : ℂ) * γ r k f v - r * (γ r (k - 1) (dz f) v - γ r (k + 1) (dzb f) v)) = 0 := by
    simp only [γ]; linear_combination -ibp
  rcases mul_eq_zero.1 key with h | h
  · exact absurd h Complex.I_ne_zero
  · exact sub_eq_zero.1 h

/-! ### Differentiating `G_k` in the centre `v` -/

lemma hasFDerivAt_γ {f : ℂ → ℂ} {L : ℝ} (hf : ContDiff ℝ 1 f) (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L)
    (k : ℤ) (v : ℂ) :
    HasFDerivAt (γ r k f)
      (∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) • fderiv ℝ f (v + r * rot φ)) v := by
  have hcont : Continuous (fderiv ℝ f) := hf.continuous_fderiv one_ne_zero
  have hdiff : Differentiable ℝ f := hf.differentiable one_ne_zero
  unfold γ
  refine intervalIntegral.hasFDerivAt_integral_of_dominated_of_fderiv_le (𝕜 := ℝ) (μ := volume) (s := Set.univ)
    (F := fun x φ => rot (-(k : ℝ) * φ) * f (x + r * rot φ))
    (F' := fun x φ => rot (-(k : ℝ) * φ) • fderiv ℝ f (x + r * rot φ))
    (bound := fun _ => L) Filter.univ_mem ?_ ?_ ?_ ?_ intervalIntegrable_const ?_
  · exact Filter.Eventually.of_forall fun x =>
      ((continuous_rotk k).mul (continuous_circle hf.continuous x)).aestronglyMeasurable
  · exact ((continuous_rotk k).mul (continuous_circle hf.continuous v)).intervalIntegrable _ _
  · exact ((continuous_rotk k).smul (continuous_circle hcont v)).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun φ _ x _ => ?_
    rw [norm_smul, norm_rot', one_mul]; exact hb _
  · refine Filter.Eventually.of_forall fun φ _ x _ => ?_
    have h1 : HasFDerivAt (fun x : ℂ => x + (r : ℂ) * rot φ) (ContinuousLinearMap.id ℝ ℂ) x :=
      (hasFDerivAt_id x).add_const _
    have h3 := (hdiff (x + r * rot φ)).hasFDerivAt.comp x h1
    rw [ContinuousLinearMap.comp_id] at h3
    exact h3.const_mul (rot (-(k : ℝ) * φ))

lemma fderiv_γ_apply {f : ℂ → ℂ} {L : ℝ} (hf : ContDiff ℝ 1 f) (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L)
    (k : ℤ) (v h : ℂ) :
    fderiv ℝ (γ r k f) v h =
      ∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) * fderiv ℝ f (v + r * rot φ) h := by
  rw [(hasFDerivAt_γ hf hb k v).fderiv, ContinuousLinearMap.intervalIntegral_apply]
  · rfl
  · exact ((continuous_rotk k).smul (continuous_circle (hf.continuous_fderiv one_ne_zero) v)).intervalIntegrable _ _

lemma dz_γ {f : ℂ → ℂ} {L : ℝ} (hf : ContDiff ℝ 1 f) (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L) (k : ℤ) (v : ℂ) :
    dz (γ r k f) v = γ r k (dz f) v := by
  have hcont := hf.continuous_fderiv one_ne_zero
  have i1 : ∀ h : ℂ, IntervalIntegrable (fun φ : ℝ => rot (-(k : ℝ) * φ) * fderiv ℝ f (v + r * rot φ) h)
      MeasureTheory.volume 0 (2 * Real.pi) := fun h =>
    ((continuous_rotk k).mul ((continuous_circle hcont v).clm_apply continuous_const)).intervalIntegrable _ _
  unfold dz
  rw [fderiv_γ_apply hf hb, fderiv_γ_apply hf hb, ← intervalIntegral.integral_const_mul,
    ← intervalIntegral.integral_sub (i1 1) ((i1 I).const_mul I), ← intervalIntegral.integral_div]
  unfold γ
  congr 1; ext φ; ring

lemma dzb_γ {f : ℂ → ℂ} {L : ℝ} (hf : ContDiff ℝ 1 f) (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L) (k : ℤ) (v : ℂ) :
    dzb (γ r k f) v = γ r k (dzb f) v := by
  have hcont := hf.continuous_fderiv one_ne_zero
  have i1 : ∀ h : ℂ, IntervalIntegrable (fun φ : ℝ => rot (-(k : ℝ) * φ) * fderiv ℝ f (v + r * rot φ) h)
      MeasureTheory.volume 0 (2 * Real.pi) := fun h =>
    ((continuous_rotk k).mul ((continuous_circle hcont v).clm_apply continuous_const)).intervalIntegrable _ _
  unfold dzb
  rw [fderiv_γ_apply hf hb, fderiv_γ_apply hf hb, ← intervalIntegral.integral_const_mul,
    ← intervalIntegral.integral_add (i1 1) ((i1 I).const_mul I), ← intervalIntegral.integral_div]
  unfold γ
  congr 1; ext φ; ring

lemma differentiable_γ {f : ℂ → ℂ} {L : ℝ} (hf : ContDiff ℝ 1 f) (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L)
    (k : ℤ) : Differentiable ℝ (γ r k f) := fun v => (hasFDerivAt_γ hf hb k v).differentiableAt

/-! ### Bounds -/

/-- For `k ≠ 0`, `|G_k(v)| ≤ 2π L r` if `f` is `L`-Lipschitz. -/
lemma norm_γ_le {f : ℂ → ℂ} {L : ℝ} (hf : ∀ x y, ‖f x - f y‖ ≤ L * ‖x - y‖) (hr : 0 ≤ r)
    (hfc : Continuous f) {k : ℤ} (hk : k ≠ 0) (v : ℂ) : ‖γ r k f v‖ ≤ 2 * Real.pi * (L * r) := by
  have h0 : ∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) = 0 := by
    have := integral_rot_int (-k); push_cast at this; rw [this]; simp [hk]
  have e : γ r k f v = ∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) * (f (v + r * rot φ) - f v) := by
    unfold γ
    simp_rw [mul_sub]
    rw [intervalIntegral.integral_sub, intervalIntegral.integral_mul_const, h0, zero_mul, sub_zero]
    · exact ((continuous_rotk k).mul (continuous_circle hfc v)).intervalIntegrable _ _
    · exact ((continuous_rotk k).mul continuous_const).intervalIntegrable _ _
  rw [e]
  have hL : 0 ≤ L := by
    have := hf 1 0; simp at this
    nlinarith [norm_nonneg (f 1 - f 0)]
  calc _ ≤ (L * r) * |2 * Real.pi - 0| := by
        apply intervalIntegral.norm_integral_le_of_norm_le_const
        intro φ _
        rw [norm_mul, norm_rot', one_mul]
        calc _ ≤ L * ‖v + r * rot φ - v‖ := hf _ _
          _ = L * r := by rw [add_sub_cancel_left, norm_mul, norm_rot', mul_one, Complex.norm_real,
              Real.norm_eq_abs, abs_of_nonneg hr]
    _ = 2 * Real.pi * (L * r) := by rw [sub_zero, abs_of_pos (by positivity)]; ring

/-! ### A Liouville lemma -/

/-- If `∂̄H = 0` at `z` (for a real-differentiable `H`), then `H` is complex-differentiable at `z`. -/
lemma differentiableAt_of_dzb {H : ℂ → ℂ} {z : ℂ} (hd : DifferentiableAt ℝ H z) (h : dzb H z = 0) :
    DifferentiableAt ℂ H z := by
  set D := fderiv ℝ H z
  have hDI : D I = I * D 1 := by
    unfold dzb at h
    have : D 1 + I * D I = 0 := by
      have := congrArg (· * 2) h; simp at this; exact this
    linear_combination (-I) * this + (D I) * Complex.I_sq
  let g' : ℂ →L[ℂ] ℂ := ContinuousLinearMap.smulRight (ContinuousLinearMap.id ℂ ℂ) (D 1)
  have hg : g'.restrictScalars ℝ = D := by
    ext1 x
    simp only [ContinuousLinearMap.coe_restrictScalars', g', ContinuousLinearMap.smulRight_apply,
      ContinuousLinearMap.id_apply, smul_eq_mul]
    rw [clm_eq D x, hDI]
    linear_combination (x * D 1 / 2 - conj x * D 1 / 2) * Complex.I_sq
  exact (hasFDerivAt_of_restrictScalars ℝ hd.hasFDerivAt hg).differentiableAt

lemma dzb_sub_comp {G : ℂ → ℂ} (hG : Differentiable ℝ G) (w z : ℂ) :
    dzb (fun z => G (z + w) - G z) z = dzb G (z + w) - dzb G z := by
  have h1 : HasFDerivAt (fun z => G (z + w)) (fderiv ℝ G (z + w)) z := by
    have h := (hG (z + w)).hasFDerivAt.comp z ((hasFDerivAt_id z).add_const w)
    rw [ContinuousLinearMap.comp_id] at h
    exact h
  have h2 : HasFDerivAt (fun z => G (z + w) - G z) (fderiv ℝ G (z + w) - fderiv ℝ G z) z :=
    h1.sub (hG z).hasFDerivAt
  unfold dzb; rw [h2.fderiv]
  simp only [sub_apply]; ring

/-- A bounded real-differentiable `G : ℂ → ℂ` with constant `∂̄G` is constant. -/
theorem const_of_dzb_const {G : ℂ → ℂ} (hG : Differentiable ℝ G) {C : ℝ} (hb : ∀ z, ‖G z‖ ≤ C)
    {c : ℂ} (hc : ∀ z, dzb G z = c) (z : ℂ) : G z = G 0 := by
  -- the differences `z ↦ G (z + w) - G z` are entire and bounded, hence constant
  have hdiff : ∀ w z, G (z + w) - G z = G w - G 0 := by
    intro w z
    set H : ℂ → ℂ := fun z => G (z + w) - G z
    have hH : Differentiable ℂ H := fun z => by
      apply differentiableAt_of_dzb
      · exact ((hG (z + w)).comp z ((differentiableAt_id).add_const w)).sub (hG z)
      · rw [dzb_sub_comp hG, hc, hc, sub_self]
    have hbd : Bornology.IsBounded (Set.range H) := by
      refine (Metric.isBounded_iff_subset_closedBall 0).2 ⟨C + C, ?_⟩
      rintro _ ⟨y, rfl⟩
      rw [Metric.mem_closedBall, dist_zero_right]
      exact (norm_sub_le _ _).trans (add_le_add (hb _) (hb _))
    have := hH.apply_eq_apply_of_bounded hbd z 0
    simpa [H] using this
  -- `κ(w) = G w - G 0` is additive and continuous, hence `ℝ`-linear, and bounded, hence zero
  let κ : ℂ →+ ℂ := AddMonoidHom.mk' (fun w => G w - G 0) (fun a b => by
    have := hdiff b a; linear_combination this)
  have hκ : Continuous κ := (hG.continuous.sub continuous_const)
  have hlin : ∀ t : ℝ, κ (t • z) = t • κ z := fun t => map_real_smul κ hκ t z
  by_contra hne
  have hpos : 0 < ‖κ z‖ := norm_pos_iff.2 (by simp only [κ, AddMonoidHom.mk'_apply]; exact sub_ne_zero.2 hne)
  set t := (C + C + 1) / ‖κ z‖
  have h1 := hlin t
  have h2 : ‖κ (t • z)‖ ≤ C + C := by
    simp only [κ, AddMonoidHom.mk'_apply]
    exact (norm_sub_le _ _).trans (add_le_add (hb _) (hb _))
  have hC : 0 ≤ C := (norm_nonneg _).trans (hb 0)
  rw [h1, norm_smul, Real.norm_eq_abs, abs_of_pos (div_pos (by linarith) hpos)] at h2
  rw [div_mul_cancel₀ _ hpos.ne'] at h2
  linarith

/-! ### Real-valued functions -/

/-- For a real-valued `f`, `G_{-k} = conj G_k`. -/
lemma γ_neg {f : ℂ → ℂ} (hreal : ∀ x, conj (f x) = f x) (k : ℤ) (v : ℂ) :
    γ r (-k) f v = conj (γ r k f v) := by
  unfold γ
  rw [← intervalIntegral.intervalIntegral_conj]
  congr 1; ext φ
  rw [map_mul, hreal, conj_rot]; push_cast; ring_nf

/-- For a real-valued differentiable `F`, `∂F = conj (∂̄F)`. -/
lemma dz_eq_conj_dzb {F : ℂ → ℂ} (hreal : ∀ x, conj (F x) = F x) (hd : DifferentiableAt ℝ F x) :
    dz F x = conj (dzb F x) := by
  have hF : F = fun x => ((F x).re : ℂ) := funext fun x => by
    have := hreal x; rw [Complex.conj_eq_iff_re] at this; exact this.symm
  have hre : DifferentiableAt ℝ (fun x => (F x).re) x := (Complex.reCLM.differentiableAt).comp x hd
  have e : fderiv ℝ F x = Complex.ofRealCLM.comp (fderiv ℝ (fun x => (F x).re) x) := by
    conv_lhs => rw [hF]
    exact (Complex.ofRealCLM.hasFDerivAt.comp x hre.hasFDerivAt).fderiv
  unfold dz dzb
  rw [e]
  simp only [ContinuousLinearMap.coe_comp, Function.comp_apply, Complex.ofRealCLM_apply, map_div₀,
    map_add, map_mul, Complex.conj_ofReal, Complex.conj_I, map_ofNat]
  ring

lemma dz_of_eq_zero {G : ℂ → ℂ} (h : ∀ v, G v = 0) (v : ℂ) : dz G v = 0 := by
  have : G = fun _ => 0 := funext h
  subst this; simp [dz]

lemma dzb_of_eq_zero {G : ℂ → ℂ} (h : ∀ v, G v = 0) (v : ℂ) : dzb G v = 0 := by
  have : G = fun _ => 0 := funext h
  subst this; simp [dzb]

lemma dzb_of_const {G : ℂ → ℂ} (h : ∀ v, G v = G 0) (v : ℂ) : dzb G v = 0 := by
  have : G = fun _ => G 0 := funext h
  rw [this]; simp [dzb]

/-! ### The core statement, for `C¹` functions -/

/-- **Proposition 4.13 (core)**: if `f` is real-valued, `C¹` with bounded derivative, and its Fourier
coefficients `G₂` and `G₃` (or `G₂` and `G₄`) on all the circles of radius `r > 0` vanish, then `f`
is affine: `f x = a + b x + conj b conj x`. -/
theorem affine_of_γ {f : ℂ → ℂ} {L : ℝ} (hr : 0 < r) (hf : ContDiff ℝ 1 f)
    (hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L) (hreal : ∀ x, conj (f x) = f x)
    (h2 : ∀ v, γ r 2 f v = 0) (h34 : (∀ v, γ r 3 f v = 0) ∨ (∀ v, γ r 4 f v = 0)) :
    ∃ a b : ℂ, ∀ x, f x = a + b * x + conj b * conj x := by
  set G : ℤ → ℂ → ℂ := fun k => γ r k f with hGdef
  have hlip : ∀ x y, ‖f x - f y‖ ≤ L * ‖x - y‖ := fun x y => by
    have := (convex_univ : Convex ℝ (Set.univ : Set ℂ)).norm_image_sub_le_of_norm_fderiv_le
      (fun z _ => (hf.differentiable one_ne_zero) z) (fun z _ => hb z) (Set.mem_univ y) (Set.mem_univ x)
    simpa using this
  have hrec : ∀ (k : ℤ) (v : ℂ), (k : ℂ) * G k v = r * (dz (G (k - 1)) v - dzb (G (k + 1)) v) := fun k v => by
    simp only [G]; rw [dz_γ hf hb, dzb_γ hf hb]; exact γ_recurrence hf k v
  have hdif : ∀ k, Differentiable ℝ (G k) := fun k => differentiable_γ hf hb k
  have hbd : ∀ k, k ≠ 0 → ∀ v, ‖G k v‖ ≤ 2 * Real.pi * (L * r) := fun k hk v =>
    norm_γ_le hlip hr.le hf.continuous hk v
  have hr0 : (r : ℂ) ≠ 0 := by exact_mod_cast hr.ne'
  -- Step 0: `G₃ = 0`
  have h3 : ∀ v, G 3 v = 0 := by
    rcases h34 with h | h
    · exact h
    · intro v
      have := hrec 3 v
      rw [show (3 : ℤ) - 1 = 2 by norm_num, show (3 : ℤ) + 1 = 4 by norm_num,
        dz_of_eq_zero h2, dzb_of_eq_zero h] at this
      simpa using this
  -- Step 1: `G_n = 0` for `n ≥ 2`
  have hpos : ∀ m : ℕ, (∀ v, G (m + 2) v = 0) ∧ (∀ v, G (m + 3) v = 0) := by
    intro m
    induction m with
    | zero => exact ⟨by simpa using h2, by simpa using h3⟩
    | succ m ih =>
      obtain ⟨ha, hb'⟩ := ih
      refine ⟨by push_cast; rw [show (m : ℤ) + 1 + 2 = m + 3 by ring]; exact hb', ?_⟩
      -- `∂̄G_{m+4} = 0`, so `G_{m+4}` is constant
      have hz : ∀ v, dzb (G (m + 4)) v = 0 := fun v => by
        have := hrec (m + 3) v
        rw [show (m : ℤ) + 3 - 1 = m + 2 by ring, show (m : ℤ) + 3 + 1 = m + 4 by ring, hb' v,
          dz_of_eq_zero ha] at this
        simpa [hr0] using this
      have hne4 : ((m : ℤ) + 4) ≠ 0 := by omega
      have hc4 : ∀ v, G (m + 4) v = G (m + 4) 0 :=
        const_of_dzb_const (hdif _) (hbd _ hne4) hz
      -- `∂̄G_{m+5}` is constant, so `G_{m+5}` is constant and `∂̄G_{m+5} = 0`
      have hz5 : ∀ v, dzb (G (m + 5)) v = -((m + 4 : ℂ) * G (m + 4) 0) / r := fun v => by
        have := hrec (m + 4) v
        rw [show (m : ℤ) + 4 - 1 = m + 3 by ring, show (m : ℤ) + 4 + 1 = m + 5 by ring,
          dz_of_eq_zero hb', hc4 v] at this
        field_simp; push_cast at this ⊢; linear_combination this
      have hne5 : ((m : ℤ) + 5) ≠ 0 := by omega
      have hc5 := const_of_dzb_const (hdif _) (hbd _ hne5) hz5
      have h0 := hz5 0
      rw [dzb_of_const hc5] at h0
      have hm : (m + 4 : ℂ) ≠ 0 := by exact_mod_cast (show (m + 4 : ℕ) ≠ 0 by omega)
      have : G (m + 4) 0 = 0 := by
        have h' : -((m + 4 : ℂ) * G (m + 4) 0) / r = 0 := h0.symm
        rw [div_eq_zero_iff, neg_eq_zero] at h'
        rcases h'.resolve_right hr0 |> mul_eq_zero.1 with h | h
        · exact absurd h hm
        · exact h
      intro v
      rw [show (((m + 1 : ℕ) : ℤ) + 3) = m + 4 by push_cast; ring, hc4 v, this]
  have hge : ∀ k : ℤ, 2 ≤ k → ∀ v, G k v = 0 := fun k hk v => by
    obtain ⟨m, rfl⟩ : ∃ m : ℕ, k = m + 2 := ⟨(k - 2).toNat, by omega⟩
    exact (hpos m).1 v
  have hle : ∀ k : ℤ, k ≤ -2 → ∀ v, G k v = 0 := fun k hk v => by
    have := γ_neg (r := r) hreal (-k) v
    rw [neg_neg] at this
    show γ r k f v = 0
    rw [this, show γ r (-k) f v = 0 from hge (-k) (by omega) v, map_zero]
  -- Step 2: `G_{-1}` is constant and `∂̄G₀ = G_{-1}/r`
  have hzm1 : ∀ v, dzb (G (-1)) v = 0 := fun v => by
    have := hrec (-2) v
    rw [show (-2 : ℤ) - 1 = -3 by norm_num, show (-2 : ℤ) + 1 = -1 by norm_num, hle (-2) le_rfl v,
      dz_of_eq_zero (hle (-3) (by norm_num))] at this
    simpa [hr0] using this
  have hcm1 := const_of_dzb_const (hdif (-1)) (hbd (-1) (by norm_num)) hzm1
  set β := G (-1) 0 / r with hβ
  have hdzb0 : ∀ v, dzb (G 0) v = β := fun v => by
    have := hrec (-1) v
    rw [show (-1 : ℤ) - 1 = -2 by norm_num, show (-1 : ℤ) + 1 = 0 by norm_num,
      dz_of_eq_zero (hle (-2) le_rfl), hcm1 v] at this
    rw [hβ]; field_simp; push_cast at this; linear_combination this
  have hreal0 : ∀ v, conj (G 0 v) = G 0 v := fun v => by
    have := γ_neg (r := r) hreal 0 v; simp only [neg_zero] at this; simp only [G]; rw [← this]
  have hdz0 : ∀ v, dz (G 0) v = conj β := fun v => by
    rw [dz_eq_conj_dzb hreal0 (hdif 0 v), hdzb0]
  -- Step 3: `G₀` is affine
  set Λ : ℂ →L[ℝ] ℂ := (conj β) • ContinuousLinearMap.id ℝ ℂ + β • (Complex.conjCLE : ℂ →L[ℝ] ℂ)
  have hΛ : ∀ h, Λ h = conj β * h + β * conj h := fun h => by
    simp [Λ, smul_eq_mul]
  have hG0 : ∀ v, G 0 v = G 0 0 + conj β * v + β * conj v := by
    set E : ℂ → ℂ := fun v => G 0 v - Λ v
    have hE : Differentiable ℝ E := (hdif 0).sub Λ.differentiable
    have hfE : ∀ v, fderiv ℝ E v = 0 := fun v => by
      have : fderiv ℝ E v = fderiv ℝ (G 0) v - Λ :=
        ((hdif 0 v).hasFDerivAt.sub Λ.hasFDerivAt).fderiv
      rw [this]; ext1 h
      rw [sub_apply, clm_eq (fderiv ℝ (G 0) v) h, hΛ]
      have e1 := hdz0 v; have e2 := hdzb0 v
      unfold dz at e1; unfold dzb at e2
      rw [e1, e2]; simp
    intro v
    have := is_const_of_fderiv_eq_zero hE hfE v 0
    simp only [E, map_zero, hΛ] at this
    linear_combination this
  -- Step 4: `G₁` and `G_{-1}`
  have hG1 : ∀ v, G 1 v = r * conj β := fun v => by
    have := hrec 1 v
    rw [show (1 : ℤ) - 1 = 0 by norm_num, show (1 : ℤ) + 1 = 2 by norm_num, hdz0 v,
      dzb_of_eq_zero (hge 2 le_rfl)] at this
    simpa using this
  have hGm1 : ∀ v, G (-1) v = r * β := fun v => by
    rw [hcm1 v, hβ]; field_simp
  -- Step 5: the affine function `p` has the same coefficients as `f`
  have hπ : (2 * Real.pi : ℂ) ≠ 0 := by
    have : (0 : ℝ) < 2 * Real.pi := by positivity
    exact_mod_cast this.ne'
  set a : ℂ := G 0 0 / (2 * Real.pi)
  set b : ℂ := conj β / (2 * Real.pi)
  set p : ℂ → ℂ := fun x => a + b * x + conj b * conj x
  have hconjb : conj b = β / (2 * Real.pi) := by
    simp only [b, map_div₀, Complex.conj_conj]; congr 1; simp [Complex.conj_ofReal, map_ofNat]
  have hpc : Continuous p := by
    exact (continuous_const.add (continuous_const.mul continuous_id)).add
      (continuous_const.mul Complex.continuous_conj)
  have hp : ∀ k v, γ r k p v = G k v := by
    intro k v
    have e : ∀ φ : ℝ, rot (-(k : ℝ) * φ) * p (v + r * rot φ) =
        (a + b * v + conj b * conj v) * rot (((-k : ℤ) : ℝ) * φ)
          + b * r * rot (((1 - k : ℤ) : ℝ) * φ) + conj b * r * rot (((-1 - k : ℤ) : ℝ) * φ) := by
      intro φ
      have r1 : rot (((1 - k : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot φ := by
        rw [← rot_add']; congr 1; push_cast; ring
      have r2 : rot (((-1 - k : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot (-φ) := by
        rw [← rot_add']; congr 1; push_cast; ring
      rw [r1, r2]; simp only [p, map_add, map_mul, Complex.conj_ofReal, conj_rot]
      push_cast; ring
    have ci : ∀ j : ℤ, IntervalIntegrable (fun φ : ℝ => rot ((j : ℝ) * φ)) volume 0 (2 * Real.pi) :=
      fun j => (continuous_rot.comp (continuous_const.mul continuous_id)).intervalIntegrable _ _
    unfold γ
    simp_rw [e]
    rw [intervalIntegral.integral_add (((ci _).const_mul _).add ((ci _).const_mul _)) ((ci _).const_mul _),
      intervalIntegral.integral_add ((ci _).const_mul _) ((ci _).const_mul _),
      intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
      intervalIntegral.integral_const_mul, integral_rot_int, integral_rot_int, integral_rot_int]
    by_cases k0 : k = 0
    · subst k0; simp only [neg_zero, ite_true, show (1 - 0 : ℤ) ≠ 0 by norm_num,
        show (-1 - 0 : ℤ) ≠ 0 by norm_num, ite_false, mul_zero, add_zero]
      rw [hG0 v]; simp only [a, b, hconjb]; field_simp
    by_cases k1 : k = 1
    · subst k1; simp only [show (-1 : ℤ) ≠ 0 by norm_num, show (1 - 1 : ℤ) = 0 by norm_num,
        show (-1 - 1 : ℤ) ≠ 0 by norm_num, ite_true, ite_false, mul_zero, zero_add, add_zero]
      rw [hG1 v]; simp only [b]; field_simp
    by_cases km : k = -1
    · subst km; simp only [show (-(-1) : ℤ) ≠ 0 by norm_num, show (1 - -1 : ℤ) ≠ 0 by norm_num,
        show (-1 - -1 : ℤ) = 0 by norm_num, ite_true, ite_false, mul_zero, zero_add]
      rw [hGm1 v, hconjb]; field_simp
    · rw [ite_eq_right (by omega), ite_eq_right (by omega), ite_eq_right (by omega)]
      simp only [mul_zero, add_zero]
      rcases le_or_gt 2 k with hk | hk
      · exact (hge k hk v).symm
      · exact (hle k (by omega) v).symm
  -- Step 6: `f - p` has no Fourier coefficients on any circle, hence vanishes
  refine ⟨a, b, fun x => ?_⟩
  set v := x - r
  set ψ : ℝ → ℂ := fun φ => f (v + r * rot φ) - p (v + r * rot φ)
  have hψc : Continuous ψ := (continuous_circle hf.continuous v).sub (continuous_circle hpc v)
  have hψp : Function.Periodic ψ (2 * Real.pi) := fun φ => by
    simp only [ψ]
    rw [rot_add', show (2 * Real.pi : ℝ) = ((1 : ℤ) : ℝ) * (2 * Real.pi) by simp, rot_int_two_pi, mul_one]
  have hcoef : ∀ n : ℤ, ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = 0 := by
    intro n
    have e : ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = γ r n f v - γ r n p v := by
      unfold γ
      rw [← intervalIntegral.integral_sub]
      · congr 1; ext φ; simp only [ψ]; ring
      · exact ((continuous_rotk n).mul (continuous_circle hf.continuous v)).intervalIntegrable _ _
      · exact ((continuous_rotk n).mul (continuous_circle hpc v)).intervalIntegrable _ _
    rw [e, hp]; exact sub_self _
  have := eq_zero_of_fourier hψc hψp hcoef 0
  simp only [ψ, rot_zero', mul_one, v, sub_add_cancel] at this
  simp only [p] at this
  linear_combination this


/-! ### From `C¹` to Lipschitz terrains: mollification -/

/-- A continuous function satisfying `g (x + y) + g 0 = g x + g y` is affine. -/
lemma affine_of_additive {g : ℂ → ℝ} (hc : Continuous g) (h : ∀ x y, g (x + y) + g 0 = g x + g y) :
    ∀ x, g x = g 0 + dot ⟨g 1 - g 0, g I - g 0⟩ x := by
  let κ : ℂ →+ ℝ := AddMonoidHom.mk' (fun x => g x - g 0) (fun a b => by
    have := h a b; linarith)
  have hκ : Continuous κ := hc.sub continuous_const
  intro x
  have e : x = x.re • (1 : ℂ) + x.im • I := by
    rw [Complex.real_smul, Complex.real_smul, mul_one]; exact (Complex.re_add_im x).symm
  have h1 : κ x = x.re * κ 1 + x.im * κ I := by
    conv_lhs => rw [e]
    rw [map_add, map_real_smul κ hκ, map_real_smul κ hκ, smul_eq_mul, smul_eq_mul]
  simp only [κ, AddMonoidHom.mk'_apply] at h1
  unfold dot; simp only
  linarith

variable (r) in
/-- `G_k` for a real-valued terrain. -/
noncomputable def γR (k : ℤ) (g : ℂ → ℝ) (v : ℂ) : ℂ := γ r k (fun x => (g x : ℂ)) v

/-- The mollified terrain `g_φ = φ ⋆ g`. -/
noncomputable def moll (φ : ContDiffBump (0 : ℂ)) (g : ℂ → ℝ) : ℂ → ℝ :=
  MeasureTheory.convolution (φ.normed volume) g (ContinuousLinearMap.lsmul ℝ ℝ) volume

lemma moll_apply (φ : ContDiffBump (0 : ℂ)) (g : ℂ → ℝ) (x : ℂ) :
    moll φ g x = ∫ t, φ.normed volume t * g (x - t) := by
  simp [moll, MeasureTheory.convolution_def]

lemma integrable_bump_mul (φ : ContDiffBump (0 : ℂ)) {g : ℂ → ℝ} (hg : Continuous g) (x : ℂ) :
    Integrable (fun t => φ.normed volume t * g (x - t)) := by
  apply Continuous.integrable_of_hasCompactSupport
  · exact φ.continuous_normed.mul (hg.comp (continuous_const.sub continuous_id))
  · exact φ.hasCompactSupport_normed.mul_right

lemma moll_lip (φ : ContDiffBump (0 : ℂ)) {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) :
    IsLip (moll φ g) L := by
  intro x y
  rw [moll_apply, moll_apply, ← integral_sub (integrable_bump_mul φ hg.continuous x)
    (integrable_bump_mul φ hg.continuous y)]
  calc |∫ t, (φ.normed volume t * g (x - t) - φ.normed volume t * g (y - t))|
      ≤ ∫ t, |φ.normed volume t * g (x - t) - φ.normed volume t * g (y - t)| :=
        abs_integral_le_integral_abs
    _ ≤ ∫ t, φ.normed volume t * (L * ‖x - y‖) := by
        apply integral_mono_of_nonneg (Filter.Eventually.of_forall fun _ => abs_nonneg _)
        · exact (φ.continuous_normed.mul continuous_const).integrable_of_hasCompactSupport
            φ.hasCompactSupport_normed.mul_right
        · refine Filter.Eventually.of_forall fun t => ?_
          simp only
          rw [← mul_sub, abs_mul, abs_of_nonneg (φ.nonneg_normed t)]
          apply mul_le_mul_of_nonneg_left _ (φ.nonneg_normed t)
          have := hg (x - t) (y - t)
          rwa [show x - t - (y - t) = x - y by ring] at this
    _ = L * ‖x - y‖ := by rw [integral_mul_const, φ.integral_normed, one_mul]

lemma moll_contDiff (φ : ContDiffBump (0 : ℂ)) {g : ℂ → ℝ} (hg : Continuous g) :
    ContDiff ℝ 1 (moll φ g) :=
  φ.hasCompactSupport_normed.contDiff_convolution_left _ φ.contDiff_normed
    (hg.locallyIntegrable)

lemma moll_close (φ : ContDiffBump (0 : ℂ)) {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (x : ℂ) :
    |moll φ g x - g x| ≤ L * φ.rOut := by
  have := φ.dist_normed_convolution_le (μ := volume) (g := g) (x₀ := x) (ε := L * φ.rOut)
    hg.continuous.aestronglyMeasurable (fun y hy => by
      rw [Real.dist_eq]
      calc |g y - g x| ≤ L * ‖y - x‖ := hg y x
        _ ≤ L * φ.rOut := by
          apply mul_le_mul_of_nonneg_left _ hg.nonneg
          rw [← dist_eq_norm]; exact (Metric.mem_ball.1 hy).le)
  rwa [Real.dist_eq] at this

/-- The coefficients of the mollified terrain are averages of those of the terrain. -/
lemma γR_moll (φ : ContDiffBump (0 : ℂ)) {g : ℂ → ℝ} (hg : Continuous g) (k : ℤ) (v : ℂ) :
    γR r k (moll φ g) v = ∫ t, (φ.normed volume t : ℂ) * γR r k g (v - t) := by
  unfold γR γ
  simp_rw [moll_apply]
  have e1 : ∀ s : ℝ, rot (-(k : ℝ) * s) * ((∫ t, φ.normed volume t * g (v + r * rot s - t) : ℝ) : ℂ) =
      ∫ t, rot (-(k : ℝ) * s) * ((φ.normed volume t : ℂ) * g (v + r * rot s - t)) := by
    intro s
    rw [← integral_complex_ofReal, ← integral_const_mul]
    congr 1; ext t; push_cast; ring
  simp_rw [e1]
  rw [intervalIntegral_integral_swap]
  · congr 1; ext t
    rw [← intervalIntegral.integral_const_mul]
    congr 1; ext s
    rw [show v - t + r * rot s = v + r * rot s - t by ring]; ring
  · -- integrability on `(0, 2π] × ℂ`
    set F : ℝ × ℂ → ℂ := fun p => rot (-(k : ℝ) * p.1) * ((φ.normed volume p.2 : ℂ) *
      g (v + r * rot p.1 - p.2))
    have hF : Continuous F := by
      exact ((continuous_rotk k).comp continuous_fst).mul
        ((Complex.continuous_ofReal.comp (φ.continuous_normed.comp continuous_snd)).mul
          (Complex.continuous_ofReal.comp (hg.comp ((continuous_const.add (continuous_const.mul
            (continuous_rot.comp continuous_fst))).sub continuous_snd))))
    have hK : IntegrableOn F (Set.Icc 0 (2 * Real.pi) ×ˢ Metric.closedBall 0 φ.rOut)
        (volume.prod volume) :=
      hF.continuousOn.integrableOn_compact ((isCompact_Icc).prod (isCompact_closedBall _ _))
    have hz : ∀ p ∈ (Set.uIoc 0 (2 * Real.pi) ×ˢ (Set.univ : Set ℂ)) \
        (Set.Icc 0 (2 * Real.pi) ×ˢ Metric.closedBall 0 φ.rOut), F p = 0 := by
      rintro ⟨s, t⟩ ⟨⟨hs, -⟩, hn⟩
      have ht : t ∉ Metric.closedBall (0 : ℂ) φ.rOut := by
        intro ht; apply hn
        rw [Set.uIoc_of_le (by positivity)] at hs
        exact ⟨⟨hs.1.le, hs.2⟩, ht⟩
      have : φ.normed volume t = 0 := by
        rw [← Function.notMem_support, φ.support_normed_eq]
        exact fun h => ht (Metric.ball_subset_closedBall h)
      simp [F, this]
    have := (hK.mono_set (Set.Subset.refl _)).of_forall_sdiff_eq_zero
      ((measurableSet_uIoc).prod MeasurableSet.univ) hz
    rw [IntegrableOn, ← Measure.prod_restrict, Measure.restrict_univ] at this
    exact this

/-- **Proposition 4.13 (analytic part)**: a Lipschitz terrain whose Fourier coefficients `G₂` and
`G₃` (or `G₂` and `G₄`) vanish on every circle of radius `r > 0` is affine. -/
theorem affine_of_γR {g : ℂ → ℝ} {L : ℝ} (hr : 0 < r) (hg : IsLip g L)
    (h2 : ∀ v, γR r 2 g v = 0) (h34 : (∀ v, γR r 3 g v = 0) ∨ (∀ v, γR r 4 g v = 0)) :
    ∀ x, g x = g 0 + dot ⟨g 1 - g 0, g I - g 0⟩ x := by
  apply affine_of_additive hg.continuous
  -- every mollification is affine
  have hmoll : ∀ φ : ContDiffBump (0 : ℂ), ∀ x y,
      moll φ g (x + y) + moll φ g 0 = moll φ g x + moll φ g y := by
    intro φ
    set gφ := moll φ g
    have hL := moll_lip φ hg
    set f : ℂ → ℂ := fun x => (gφ x : ℂ)
    have hf : ContDiff ℝ 1 f := Complex.ofRealCLM.contDiff.comp (moll_contDiff φ hg.continuous)
    have hfl : LipschitzWith (Real.toNNReal L) f := LipschitzWith.of_dist_le_mul fun x y => by
      rw [Complex.dist_eq, ← Complex.ofReal_sub, Complex.norm_real, Real.norm_eq_abs,
        Real.coe_toNNReal _ hL.nonneg, dist_eq_norm]
      exact hL x y
    have hb : ∀ x, ‖fderiv ℝ f x‖ ≤ L := fun x => by
      have := norm_fderiv_le_of_lipschitz ℝ hfl (x₀ := x)
      rwa [Real.coe_toNNReal _ hL.nonneg] at this
    have hγ : ∀ k, (∀ v, γR r k g v = 0) → ∀ v, γ r k f v = 0 := fun k hk v => by
      have := γR_moll (r := r) φ hg.continuous k v
      simp only [γR] at this hk
      rw [show γ r k f v = γ r k (fun x => ((moll φ g x : ℝ) : ℂ)) v from rfl, this]
      simp [hk]
    obtain ⟨a, b, hab⟩ := affine_of_γ hr hf hb (fun x => Complex.conj_ofReal _) (hγ 2 h2)
      (h34.imp (hγ 3) (hγ 4))
    intro x y
    have e : ∀ z, (gφ z : ℂ) = a + b * z + conj b * conj z := hab
    have := e (x + y); have := e 0; have := e x; have := e y
    apply Complex.ofReal_injective
    push_cast
    rw [e (x + y), e 0, e x, e y]
    simp only [map_add, map_zero]; ring
  -- pass to the limit
  intro x y
  by_contra hne
  set d := |g (x + y) + g 0 - (g x + g y)|
  have hd : 0 < d := abs_pos.2 (sub_ne_zero.2 hne)
  have hL0 := hg.nonneg
  set δ := d / (8 * (L + 1))
  have hδ : 0 < δ := by positivity
  let φ : ContDiffBump (0 : ℂ) := ⟨δ / 2, δ, half_pos hδ, half_lt_self hδ⟩
  have c := fun z => moll_close φ hg z
  have h := hmoll φ x y
  have e1 := abs_le.1 (c (x + y)); have e2 := abs_le.1 (c 0)
  have e3 := abs_le.1 (c x); have e4 := abs_le.1 (c y)
  have hr' : φ.rOut = δ := rfl
  rw [hr'] at e1 e2 e3 e4
  have hbound : d ≤ 4 * (L * δ) := by
    rw [abs_le']; constructor <;> linarith
  have : 4 * (L * δ) < d := by
    have : 4 * (L * δ) = d * (4 * L / (8 * (L + 1))) := by simp only [δ]; field_simp
    rw [this]
    have : 4 * L / (8 * (L + 1)) < 1 := by rw [div_lt_one (by positivity)]; linarith
    nlinarith
  linarith

/-! ### Proposition 4.13 -/

/-- The idealised wobbling function of the table with feet `r e_E` (`e_E` the feet of `F`)
rotating around the vertical axis through `v`. -/
noncomputable def F₀v (F : Feet) (r : ℝ) (g : ℂ → ℝ) (v : ℂ) (θ : ℝ) : ℝ :=
  F.τ * g (v + r * (rot θ * F.A)) + (1 - F.τ) * g (v + r * (rot θ * F.C))
    - F.μ * g (v + r * (rot θ * F.B)) - (1 - F.μ) * g (v + r * (rot θ * F.D))

/-- The `k`-th Fourier coefficient of `θ ↦ g(v + r e^{i(θ + φ₀)})` is `e^{ikφ₀} G_k(v)`. -/
lemma integral_shift {g : ℂ → ℝ} (k : ℕ) (v : ℂ) (e : ℂ) (he : ‖e‖ = 1) :
    ∫ θ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * e)) : ℂ) =
      e ^ k * γR r k g v := by
  obtain ⟨φ₀, hφ₀⟩ : ∃ φ₀ : ℝ, e = rot φ₀ := by
    refine ⟨Complex.arg e, ?_⟩
    have := Complex.norm_mul_exp_arg_mul_I e
    rw [he, Complex.ofReal_one, one_mul] at this
    rw [rot]; exact this.symm
  subst hφ₀
  have hrot : ∀ θ, rot θ * rot φ₀ = rot (θ + φ₀) := fun θ => (rot_add' θ φ₀).symm
  simp_rw [hrot]
  -- substitute `ψ = θ + φ₀`
  have hp : Function.Periodic (fun ψ : ℝ => rot (-(k : ℝ) * ψ) * (g (v + r * rot ψ) : ℂ))
      (2 * Real.pi) := fun ψ => by
    simp only
    rw [show -(k : ℝ) * (ψ + 2 * Real.pi) = -(k : ℝ) * ψ + ((-k : ℤ) : ℝ) * (2 * Real.pi) by
      push_cast; ring, rot_add', rot_int_two_pi, mul_one, rot_add', rot_two_pi, mul_one]
  have e1 : ∀ θ : ℝ, rot (-(k : ℝ) * θ) * (g (v + r * rot (θ + φ₀)) : ℂ) =
      rot ((k : ℝ) * φ₀) * (rot (-(k : ℝ) * (θ + φ₀)) * (g (v + r * rot (θ + φ₀)) : ℂ)) := by
    intro θ
    rw [← mul_assoc, ← rot_add']; congr 2; ring
  simp_rw [e1]
  rw [intervalIntegral.integral_const_mul,
    intervalIntegral.integral_comp_add_right (fun ψ => rot (-(k : ℝ) * ψ) * (g (v + r * rot ψ) : ℂ)),
    zero_add, add_comm (2 * Real.pi) φ₀, hp.intervalIntegral_add_eq φ₀ 0, zero_add]
  unfold γR γ
  congr 1
  unfold rot; rw [← Complex.exp_nat_mul]; congr 1; push_cast; ring

/-- If `F₀^v ≡ 0`, then `m(k) G_k(v) = 0`. -/
lemma m_mul_γR_eq_zero (F : Feet) {g : ℂ → ℝ} (hg : Continuous g) {v : ℂ}
    (h : ∀ θ, F₀v F r g v θ = 0) (k : ℕ) : F.m k * γR r k g v = 0 := by
  have hz : ∫ θ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * θ) * (F₀v F r g v θ : ℂ) = 0 := by
    simp [h]
  have ci : ∀ e : ℂ, IntervalIntegrable (fun θ : ℝ => rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * e)) : ℂ))
      volume 0 (2 * Real.pi) := fun e =>
    ((continuous_rotk k).mul (Complex.continuous_ofReal.comp (hg.comp (continuous_const.add
      (continuous_const.mul (continuous_rot.mul continuous_const)))))).intervalIntegrable _ _
  have e : ∀ θ : ℝ, rot (-(k : ℝ) * θ) * (F₀v F r g v θ : ℂ) =
      (F.τ : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.A)) : ℂ))
      + ((1 - F.τ : ℝ) : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.C)) : ℂ))
      - (F.μ : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.B)) : ℂ))
      - ((1 - F.μ : ℝ) : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.D)) : ℂ)) := by
    intro θ; simp only [F₀v]; push_cast; ring
  simp_rw [e] at hz
  rw [intervalIntegral.integral_sub, intervalIntegral.integral_sub, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_shift k v _ F.nA, integral_shift k v _ F.nB, integral_shift k v _ F.nC,
    integral_shift k v _ F.nD] at hz
  · simp only [Feet.m]; linear_combination -hz
  all_goals first
    | exact (ci _).const_mul _
    | exact ((ci _).const_mul _).add ((ci _).const_mul _)
    | exact (((ci _).const_mul _).add ((ci _).const_mul _)).sub ((ci _).const_mul _)

/-- **Proposition 4.13 (b), Lipschitz case**: if `F₀^v ≡ 0` for every position `v` of the axis, the
Lipschitz terrain is affine
(for every table except the square, for which `m(3) = m(4) = 0`). -/
theorem affine_of_F₀v (F : Feet) (hr : 0 < r) {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L)
    (h : ∀ v θ, F₀v F r g v θ = 0) (hns : F.m 3 ≠ 0 ∨ F.m 4 ≠ 0) :
    ∀ x, g x = g 0 + dot ⟨g 1 - g 0, g I - g 0⟩ x := by
  have hk : ∀ k : ℕ, F.m k ≠ 0 → ∀ v, γR r k g v = 0 := fun k hm v =>
    (mul_eq_zero.1 (m_mul_γR_eq_zero F hg.continuous (h v) k)).resolve_left hm
  exact affine_of_γR hr hg (by exact_mod_cast hk 2 F.m_two_ne_zero)
    (hns.imp (fun h3 => by exact_mod_cast hk 3 h3) (fun h4 => by exact_mod_cast hk 4 h4))

/-- Converse: for an affine terrain, `F₀^v ≡ 0` for every `v`. -/
theorem F₀v_of_affine (F : Feet) (r : ℝ) (a : ℝ) (b v : ℂ) (θ : ℝ) :
    F₀v F r (fun x => a + dot b x) v θ = 0 := by
  have hX := F.hX
  have h : (F.τ : ℂ) * (r * (rot θ * F.A)) + ((1 - F.τ : ℝ) : ℂ) * (r * (rot θ * F.C)) =
      (F.μ : ℂ) * (r * (rot θ * F.B)) + ((1 - F.μ : ℝ) : ℂ) * (r * (rot θ * F.D)) := by
    linear_combination (r * rot θ) * hX
  unfold F₀v dot
  simp only [Complex.add_re, Complex.add_im]
  generalize (r : ℂ) * (rot θ * F.A) = wA at h ⊢
  generalize (r : ℂ) * (rot θ * F.B) = wB at h ⊢
  generalize (r : ℂ) * (rot θ * F.C) = wC at h ⊢
  generalize (r : ℂ) * (rot θ * F.D) = wD at h ⊢
  have hre := congrArg Complex.re h
  have him := congrArg Complex.im h
  simp only [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, sub_zero, add_zero] at hre him
  linear_combination b.re * hre + b.im * him

/-- The only tables with `m(3) = m(4) = 0` are the squares: `e_E⁴` is the same for all feet. -/
lemma square_of_m3_m4 (F : Feet) (h3 : F.m 3 = 0) (h4 : F.m 4 = 0) :
    F.A ^ 4 = F.B ^ 4 ∧ F.A ^ 4 = F.C ^ 4 ∧ F.A ^ 4 = F.D ^ 4 := by
  have h1 := F.m_three_iff.1 h3
  have h2 : F.s₂ = 0 := by rw [F.m_four_iff.1 h4, h1]; ring
  have h3' : F.s₃ = 0 := by rw [← F.conj_s₁, h1]; simp
  have e : ∀ E ∈ ({F.A, F.B, F.C, F.D} : Set ℂ), E ^ 4 = -F.s₄ := by
    intro E hE
    have : E ^ 4 - F.s₁ * E ^ 3 + F.s₂ * E ^ 2 - F.s₃ * E + F.s₄ = 0 := by
      rcases hE with rfl | rfl | rfl | rfl <;> simp only [Feet.s₁, Feet.s₂, Feet.s₃, Feet.s₄] <;> ring
    rw [h1, h2, h3'] at this
    linear_combination this
  rw [e F.A (by simp), e F.B (by simp), e F.C (by simp), e F.D (by simp)]
  exact ⟨rfl, rfl, rfl⟩

/-- `F₀v` is the idealised wobbling function `F₀` of Proposition 4.10 for the table `T` with feet
`r e_E`, on the terrain seen from the axis through `v`. -/
lemma F₀v_eq_F₀ (F : Feet) (T : Table) (hA : T.A = T.r * F.A) (hB : T.B = T.r * F.B)
    (hC : T.C = T.r * F.C) (hD : T.D = T.r * F.D) (g : ℂ → ℝ) (v : ℂ) (θ : ℝ) :
    F₀v F T.r g v θ = Table.F₀ T (fun x => g (v + x)) F.τ F.μ θ := by
  unfold F₀v Table.F₀
  rw [hA, hB, hC, hD]
  simp only [mul_left_comm (rot θ)]

end Axis

end Wobbly


==> anc/lean/Wobbly/AxisLocal.lean <==
import Wobbly.Axis
import Mathlib.Analysis.Calculus.FDeriv.Symmetric
import Mathlib.Topology.TietzeExtension

open Complex ComplexConjugate MeasureTheory Filter Topology
open scoped ContDiff

/-!
# Proposition 4.13 (a): the local version

If the axis only moves in an open disc `U`, the terrain is only seen on the region `Ω` swept by the
feet. For every table (including the square), `F₀^v ≡ 0` for all `v ∈ U` forces the terrain to be
a paraboloid `a + b·x + c|x|²` on `Ω`.

The proof follows the paper. For a smooth compactly supported `f`, write `Van U k f` for
"`G_k[f] = 0` on `U`" (`k ∈ Z(f)` in the paper). Since `∂ G_k[f] = G_k[∂f]`, `Van U k f` implies
`Van U k (∂f)` and `Van U k (∂̄f)`, and the recurrence `k G_k[f] = r (G_{k-1}[∂f] - G_{k+1}[∂̄f])`
holds for every `f`.

* Step 1 (isolated modes): `van_isolated`;
* Step 2 (blocks of modes, induction on `b - a`): `van_block`;
* Step 3 (the modes `|k| ≥ 2`, with the simultaneous approximation `exists_pow_near_one`):
  `van_all_ns`; for the square, whose non-degenerate modes are the `k ≡ 2 mod 4`, an eigenvalue
  argument for `∂∂̄` instead: `van_sq`; both cases: `van_all`;
* Step 4 (the modes `0, ±1`, with the symmetry of second derivatives `dz_dzb_comm`): `center`,
  `paraboloid_core`;
* reduction to smooth terrains: `interp_local` (continuous extension of `g` from a compact part
  of `Ω` by Tietze's theorem, mollification, and limit through the values at four points).

* `paraboloid_core`: the smooth case;
* `paraboloid_of_F₀v_local`: **Proposition 4.13 (a)**;
* `paraboloid_of_F₀v`: **Proposition 4.13 (b)** (continuous terrains), and `affine_of_F₀v_all`
  (Lipschitz terrains);
* `F₀v_of_paraboloid`: the converse.
-/

namespace Wobbly

namespace Axis

variable {r : ℝ}

/-! ### Smooth functions with compact support -/

/-- Smooth functions with compact support. -/
def Good (f : ℂ → ℂ) : Prop := ContDiff ℝ ∞ f ∧ HasCompactSupport f

lemma good_c1 {f : ℂ → ℂ} (hf : Good f) : ContDiff ℝ 1 f :=
  hf.1.of_le (by exact_mod_cast le_top)

lemma good_bound {f : ℂ → ℂ} (hf : Good f) : ∃ L, ∀ x, ‖fderiv ℝ f x‖ ≤ L :=
  ((good_c1 hf).continuous_fderiv one_ne_zero).bounded_above_of_compact_support
    (hf.2.fderiv (𝕜 := ℝ))

lemma good_fderiv {f : ℂ → ℂ} (hf : Good f) : ContDiff ℝ ∞ (fderiv ℝ f) :=
  hf.1.fderiv_right (m := ∞) (by simp)

lemma good_dz {f : ℂ → ℂ} (hf : Good f) : Good (dz f) := by
  have h1 := good_fderiv hf
  refine ⟨?_, ?_⟩
  · unfold dz
    exact ((h1.clm_apply contDiff_const).sub
      (contDiff_const.mul (h1.clm_apply contDiff_const))).div_const _
  · refine (hf.2.fderiv (𝕜 := ℝ)).mono' fun x hx => subset_tsupport _ fun h0 => hx ?_
    simp [dz, h0]

lemma good_dzb {f : ℂ → ℂ} (hf : Good f) : Good (dzb f) := by
  have h1 := good_fderiv hf
  refine ⟨?_, ?_⟩
  · unfold dzb
    exact ((h1.clm_apply contDiff_const).add
      (contDiff_const.mul (h1.clm_apply contDiff_const))).div_const _
  · refine (hf.2.fderiv (𝕜 := ℝ)).mono' fun x hx => subset_tsupport _ fun h0 => hx ?_
    simp [dzb, h0]

lemma good_dz_γ {f : ℂ → ℂ} (hf : Good f) (k : ℤ) (v : ℂ) : dz (γ r k f) v = γ r k (dz f) v := by
  obtain ⟨L, hL⟩ := good_bound hf
  exact dz_γ (good_c1 hf) hL k v

lemma good_dzb_γ {f : ℂ → ℂ} (hf : Good f) (k : ℤ) (v : ℂ) : dzb (γ r k f) v = γ r k (dzb f) v := by
  obtain ⟨L, hL⟩ := good_bound hf
  exact dzb_γ (good_c1 hf) hL k v

/-! ### Vanishing of a coefficient on an open set -/

variable (r) in
/-- `G_k[f] = 0` on `U`. -/
def Van (U : Set ℂ) (k : ℤ) (f : ℂ → ℂ) : Prop := ∀ v ∈ U, γ r k f v = 0

lemma fderiv_eq_zero_of_van {U : Set ℂ} (hU : IsOpen U) {G : ℂ → ℂ} (h : ∀ v ∈ U, G v = 0)
    {v : ℂ} (hv : v ∈ U) : fderiv ℝ G v = 0 := by
  have he : G =ᶠ[𝓝 v] fun _ => (0 : ℂ) :=
    Filter.eventually_of_mem (hU.mem_nhds hv) fun w hw => h w hw
  rw [he.fderiv_eq]; simp

lemma van_dz {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {k : ℤ} (h : Van r U k f) :
    Van r U k (dz f) := fun v hv => by
  rw [← good_dz_γ hf]; unfold dz; rw [fderiv_eq_zero_of_van hU h hv]; simp

lemma van_dzb {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {k : ℤ} (h : Van r U k f) :
    Van r U k (dzb f) := fun v hv => by
  rw [← good_dzb_γ hf]; unfold dzb; rw [fderiv_eq_zero_of_van hU h hv]; simp

/-- Blocks of modes: if `G_{a-1}`, `G_{b+1}` and `G_{b+2}` vanish on `U` and `0 ∉ [a, b]`, then
`G_k` vanishes on `U` for `a ≤ k ≤ b`. -/
theorem van_block {U : Set ℂ} (hU : IsOpen U) (hr : r ≠ 0) :
    ∀ (n : ℕ) (f : ℂ → ℂ) (a b : ℤ), b - a = n → Good f → Van r U (a - 1) f →
      Van r U (b + 1) f → Van r U (b + 2) f → (∀ k : ℤ, a ≤ k → k ≤ b → k ≠ 0) →
      ∀ k : ℤ, a ≤ k → k ≤ b → Van r U k f := by
  have hr' : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  -- `G_k = 0` from the recurrence at `k`
  have kill : ∀ (f : ℂ → ℂ) (k : ℤ), Good f → k ≠ 0 → Van r U (k - 1) (dz f) →
      Van r U (k + 1) (dzb f) → Van r U k f := by
    intro f k hf hk h1 h2 v hv
    have e := γ_recurrence (r := r) (good_c1 hf) k v
    rw [h1 v hv, h2 v hv, sub_self, mul_zero] at e
    exact (mul_eq_zero.1 e).resolve_left (by exact_mod_cast hk)
  intro n
  induction n with
  | zero =>
    intro f a b hab hf ha hb1 _ h0 k hk1 hk2
    have hk : k = b := by omega
    subst hk
    apply kill f k hf (h0 k hk1 hk2)
    · rw [show k - 1 = a - 1 by omega]; exact van_dz hU hf ha
    · exact van_dzb hU hf hb1
  | succ n ih =>
    intro f a b hab hf ha hb1 hb2 h0
    -- `∂f` vanishes at `b` (recurrence at `b + 1`)
    have hdzb : Van r U b (dz f) := by
      intro v hv
      have e := γ_recurrence (r := r) (good_c1 hf) (b + 1) v
      rw [hb1 v hv, show b + 1 - 1 = b by ring, show b + 1 + 1 = b + 2 by ring,
        van_dzb hU hf hb2 v hv, sub_zero, mul_zero] at e
      exact ((mul_eq_zero.1 e.symm).resolve_left hr')
    -- the block `[a, b - 1]` for `∂f`
    have hdf := ih (dz f) a (b - 1) (by omega) (good_dz hf) (van_dz hU hf ha)
      (by rw [show b - 1 + 1 = b by ring]; exact hdzb)
      (by rw [show b - 1 + 2 = b + 1 by ring]; exact van_dz hU hf hb1)
      (fun k h1 h2 => h0 k h1 (by omega))
    -- hence `G_b[f] = 0`
    have hb : Van r U b f := by
      apply kill f b hf (h0 b (by omega) le_rfl)
      · exact hdf (b - 1) (by omega) le_rfl
      · exact van_dzb hU hf hb1
    have hf' := ih f a (b - 1) (by omega) hf ha (by rw [show b - 1 + 1 = b by ring]; exact hb)
      (by rw [show b - 1 + 2 = b + 1 by ring]; exact hb1) (fun k h1 h2 => h0 k h1 (by omega))
    intro k hk1 hk2
    rcases eq_or_lt_of_le hk2 with rfl | hlt
    · exact hb
    · exact hf' k hk1 (by omega)

/-! ### Second derivatives and conjugation -/

lemma hasFDerivAt_fderiv_apply {f : ℂ → ℂ} (hf : Good f) (u x : ℂ) :
    HasFDerivAt (fun y => fderiv ℝ f y u) ((fderiv ℝ (fderiv ℝ f) x).flip u) x := by
  have hd : Differentiable ℝ (fderiv ℝ f) := (good_fderiv hf).differentiable (by simp)
  have := (hd x).hasFDerivAt.clm_apply (hasFDerivAt_const u x)
  simpa using this

lemma dz_of_hasFDerivAt {G : ℂ → ℂ} {D : ℂ →L[ℝ] ℂ} {v : ℂ} (h : HasFDerivAt G D v) :
    dz G v = (D 1 - I * D I) / 2 := by rw [dz, h.fderiv]

lemma dzb_of_hasFDerivAt {G : ℂ → ℂ} {D : ℂ →L[ℝ] ℂ} {v : ℂ} (h : HasFDerivAt G D v) :
    dzb G v = (D 1 + I * D I) / 2 := by rw [dzb, h.fderiv]

/-- `∂∂̄f = ∂̄∂f` (symmetry of second derivatives). -/
lemma dz_dzb_comm {f : ℂ → ℂ} (hf : Good f) (x : ℂ) : dz (dzb f) x = dzb (dz f) x := by
  set D2 := fderiv ℝ (fderiv ℝ f) x
  have h1 : HasFDerivAt (dzb f) ((2 : ℂ)⁻¹ • ((D2.flip 1) + I • (D2.flip I))) x := by
    have := ((hasFDerivAt_fderiv_apply hf 1 x).add
      ((hasFDerivAt_fderiv_apply hf I x).const_smul I)).const_smul ((2 : ℂ)⁻¹)
    unfold dzb
    convert this using 1
    ext y; simp [smul_eq_mul]; ring
  have h2 : HasFDerivAt (dz f) ((2 : ℂ)⁻¹ • ((D2.flip 1) - I • (D2.flip I))) x := by
    have := ((hasFDerivAt_fderiv_apply hf 1 x).sub
      ((hasFDerivAt_fderiv_apply hf I x).const_smul I)).const_smul ((2 : ℂ)⁻¹)
    unfold dz
    convert this using 1
    ext y; simp [smul_eq_mul]; ring
  have hs : D2 1 I = D2 I 1 :=
    ContDiffAt.isSymmSndFDerivAt (𝕜 := ℝ) (hf.1.contDiffAt (x := x)) (by simp) 1 I
  rw [dz_of_hasFDerivAt h1, dzb_of_hasFDerivAt h2]
  simp only [add_apply,
    sub_apply, smul_apply, ContinuousLinearMap.flip_apply,
    smul_eq_mul]
  rw [hs]; ring

lemma dzb_conj {h : ℂ → ℂ} {x : ℂ} (hd : DifferentiableAt ℝ h x) :
    dzb (fun y => conj (h y)) x = conj (dz h x) := by
  have : HasFDerivAt (fun y => conj (h y)) ((Complex.conjCLE : ℂ →L[ℝ] ℂ).comp (fderiv ℝ h x)) x :=
    (Complex.conjCLE.hasFDerivAt).comp x hd.hasFDerivAt
  rw [dzb_of_hasFDerivAt this, dz]
  simp [map_div₀, map_sub, map_mul, map_ofNat]

lemma fderiv_eq_zero_of_dz {G : ℂ → ℂ} {v : ℂ} (h1 : dz G v = 0) (h2 : dzb G v = 0) :
    fderiv ℝ G v = 0 := by
  ext1 h
  rw [clm_eq (fderiv ℝ G v) h]
  unfold dz at h1; unfold dzb at h2
  rw [h1, h2]; simp

lemma const_of_dz {U : Set ℂ} (hUc : Convex ℝ U) (hU : IsOpen U) {G : ℂ → ℂ}
    (hd : Differentiable ℝ G) (h1 : ∀ v ∈ U, dz G v = 0) (h2 : ∀ v ∈ U, dzb G v = 0)
    {v w : ℂ} (hv : v ∈ U) (hw : w ∈ U) : G v = G w :=
  hUc.is_const_of_fderivWithin_eq_zero hd.differentiableOn
    (fun x hx => by rw [fderivWithin_of_isOpen hU hx]; exact fderiv_eq_zero_of_dz (h1 x hx) (h2 x hx))
    hv hw

/-! ### The modes `0, ±1` -/

/-- If `G_{±2}` and `G_3` vanish on a convex open set `U`, then `G₀` is a paraboloid on `U`, and
`G_{±1}` are the corresponding coefficients. -/
theorem center (hr : 0 < r) {U : Set ℂ} (hU : IsOpen U) (hUc : Convex ℝ U) {v₀ : ℂ} (hv₀ : v₀ ∈ U)
    {f : ℂ → ℂ} (hf : Good f) (hreal : ∀ x, conj (f x) = f x)
    (h2 : Van r U 2 f) (h3 : Van r U 3 f) :
    ∃ (α β : ℂ) (c : ℝ), ∀ v ∈ U, γ r 0 f v = α + β * v + conj β * conj v + c * v * conj v ∧
      γ r 1 f v = r * (β + c * conj v) := by
  have hr' : (r : ℂ) ≠ 0 := by exact_mod_cast hr.ne'
  have hc1 := good_c1 hf
  have hdf := good_dz hf
  have hdbf := good_dzb hf
  have hdiff : ∀ {g : ℂ → ℂ}, Good g → ∀ k, Differentiable ℝ (γ r k g) := fun hg k => by
    obtain ⟨L, hL⟩ := good_bound hg; exact differentiable_γ (good_c1 hg) hL k
  -- `G₁ = r ∂G₀`
  have hG1 : ∀ v ∈ U, γ r 1 f v = r * γ r 0 (dz f) v := fun v hv => by
    have e := γ_recurrence (r := r) hc1 1 v
    rw [show (1 : ℤ) - 1 = 0 by norm_num, show (1 : ℤ) + 1 = 2 by norm_num,
      van_dzb hU hf h2 v hv] at e
    simpa using e
  -- `∂G₁ = 0`
  have hv1 : Van r U 1 (dz f) := fun v hv => by
    have e := γ_recurrence (r := r) hc1 2 v
    rw [h2 v hv, show (2 : ℤ) - 1 = 1 by norm_num, show (2 : ℤ) + 1 = 3 by norm_num,
      van_dzb hU hf h3 v hv, sub_zero, mul_zero] at e
    exact (mul_eq_zero.1 e.symm).resolve_left hr'
  -- `∂²G₀ = 0`
  have hv0 : Van r U 0 (dz (dz f)) := fun v hv => by
    have e := γ_recurrence (r := r) (good_c1 hdf) 1 v
    rw [hv1 v hv, show (1 : ℤ) - 1 = 0 by norm_num, show (1 : ℤ) + 1 = 2 by norm_num,
      van_dzb hU hdf (van_dz hU hf h2) v hv, sub_zero, mul_zero] at e
    exact (mul_eq_zero.1 e.symm).resolve_left hr'
  -- `w = ∂̄∂f` is real
  set w := dzb (dz f) with hw
  have hdz_conj : dz f = fun y => conj (dzb f y) := funext fun y =>
    dz_eq_conj_dzb hreal ((hc1.differentiable one_ne_zero) y)
  have hwreal : ∀ x, conj (w x) = w x := fun x => by
    have e : w x = conj (dz (dzb f) x) := by
      rw [hw, hdz_conj, dzb_conj ((good_c1 hdbf).differentiable one_ne_zero x)]
    calc conj (w x) = conj (conj (dz (dzb f) x)) := by rw [e]
      _ = dz (dzb f) x := Complex.conj_conj _
      _ = w x := by rw [dz_dzb_comm hf]
  -- `C = ∂̄∂G₀ = G₀[w]` is a real constant on `U`
  set C := γ r 0 w with hC
  have hCreal : ∀ v, conj (C v) = C v := fun v => by
    have := γ_neg (r := r) hwreal 0 v; simp only [neg_zero] at this; rw [hC, ← this]
  have hgw : Good w := good_dzb hdf
  have hdzC : ∀ v ∈ U, dz C v = 0 := fun v hv => by
    rw [hC, good_dz_γ hgw, hw, funext (dz_dzb_comm hdf)]
    exact van_dzb hU (good_dz hdf) hv0 v hv
  have hdzbC : ∀ v ∈ U, dzb C v = 0 := fun v hv => by
    have := dz_eq_conj_dzb hCreal ((hdiff hgw 0) v)
    rw [hdzC v hv] at this
    have := congrArg conj this; rw [Complex.conj_conj, map_zero] at this; exact this.symm
  set c : ℝ := (C v₀).re
  have hCc : ∀ v ∈ U, C v = c := fun v hv => by
    rw [show C v = C v₀ from const_of_dz (G := C) hUc hU (hdiff hgw 0) hdzC hdzbC hv hv₀]
    exact (Complex.conj_eq_iff_re.1 (hCreal v₀)).symm
  -- `A = ∂G₀ = β + c v̄` on `U`
  set A := γ r 0 (dz f) with hA
  have hAd : Differentiable ℝ A := hdiff hdf 0
  set B : ℂ → ℂ := fun v => A v - c * conj v
  have hB : ∀ v, HasFDerivAt B (fderiv ℝ A v - (c : ℂ) • (Complex.conjCLE : ℂ →L[ℝ] ℂ)) v :=
    fun v => by
      have := (hAd v).hasFDerivAt.sub ((Complex.conjCLE : ℂ →L[ℝ] ℂ).hasFDerivAt.const_smul (c : ℂ))
      convert this using 1
      funext y; simp [B]
  have hBc : ∀ v ∈ U, B v = B v₀ := fun v hv => by
    refine const_of_dz hUc hU (fun x => (hB x).differentiableAt) ?_ ?_ hv hv₀
    · intro x hx
      rw [dz_of_hasFDerivAt (hB x)]
      have := hdzC x hx
      rw [hC, good_dz_γ hgw, hw] at this
      have e : dz A x = 0 := by rw [hA, good_dz_γ hdf]; exact hv0 x hx
      unfold dz at e
      simp only [sub_apply, smul_apply,
        ContinuousLinearEquiv.coe_coe, Complex.conjCLE_apply, map_one, Complex.conj_I, smul_eq_mul]
      linear_combination (norm := (ring_nf; simp only [Complex.I_sq]; ring_nf)) e
    · intro x hx
      rw [dzb_of_hasFDerivAt (hB x)]
      have e : dzb A x = c := by rw [hA, good_dzb_γ hdf, ← hw]; exact hCc x hx
      unfold dzb at e
      simp only [sub_apply, smul_apply,
        ContinuousLinearEquiv.coe_coe, Complex.conjCLE_apply, map_one, Complex.conj_I, smul_eq_mul]
      linear_combination (norm := (ring_nf; simp only [Complex.I_sq]; ring_nf)) e
  set β := B v₀
  have hAβ : ∀ v ∈ U, A v = β + c * conj v := fun v hv => by
    have := hBc v hv; simp only [B] at this; linear_combination this
  -- `G₀ - q` is constant on `U`
  set Φ := γ r 0 f with hΦ
  have hΦd : Differentiable ℝ Φ := hdiff hf 0
  have hΦreal : ∀ v, conj (Φ v) = Φ v := fun v => by
    have := γ_neg (r := r) hreal 0 v; simp only [neg_zero] at this; rw [hΦ, ← this]
  set q : ℂ → ℂ := fun v => β * v + conj β * conj v + c * v * conj v
  have hq : ∀ v, HasFDerivAt q (β • ContinuousLinearMap.id ℝ ℂ
      + conj β • (Complex.conjCLE : ℂ →L[ℝ] ℂ)
      + (c : ℂ) • (v • (Complex.conjCLE : ℂ →L[ℝ] ℂ) + conj v • ContinuousLinearMap.id ℝ ℂ)) v :=
    fun v => by
      have hid := hasFDerivAt_id (𝕜 := ℝ) v
      have hcj := (Complex.conjCLE : ℂ →L[ℝ] ℂ).hasFDerivAt (x := v)
      have := ((hid.const_smul β).add (hcj.const_smul (conj β))).add
        ((hid.mul hcj).const_smul (c : ℂ))
      convert this using 1
      · funext x; simp [q, smul_eq_mul]; ring
      · simp
  set E : ℂ → ℂ := fun v => Φ v - q v
  have hE : ∀ v, HasFDerivAt E (fderiv ℝ Φ v - _) v := fun v => (hΦd v).hasFDerivAt.sub (hq v)
  have hEc : ∀ v ∈ U, E v = E v₀ := fun v hv => by
    refine const_of_dz hUc hU (fun x => (hE x).differentiableAt) ?_ ?_ hv hv₀
    · intro x hx
      rw [dz_of_hasFDerivAt (hE x)]
      have e : dz Φ x = β + c * conj x := by rw [hΦ, good_dz_γ hf, ← hA]; exact hAβ x hx
      unfold dz at e
      simp only [sub_apply, add_apply,
        smul_apply, ContinuousLinearMap.id_apply, ContinuousLinearEquiv.coe_coe,
        Complex.conjCLE_apply, map_one, Complex.conj_I, smul_eq_mul]
      linear_combination (norm := (ring_nf; simp only [Complex.I_sq]; ring_nf)) e
    · intro x hx
      rw [dzb_of_hasFDerivAt (hE x)]
      have e0 : dz Φ x = β + c * conj x := by rw [hΦ, good_dz_γ hf, ← hA]; exact hAβ x hx
      have e1 := dz_eq_conj_dzb hΦreal (hΦd x)
      have e : dzb Φ x = conj β + c * x := by
        have := congrArg conj e1
        rw [Complex.conj_conj, e0] at this
        rw [← this]; simp [map_add, map_mul, Complex.conj_ofReal]
      unfold dzb at e
      simp only [sub_apply, add_apply,
        smul_apply, ContinuousLinearMap.id_apply, ContinuousLinearEquiv.coe_coe,
        Complex.conjCLE_apply, map_one, Complex.conj_I, smul_eq_mul]
      linear_combination (norm := (ring_nf; simp only [Complex.I_sq]; ring_nf)) e
  refine ⟨E v₀, β, c, fun v hv => ⟨?_, ?_⟩⟩
  · have := hEc v hv; simp only [E, q] at this; linear_combination this
  · rw [hG1 v hv, hAβ v hv]

/-! ### Paraboloids -/

/-- The paraboloid `a + b x + b' x̄ + c x x̄`. -/
def parab (a b b' c : ℂ) (x : ℂ) : ℂ := a + b * x + b' * conj x + c * x * conj x

lemma continuous_parab (a b b' c : ℂ) : Continuous (parab a b b' c) := by
  unfold parab
  have hc := Complex.continuous_conj
  fun_prop

lemma rot_mul_rot_neg (φ : ℝ) : rot φ * rot (-φ) = 1 := by
  rw [← rot_add', add_neg_cancel, rot_zero']

/-- The Fourier coefficients of a paraboloid on the circle of radius `r` centred at `v`. -/
lemma γ_parab (a b b' c : ℂ) (k : ℤ) (v : ℂ) :
    γ r k (parab a b b' c) v =
      (if k = 0 then (2 * Real.pi : ℂ) * (a + b * v + b' * conj v + c * (v * conj v + r ^ 2)) else 0)
      + (if k = 1 then (2 * Real.pi : ℂ) * (r * (b + c * conj v)) else 0)
      + (if k = -1 then (2 * Real.pi : ℂ) * (r * (b' + c * v)) else 0) := by
  have e : ∀ φ : ℝ, rot (-(k : ℝ) * φ) * parab a b b' c (v + r * rot φ) =
      (a + b * v + b' * conj v + c * (v * conj v + r ^ 2)) * rot (((-k : ℤ) : ℝ) * φ)
        + r * (b + c * conj v) * rot (((1 - k : ℤ) : ℝ) * φ)
        + r * (b' + c * v) * rot (((-1 - k : ℤ) : ℝ) * φ) := by
    intro φ
    have r1 : rot (((1 - k : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot φ := by
      rw [← rot_add']; congr 1; push_cast; ring
    have r2 : rot (((-1 - k : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) * rot (-φ) := by
      rw [← rot_add']; congr 1; push_cast; ring
    have r0 : rot (((-k : ℤ) : ℝ) * φ) = rot (-(k : ℝ) * φ) := by congr 1; push_cast; ring
    have h1 := rot_mul_rot_neg φ
    rw [r1, r2, r0]
    simp only [parab, map_add, map_mul, Complex.conj_ofReal, conj_rot]
    linear_combination (c * r ^ 2 * rot (-(k : ℝ) * φ)) * h1
  have ci : ∀ j : ℤ, IntervalIntegrable (fun φ : ℝ => rot ((j : ℝ) * φ)) volume 0 (2 * Real.pi) :=
    fun j => (continuous_rot.comp (continuous_const.mul continuous_id)).intervalIntegrable _ _
  unfold γ
  simp_rw [e]
  rw [intervalIntegral.integral_add (((ci _).const_mul _).add ((ci _).const_mul _)) ((ci _).const_mul _),
    intervalIntegral.integral_add ((ci _).const_mul _) ((ci _).const_mul _),
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, integral_rot_int, integral_rot_int, integral_rot_int]
  by_cases k0 : k = 0
  · subst k0; simp; ring
  by_cases k1 : k = 1
  · subst k1; simp; ring
  by_cases km : k = -1
  · subst km; simp; ring
  · rw [ite_eq_right (by omega), ite_eq_right (by omega), ite_eq_right (by omega), ite_eq_right k0,
      ite_eq_right k1, ite_eq_right km]
    simp

/-- **Proposition 4.13, smooth core**: if `f` is real, smooth with compact support, and its
coefficients `G_k`, `|k| ≥ 2`, vanish on a convex open set `U`, then `f` is a paraboloid on every
circle of radius `r` centred in `U`. -/
theorem paraboloid_core (hr : 0 < r) {U : Set ℂ} (hU : IsOpen U) (hUc : Convex ℝ U) {v₀ : ℂ}
    (hv₀ : v₀ ∈ U) {f : ℂ → ℂ} (hf : Good f) (hreal : ∀ x, conj (f x) = f x)
    (hvan : ∀ k : ℤ, 2 ≤ |k| → Van r U k f) :
    ∃ (a b : ℂ) (c : ℝ), ∀ v ∈ U, ∀ θ : ℝ,
      f (v + r * rot θ) = parab a b (conj b) c (v + r * rot θ) := by
  obtain ⟨α, β, c, h⟩ := center hr hU hUc hv₀ hf hreal (hvan 2 (by norm_num)) (hvan 3 (by norm_num))
  have hπ : (2 * Real.pi : ℂ) ≠ 0 := by
    have : (0 : ℝ) < 2 * Real.pi := by positivity
    exact_mod_cast this.ne'
  set c0 : ℝ := c / (2 * Real.pi)
  set b0 : ℂ := β / (2 * Real.pi)
  set a0 : ℂ := α / (2 * Real.pi) - c0 * r ^ 2
  have hcb : conj b0 = conj β / (2 * Real.pi) := by
    simp only [b0, map_div₀]; congr 1; simp [Complex.conj_ofReal, map_ofNat]
  set P := parab a0 b0 (conj b0) c0
  have hc0 : ((c0 : ℝ) : ℂ) = (c : ℂ) / (2 * Real.pi) := by simp [c0]
  refine ⟨a0, b0, c0, fun v hv θ => ?_⟩
  have hcoef : ∀ n : ℤ, γ r n f v = γ r n P v := by
    intro n
    rw [γ_parab]
    by_cases n0 : n = 0
    · subst n0; simp only [ite_true, show (0 : ℤ) ≠ 1 by norm_num, show (0 : ℤ) ≠ -1 by norm_num,
        ite_false, add_zero]
      rw [(h v hv).1, hcb, hc0]; simp only [a0, b0, hc0]; field_simp; ring
    by_cases n1 : n = 1
    · subst n1; simp only [show (1 : ℤ) ≠ 0 by norm_num, show (1 : ℤ) ≠ -1 by norm_num, ite_true,
        ite_false, zero_add, add_zero]
      rw [(h v hv).2, hc0]; simp only [b0]; field_simp
    by_cases nm : n = -1
    · subst nm; simp only [show (-1 : ℤ) ≠ 0 by norm_num, show (-1 : ℤ) ≠ 1 by norm_num, ite_true,
        ite_false, zero_add]
      have e := γ_neg (r := r) hreal 1 v
      rw [e, (h v hv).2, hcb, hc0]
      simp only [map_mul, map_add, Complex.conj_ofReal, Complex.conj_conj]
      field_simp
    · rw [ite_eq_right n0, ite_eq_right n1, ite_eq_right nm, hvan n (by rcases abs_cases n with ⟨h, _⟩ | ⟨h, _⟩ <;> omega) v hv]; simp
  set ψ : ℝ → ℂ := fun φ => f (v + r * rot φ) - P (v + r * rot φ)
  have hψc : Continuous ψ :=
    (continuous_circle (good_c1 hf).continuous v).sub (continuous_circle (continuous_parab _ _ _ _) v)
  have hψp : Function.Periodic ψ (2 * Real.pi) := fun φ => by
    simp only [ψ]
    rw [rot_add', show (2 * Real.pi : ℝ) = ((1 : ℤ) : ℝ) * (2 * Real.pi) by simp, rot_int_two_pi,
      mul_one]
  have hc : ∀ n : ℤ, ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = 0 := by
    intro n
    have e : ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = γ r n f v - γ r n P v := by
      unfold γ
      rw [← intervalIntegral.integral_sub]
      · congr 1; ext φ; simp only [ψ]; ring
      · exact ((continuous_rotk n).mul (continuous_circle (good_c1 hf).continuous v)).intervalIntegrable _ _
      · exact ((continuous_rotk n).mul (continuous_circle (continuous_parab _ _ _ _) v)).intervalIntegrable _ _
    rw [e, hcoef]; exact sub_self _
  have := eq_zero_of_fourier hψc hψp hc θ
  simp only [ψ] at this
  exact sub_eq_zero.1 this

/-! ### Non-degenerate modes -/

lemma van_isolated {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {k : ℤ}
    (hk : k ≠ 0) (h1 : Van r U (k - 1) f) (h2 : Van r U (k + 1) f) : Van r U k f := by
  intro v hv
  have e := γ_recurrence (r := r) (good_c1 hf) k v
  rw [van_dz hU hf h1 v hv, van_dzb hU hf h2 v hv, sub_self, mul_zero] at e
  exact (mul_eq_zero.1 e).resolve_left (by exact_mod_cast hk)

lemma van_neg {U : Set ℂ} {f : ℂ → ℂ} (hreal : ∀ x, conj (f x) = f x) {k : ℤ} (h : Van r U k f) :
    Van r U (-k) f := fun v hv => by rw [γ_neg hreal k v, h v hv, map_zero]

/-- Simultaneous recurrence: some arbitrarily large power of four unit complex numbers is close
to `1`. -/
lemma exists_pow_near_one {A B C D : ℂ} (hA : ‖A‖ = 1) (hB : ‖B‖ = 1) (hC : ‖C‖ = 1)
    (hD : ‖D‖ = 1) {ε : ℝ} (hε : 0 < ε) (N : ℕ) :
    ∃ n ≥ N, ‖A ^ n - 1‖ < ε ∧ ‖B ^ n - 1‖ < ε ∧ ‖C ^ n - 1‖ < ε ∧ ‖D ^ n - 1‖ < ε := by
  set x : ℕ → ℂ × ℂ × ℂ × ℂ := fun n => (A ^ n, B ^ n, C ^ n, D ^ n)
  have hx : ∀ n, x n ∈ Metric.closedBall (0 : ℂ × ℂ × ℂ × ℂ) 1 := fun n => by
    simp [x, norm_pow, hA, hB, hC, hD]
  obtain ⟨a, -, φ, hφ, hlim⟩ := (isCompact_closedBall (0 : ℂ × ℂ × ℂ × ℂ) 1).tendsto_subseq hx
  obtain ⟨J, hJ⟩ := Metric.tendsto_atTop.1 hlim (ε / 2) (by positivity)
  have h1 := hJ J le_rfl
  have h2 := hJ (N + 1 + J) (by omega)
  have hd : dist (x (φ (N + 1 + J))) (x (φ J)) < ε := by
    have := dist_triangle_right (x (φ (N + 1 + J))) (x (φ J)) a
    simp only [Function.comp] at h1 h2
    linarith
  have hgrow := hφ.add_le_nat (N + 1) J
  obtain ⟨n, hjn⟩ : ∃ n, φ (N + 1 + J) = φ J + n := ⟨φ (N + 1 + J) - φ J, by omega⟩
  have key : ∀ E : ℂ, ‖E‖ = 1 → ‖E ^ n - 1‖ = dist (E ^ φ (N + 1 + J)) (E ^ φ J) := fun E hE => by
    rw [dist_eq_norm, hjn, pow_add, ← mul_sub_one, norm_mul, norm_pow, hE, one_pow, one_mul]
  have d1 : dist (A ^ φ (N + 1 + J)) (A ^ φ J) ≤ dist (x (φ (N + 1 + J))) (x (φ J)) := by
    simp only [x, Prod.dist_eq]; exact le_max_left _ _
  have d2 : dist (B ^ φ (N + 1 + J)) (B ^ φ J) ≤ dist (x (φ (N + 1 + J))) (x (φ J)) := by
    simp only [x, Prod.dist_eq]
    exact (le_max_left _ _).trans (le_max_right _ _)
  have d3 : dist (C ^ φ (N + 1 + J)) (C ^ φ J) ≤ dist (x (φ (N + 1 + J))) (x (φ J)) := by
    simp only [x, Prod.dist_eq]
    exact ((le_max_left _ _).trans (le_max_right _ _)).trans (le_max_right _ _)
  have d4 : dist (D ^ φ (N + 1 + J)) (D ^ φ J) ≤ dist (x (φ (N + 1 + J))) (x (φ J)) := by
    simp only [x, Prod.dist_eq]
    exact ((le_max_right _ _).trans (le_max_right _ _)).trans (le_max_right _ _)
  refine ⟨n, by omega, ?_, ?_, ?_, ?_⟩
  · rw [key A hA]; linarith
  · rw [key B hB]; linarith
  · rw [key C hC]; linarith
  · rw [key D hD]; linarith

lemma m_shift (F : Feet) {n : ℕ} {ε : ℝ} (hA : ‖F.A ^ n - 1‖ < ε) (hB : ‖F.B ^ n - 1‖ < ε)
    (hC : ‖F.C ^ n - 1‖ < ε) (hD : ‖F.D ^ n - 1‖ < ε) (k : ℕ) :
    ‖F.m (n + k) - F.m k‖ < 2 * ε := by
  have e : F.m (n + k) - F.m k = -((F.τ : ℂ) * F.A ^ k * (F.A ^ n - 1)
      - (F.μ : ℂ) * F.B ^ k * (F.B ^ n - 1) + ((1 - F.τ : ℝ) : ℂ) * F.C ^ k * (F.C ^ n - 1)
      - ((1 - F.μ : ℝ) : ℂ) * F.D ^ k * (F.D ^ n - 1)) := by
    simp only [Feet.m, pow_add]; ring
  have nt : ‖(F.τ : ℂ)‖ = F.τ := by rw [Complex.norm_real, Real.norm_of_nonneg F.τ0.le]
  have nm : ‖(F.μ : ℂ)‖ = F.μ := by rw [Complex.norm_real, Real.norm_of_nonneg F.μ0.le]
  have nt' : ‖((1 - F.τ : ℝ) : ℂ)‖ = 1 - F.τ := by
    rw [Complex.norm_real, Real.norm_of_nonneg (by linarith [F.τ1])]
  have nm' : ‖((1 - F.μ : ℝ) : ℂ)‖ = 1 - F.μ := by
    rw [Complex.norm_real, Real.norm_of_nonneg (by linarith [F.μ1])]
  have b : ∀ (c : ℂ) (E : ℂ), ‖E‖ = 1 → ‖E ^ n - 1‖ < ε → 0 < ‖c‖ →
      ‖c * E ^ k * (E ^ n - 1)‖ < ‖c‖ * ε := fun c E hE h hc => by
    rw [norm_mul, norm_mul, norm_pow, hE, one_pow, mul_one]
    exact mul_lt_mul_of_pos_left h hc
  have t1 := b _ _ F.nA hA (by rw [nt]; exact F.τ0)
  have t2 := b _ _ F.nB hB (by rw [nm]; exact F.μ0)
  have t3 := b _ _ F.nC hC (by rw [nt']; linarith [F.τ1])
  have t4 := b _ _ F.nD hD (by rw [nm']; linarith [F.μ1])
  rw [nt] at t1; rw [nm] at t2; rw [nt'] at t3; rw [nm'] at t4
  rw [e, norm_neg]
  set X1 := (F.τ : ℂ) * F.A ^ k * (F.A ^ n - 1)
  set X2 := (F.μ : ℂ) * F.B ^ k * (F.B ^ n - 1)
  set X3 := ((1 - F.τ : ℝ) : ℂ) * F.C ^ k * (F.C ^ n - 1)
  set X4 := ((1 - F.μ : ℝ) : ℂ) * F.D ^ k * (F.D ^ n - 1)
  have n1 := norm_sub_le (X1 - X2 + X3) X4
  have n2 := norm_add_le (X1 - X2) X3
  have n3 := norm_sub_le X1 X2
  nlinarith

/-! ### The square

For the square, `m(k) ≠ 0` exactly for `k ≡ 2 mod 4` (`m_sq`), so `Z(f)` contains no two
consecutive modes and Step 3 does not apply. Instead: if `m - 2, m + 2 ∈ Z(f)`, the recurrence at
`m - 1`, `m`, `m + 1` gives `(m² - 1) G_m[f] = -2r² G_m[∂∂̄f]` (`sq_eig`), so `G_m[f]` is an
eigenfunction of `∂∂̄`, with an eigenvalue which depends on `m`; comparing `m` and `m + 4` gives
`G_m[∂²f] = 0` (`sq_dz_dz`), then `G_m[f] = 0` (`sq_van`), and all the modes `k ≥ 2` vanish
(`van_sq`). -/

/-- The recurrence at `k` when `k + 1 ∈ Z(f)`. -/
lemma rec_up {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {k : ℤ}
    (h : Van r U (k + 1) f) {v : ℂ} (hv : v ∈ U) :
    (k : ℂ) * γ r k f v = r * γ r (k - 1) (dz f) v := by
  have e := γ_recurrence (r := r) (good_c1 hf) k v
  rwa [van_dzb hU hf h v hv, sub_zero] at e

/-- The recurrence at `k` when `k - 1 ∈ Z(f)`. -/
lemma rec_down {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {k : ℤ}
    (h : Van r U (k - 1) f) {v : ℂ} (hv : v ∈ U) :
    (k : ℂ) * γ r k f v = -(r * γ r (k + 1) (dzb f) v) := by
  have e := γ_recurrence (r := r) (good_c1 hf) k v
  rwa [van_dz hU hf h v hv, zero_sub, mul_neg] at e

/-- The recurrence at `k` when `k ∈ Z(f)`. -/
lemma rec_mid (hr : r ≠ 0) {U : Set ℂ} {f : ℂ → ℂ} (hf : Good f) {k : ℤ} (h : Van r U k f)
    {v : ℂ} (hv : v ∈ U) : γ r (k - 1) (dz f) v = γ r (k + 1) (dzb f) v := by
  have e := γ_recurrence (r := r) (good_c1 hf) k v
  rw [h v hv, mul_zero] at e
  have hr' : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  exact sub_eq_zero.1 ((mul_eq_zero.1 e.symm).resolve_left hr')

lemma dzb_dz {f : ℂ → ℂ} (hf : Good f) : dzb (dz f) = dz (dzb f) :=
  funext fun x => (dz_dzb_comm hf x).symm

/-- If `m - 2, m + 2 ∈ Z(f)`, then `G_m[f]` is an eigenfunction of `∂∂̄`:
`(m² - 1) G_m[f] = -2r² G_m[∂∂̄f]`. -/
lemma sq_eig {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {m : ℤ}
    (hm : m ≠ 0) (h1 : Van r U (m - 2) f) (h2 : Van r U (m + 2) f) {v : ℂ} (hv : v ∈ U) :
    ((m : ℂ) ^ 2 - 1) * γ r m f v = -(2 * (r : ℂ) ^ 2 * γ r m (dz (dzb f)) v) := by
  have e1 := γ_recurrence (r := r) (good_c1 hf) m v
  have e2 := rec_down hU (good_dz hf) (k := m - 1)
    (by rw [show m - 1 - 1 = m - 2 by ring]; exact van_dz hU hf h1) hv
  have e3 := rec_up hU (good_dzb hf) (k := m + 1)
    (by rw [show m + 1 + 1 = m + 2 by ring]; exact van_dzb hU hf h2) hv
  rw [show m - 1 + 1 = m by ring, dzb_dz hf] at e2
  rw [show m + 1 - 1 = m by ring] at e3
  push_cast at e2 e3
  have hm' : (m : ℂ) ≠ 0 := by exact_mod_cast hm
  apply mul_left_cancel₀ hm'
  linear_combination ((m : ℂ) ^ 2 - 1) * e1 + r * ((m : ℂ) + 1) * e2 - r * ((m : ℂ) - 1) * e3

/-- If `m + 2 ∈ Z(f)`, then `(m + 3) G_m[∂²f] = -(m + 1) G_{m+4}[∂̄²f]`. -/
lemma sq_shift (hr : r ≠ 0) {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {m : ℤ}
    (h : Van r U (m + 2) f) {v : ℂ} (hv : v ∈ U) :
    ((m : ℂ) + 3) * γ r m (dz (dz f)) v = -(((m : ℂ) + 1) * γ r (m + 4) (dzb (dzb f)) v) := by
  have e1 := rec_up hU (good_dz hf) (k := m + 1)
    (by rw [show m + 1 + 1 = m + 2 by ring]; exact van_dz hU hf h) hv
  have e2 := rec_down hU (good_dzb hf) (k := m + 3)
    (by rw [show m + 3 - 1 = m + 2 by ring]; exact van_dzb hU hf h) hv
  have e3 := rec_mid hr hf h hv
  rw [show m + 1 - 1 = m by ring] at e1
  rw [show m + 3 + 1 = m + 4 by ring] at e2
  rw [show m + 2 - 1 = m + 1 by ring, show m + 2 + 1 = m + 3 by ring] at e3
  push_cast at e1 e2
  have hr' : (r : ℂ) ≠ 0 := by exact_mod_cast hr
  apply mul_left_cancel₀ hr'
  linear_combination -((m : ℂ) + 3) * e1 + ((m : ℂ) + 1) * e2
    + ((m : ℂ) + 1) * ((m : ℂ) + 3) * e3

/-- If `m ≥ 1` and `m - 2, m + 2, m + 6 ∈ Z(f)`, then `G_m[∂²f] = 0`: the eigenvalues of `∂∂̄`
for `m` and `m + 4` differ. -/
lemma sq_dz_dz (hr : r ≠ 0) {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {m : ℤ}
    (hm : 1 ≤ m) (h1 : Van r U (m - 2) f) (h2 : Van r U (m + 2) f) (h3 : Van r U (m + 6) f)
    {v : ℂ} (hv : v ∈ U) : γ r m (dz (dz f)) v = 0 := by
  have hb := good_dzb hf
  have hΔ := good_dz hb
  have c1 := sq_shift hr hU hf h2 hv
  have c2 := sq_shift hr hU hΔ (van_dz hU hb (van_dzb hU hf h2)) hv
  have k1 : dz (dz (dz (dzb f))) = dz (dzb (dz (dz f))) := by
    rw [dzb_dz (good_dz hf), dzb_dz hf]
  have k2 : dzb (dzb (dz (dzb f))) = dz (dzb (dzb (dzb f))) := by
    rw [dzb_dz hb, dzb_dz (good_dzb hb)]
  rw [k1, k2] at c2
  have d1 := sq_eig hU (good_dz (good_dz hf)) (m := m) (by omega)
    (van_dz hU (good_dz hf) (van_dz hU hf h1)) (van_dz hU (good_dz hf) (van_dz hU hf h2)) hv
  have d2 := sq_eig hU (good_dzb hb) (m := m + 4) (by omega)
    (by rw [show m + 4 - 2 = m + 2 by ring]; exact van_dzb hU hb (van_dzb hU hf h2))
    (by rw [show m + 4 + 2 = m + 6 by ring]; exact van_dzb hU hb (van_dzb hU hf h3)) hv
  push_cast at d2
  set a := γ r m (dz (dz f)) v
  set b := γ r (m + 4) (dzb (dzb f)) v
  have k3 : ((m : ℂ) + 1) * ((m : ℂ) + 3) * (((m : ℂ) - 1) * a + ((m : ℂ) + 5) * b) = 0 := by
    linear_combination ((m : ℂ) + 3) * d1 + ((m : ℂ) + 1) * d2 - 2 * (r : ℂ) ^ 2 * c2
  have h13 : ((m : ℂ) + 1) * ((m : ℂ) + 3) ≠ 0 :=
    mul_ne_zero (by exact_mod_cast (show m + 1 ≠ 0 by omega))
      (by exact_mod_cast (show m + 3 ≠ 0 by omega))
  have k4 := (mul_eq_zero.1 k3).resolve_left h13
  have k5 : (8 * ((m : ℂ) + 2)) * a = 0 := by
    linear_combination ((m : ℂ) + 5) * c1 - ((m : ℂ) + 1) * k4
  exact (mul_eq_zero.1 k5).resolve_left
    (mul_ne_zero (by norm_num) (by exact_mod_cast (show m + 2 ≠ 0 by omega)))

/-- If `m ≥ 2` and `m - 2, m + 2, m + 6 ∈ Z(f)`, then `m ∈ Z(f)`. -/
lemma sq_van (hr : r ≠ 0) {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) {m : ℤ}
    (hm : 2 ≤ m) (h1 : Van r U (m - 2) f) (h2 : Van r U (m + 2) f) (h3 : Van r U (m + 6) f) :
    Van r U m f := by
  intro v hv
  have hb := good_dzb hf
  have d1 := sq_eig hU hf (m := m) (by omega) h1 h2 hv
  have d2 := sq_eig hU (good_dz hb) (m := m) (by omega) (van_dz hU hb (van_dzb hU hf h1))
    (van_dz hU hb (van_dzb hU hf h2)) hv
  have e := sq_dz_dz hr hU (good_dzb hb) (m := m) (by omega) (van_dzb hU hb (van_dzb hU hf h1))
    (van_dzb hU hb (van_dzb hU hf h2)) (van_dzb hU hb (van_dzb hU hf h3)) hv
  rw [dzb_dz hb, e, mul_zero, neg_zero] at d2
  have hm2 : (m : ℂ) ^ 2 - 1 ≠ 0 := by
    have : m ^ 2 - 1 ≠ 0 := by nlinarith
    exact_mod_cast this
  have hΔ := (mul_eq_zero.1 d2).resolve_left hm2
  rw [hΔ, mul_zero, neg_zero] at d1
  exact (mul_eq_zero.1 d1).resolve_left hm2

/-- **The square**: if `G_{4j+2}[f] = 0` on `U` for every `j ≥ 0`, then `G_k[f] = 0` on `U` for
every `k ≥ 2`. -/
theorem van_sq (hr : r ≠ 0) {U : Set ℂ} (hU : IsOpen U) (f : ℂ → ℂ) (hf : Good f)
    (h : ∀ j : ℕ, Van r U (4 * j + 2) f) : ∀ k : ℤ, 2 ≤ k → Van r U k f := by
  -- `G_{4i+4} = 0` for every function of the class
  have h4 : ∀ (f : ℂ → ℂ), Good f → (∀ j : ℕ, Van r U (4 * j + 2) f) →
      ∀ i : ℕ, Van r U (4 * i + 4) f := by
    intro f hf h i
    have e : ∀ (j : ℕ) (n : ℤ), 4 * (j : ℤ) + 2 = n → Van r U n f := fun j n hn => hn ▸ h j
    exact sq_van hr hU hf (by omega) (e i _ (by ring)) (e (i + 1) _ (by push_cast; ring))
      (e (i + 2) _ (by push_cast; ring))
  have hd : ∀ j : ℕ, Van r U (4 * j + 2) (dz f) := fun j => van_dz hU hf (h j)
  have hdb : ∀ j : ℕ, Van r U (4 * j + 2) (dzb f) := fun j => van_dzb hU hf (h j)
  intro k hk
  obtain ⟨i, hi⟩ : ∃ i : ℕ, k = 4 * i + 2 ∨ k = 4 * i + 3 ∨ k = 4 * i + 4 ∨ k = 4 * i + 5 := by
    refine ⟨((k - 2) / 4).toNat, ?_⟩
    have h0 : 0 ≤ (k - 2) / 4 := Int.ediv_nonneg (by omega) (by norm_num)
    rw [Int.toNat_of_nonneg h0]
    omega
  rcases hi with rfl | rfl | rfl | rfl
  · exact h i
  · intro v hv
    have e := rec_down hU hf (k := 4 * i + 3)
      (by rw [show (4 * (i : ℤ) + 3 - 1) = 4 * i + 2 by ring]; exact h i) hv
    rw [show (4 * (i : ℤ) + 3 + 1) = 4 * i + 4 by ring, h4 _ (good_dzb hf) hdb i v hv, mul_zero,
      neg_zero] at e
    exact (mul_eq_zero.1 e).resolve_left (by exact_mod_cast (show 4 * (i : ℤ) + 3 ≠ 0 by omega))
  · exact h4 f hf h i
  · intro v hv
    have e := rec_up hU hf (k := 4 * i + 5)
      (by rw [show (4 * (i : ℤ) + 5 + 1) = 4 * ((i + 1 : ℕ) : ℤ) + 2 by push_cast; ring]
          exact h (i + 1)) hv
    rw [show (4 * (i : ℤ) + 5 - 1) = 4 * i + 4 by ring, h4 _ (good_dz hf) hd i v hv,
      mul_zero] at e
    exact (mul_eq_zero.1 e).resolve_left (by exact_mod_cast (show 4 * (i : ℤ) + 5 ≠ 0 by omega))

/-- For the square (`m(3) = m(4) = 0`), `m(4j + k) = (e_A⁴)^j m(k)`. -/
lemma m_sq (F : Feet) (h3 : F.m 3 = 0) (h4 : F.m 4 = 0) (j k : ℕ) :
    F.m (4 * j + k) = (F.A ^ 4) ^ j * F.m k := by
  obtain ⟨hB, hC, hD⟩ := square_of_m3_m4 F h3 h4
  have e : ∀ E : ℂ, E ^ (4 * j + k) = (E ^ 4) ^ j * E ^ k := fun E => by rw [pow_add, pow_mul]
  simp only [Feet.m, e, ← hB, ← hC, ← hD]
  ring

/-- For the square, the modes `4j + 2` are non-degenerate. -/
lemma m_sq_ne_zero (F : Feet) (h3 : F.m 3 = 0) (h4 : F.m 4 = 0) (j : ℕ) :
    F.m (4 * j + 2) ≠ 0 := by
  rw [m_sq F h3 h4]
  have hA : F.A ≠ 0 := fun h => by
    have := F.nA; rw [h, norm_zero] at this; exact zero_ne_one this
  exact mul_ne_zero (pow_ne_zero _ (pow_ne_zero _ hA)) F.m_two_ne_zero

/-- **Step 3**: for every table but the square, the vanishing of the non-degenerate coefficients on
`U` forces the vanishing of all `G_k`, `|k| ≥ 2`, on `U`. -/
theorem van_all_ns (F : Feet) (hns : F.m 3 ≠ 0 ∨ F.m 4 ≠ 0) (hr : 0 < r) {U : Set ℂ}
    (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f) (hreal : ∀ x, conj (f x) = f x)
    (hN : ∀ k : ℕ, F.m k ≠ 0 → Van r U k f) : ∀ k : ℤ, 2 ≤ |k| → Van r U k f := by
  have hr0 := hr.ne'
  -- `G₂ = G₃ = 0`
  have h2 : Van r U 2 f := by exact_mod_cast hN 2 F.m_two_ne_zero
  have h3 : Van r U 3 f := by
    rcases hns with h | h
    · exact_mod_cast hN 3 h
    · exact van_isolated hU hf (by norm_num) (by simpa using h2) (by exact_mod_cast hN 4 h)
  -- pairs of vanishing coefficients arbitrarily far
  have hpair : ∀ N : ℕ, ∃ n ≥ N, Van r U ((n : ℤ) + 2) f ∧ Van r U ((n : ℤ) + 3) f := by
    intro N
    set δ := min ‖F.m 2‖ (max ‖F.m 3‖ ‖F.m 4‖) / 2
    have hδ : 0 < δ := by
      have : 0 < max ‖F.m 3‖ ‖F.m 4‖ := by
        rcases hns with h | h
        · exact lt_max_of_lt_left (norm_pos_iff.2 h)
        · exact lt_max_of_lt_right (norm_pos_iff.2 h)
      have := lt_min (norm_pos_iff.2 F.m_two_ne_zero) this
      positivity
    obtain ⟨n, hn, hA, hB, hC, hD⟩ := exists_pow_near_one F.nA F.nB F.nC F.nD hδ N
    have ne : ∀ k : ℕ, 2 * δ ≤ ‖F.m k‖ → F.m (n + k) ≠ 0 := fun k hk h0 => by
      have := m_shift F hA hB hC hD k
      rw [h0, zero_sub, norm_neg] at this; linarith
    have hd2 : 2 * δ ≤ ‖F.m 2‖ := by simp only [δ]; linarith [min_le_left ‖F.m 2‖ (max ‖F.m 3‖ ‖F.m 4‖)]
    have v2 : Van r U ((n : ℤ) + 2) f := by exact_mod_cast hN (n + 2) (ne 2 hd2)
    refine ⟨n, hn, v2, ?_⟩
    have hmax : 2 * δ ≤ max ‖F.m 3‖ ‖F.m 4‖ := by
      simp only [δ]; linarith [min_le_right ‖F.m 2‖ (max ‖F.m 3‖ ‖F.m 4‖)]
    rcases le_max_iff.1 hmax with h | h
    · exact_mod_cast hN (n + 3) (ne 3 h)
    · apply van_isolated hU hf (by omega)
      · rw [show (n : ℤ) + 3 - 1 = n + 2 by ring]; exact v2
      · rw [show (n : ℤ) + 3 + 1 = ((n + 4 : ℕ) : ℤ) by push_cast; ring]; exact hN (n + 4) (ne 4 h)
  -- blocks `[4, n + 1]`
  have hpos : ∀ k : ℤ, 2 ≤ k → Van r U k f := by
    intro k hk
    rcases (show k = 2 ∨ k = 3 ∨ 4 ≤ k by omega) with rfl | rfl | hk4
    · exact h2
    · exact h3
    obtain ⟨n, hn, hn2, hn3⟩ := hpair k.toNat
    exact van_block hU hr0 (n - 3) f 4 (n + 1) (by omega) hf (by simpa using h3)
      (by rw [show (n : ℤ) + 1 + 1 = n + 2 by ring]; exact hn2)
      (by rw [show (n : ℤ) + 1 + 2 = n + 3 by ring]; exact hn3) (fun j h _ => by omega) k hk4
      (by omega)
  intro k hk
  rcases le_or_gt 0 k with h0 | h0
  · exact hpos k (by rw [abs_of_nonneg h0] at hk; exact hk)
  · have := van_neg hreal (hpos (-k) (by rw [abs_of_neg h0] at hk; exact hk))
    rwa [neg_neg] at this

/-- For every table (including the square), the vanishing of the non-degenerate coefficients on
`U` forces the vanishing of all `G_k`, `|k| ≥ 2`, on `U`. -/
theorem van_all (F : Feet) (hr : 0 < r) {U : Set ℂ} (hU : IsOpen U) {f : ℂ → ℂ} (hf : Good f)
    (hreal : ∀ x, conj (f x) = f x) (hN : ∀ k : ℕ, F.m k ≠ 0 → Van r U k f) :
    ∀ k : ℤ, 2 ≤ |k| → Van r U k f := by
  by_cases hns : F.m 3 ≠ 0 ∨ F.m 4 ≠ 0
  · exact van_all_ns F hns hr hU hf hreal hN
  have h3 : F.m 3 = 0 := not_not.1 fun h => hns (Or.inl h)
  have h4 : F.m 4 = 0 := not_not.1 fun h => hns (Or.inr h)
  have hpos := van_sq hr.ne' hU f hf fun j => by
    exact_mod_cast hN (4 * j + 2) (m_sq_ne_zero F h3 h4 j)
  intro k hk
  rcases le_or_gt 0 k with h0 | h0
  · exact hpos k (by rw [abs_of_nonneg h0] at hk; exact hk)
  · have := van_neg hreal (hpos (-k) (by rw [abs_of_neg h0] at hk; exact hk))
    rwa [neg_neg] at this

/-! ### Real paraboloids and interpolation -/

/-- The real paraboloid `a + b·x + c|x|²`. -/
def rpar (a c : ℝ) (b : ℂ) (x : ℂ) : ℝ := a + dot b x + c * Complex.normSq x

lemma re_parab (a b : ℂ) (c : ℝ) (x : ℂ) :
    (parab a b (conj b) c x).re = rpar a.re c (2 * conj b) x := by
  simp only [parab, rpar, dot, Complex.add_re, Complex.mul_re, Complex.conj_re, Complex.conj_im,
    Complex.ofReal_re, Complex.ofReal_im, Complex.mul_im, Complex.normSq_apply, Complex.re_ofNat,
    Complex.im_ofNat]
  ring

/-- Interpolation of a paraboloid from its values at `x₀`, `x₀ ± h` and `x₀ + ih`. -/
noncomputable def interp (x₀ : ℂ) (h q₀ qp qm qi : ℝ) (x : ℂ) : ℝ :=
  q₀ + (qp - qm) / (2 * h) * (x - x₀).re + (qi - (qp + qm) / 2) / h * (x - x₀).im
    + (qp + qm - 2 * q₀) / (2 * h ^ 2) * Complex.normSq (x - x₀)

lemma rpar_eq_interp (a c : ℝ) (b x₀ : ℂ) {h : ℝ} (hh : h ≠ 0) (x : ℂ) :
    rpar a c b x = interp x₀ h (rpar a c b x₀) (rpar a c b (x₀ + h)) (rpar a c b (x₀ - h))
      (rpar a c b (x₀ + h * I)) x := by
  simp only [interp, rpar, dot, Complex.normSq_apply, Complex.add_re, Complex.sub_re,
    Complex.add_im, Complex.sub_im, Complex.ofReal_re, Complex.ofReal_im, Complex.mul_re,
    Complex.mul_im, Complex.I_re, Complex.I_im]
  field_simp
  ring

lemma interp_eq_rpar (x₀ : ℂ) (h q₀ qp qm qi : ℝ) : ∃ (a c : ℝ) (b : ℂ),
    ∀ x, interp x₀ h q₀ qp qm qi x = rpar a c b x := by
  set wr := (qp - qm) / (2 * h)
  set wi := (qi - (qp + qm) / 2) / h
  set cc := (qp + qm - 2 * q₀) / (2 * h ^ 2)
  refine ⟨q₀ - wr * x₀.re - wi * x₀.im + cc * Complex.normSq x₀, cc,
    ⟨wr - 2 * cc * x₀.re, wi - 2 * cc * x₀.im⟩, fun x => ?_⟩
  simp only [interp, rpar, dot, Complex.normSq_apply, Complex.sub_re, Complex.sub_im]
  ring

lemma tendsto_interp {ι : Type*} {l : Filter ι} (x₀ : ℂ) (h : ℝ) {q₀ qp qm qi : ι → ℝ}
    {Q₀ Qp Qm Qi : ℝ} (t₀ : Tendsto q₀ l (𝓝 Q₀)) (tp : Tendsto qp l (𝓝 Qp))
    (tm : Tendsto qm l (𝓝 Qm)) (ti : Tendsto qi l (𝓝 Qi)) (x : ℂ) :
    Tendsto (fun j => interp x₀ h (q₀ j) (qp j) (qm j) (qi j) x) l
      (𝓝 (interp x₀ h Q₀ Qp Qm Qi x)) := by
  unfold interp
  exact ((t₀.add (((tp.sub tm).div_const _).mul_const _)).add
    (((ti.sub ((tp.add tm).div_const _)).div_const _).mul_const _)).add
    (((((tp.add tm).sub (t₀.const_mul _)).div_const _)).mul_const _)

/-! ### The region swept by the feet -/

variable (r) in
/-- The region swept by the feet (at distance `r` from the axis) when the axis passes through a
point of the disc `B(v₀, R)`. -/
def Ω (v₀ : ℂ) (R : ℝ) : Set ℂ := {x | ∃ v ∈ Metric.ball v₀ R, ‖x - v‖ = r}

lemma exists_rot_of_norm {w : ℂ} (hw : ‖w‖ = r) : ∃ θ : ℝ, w = r * rot θ := by
  refine ⟨Complex.arg w, ?_⟩
  have := Complex.norm_mul_exp_arg_mul_I w
  rw [hw] at this
  rw [rot]; exact this.symm

lemma norm_feet {E : ℂ} (hE : ‖E‖ = 1) (hr : 0 ≤ r) (θ : ℝ) : ‖(r : ℂ) * (rot θ * E)‖ = r := by
  rw [norm_mul, norm_mul, norm_rot', hE, Complex.norm_real, Real.norm_of_nonneg hr]; ring

/-! ### Reduction to smooth terrains -/

/-- On `Ω(v₀, R₁)`, `g` coincides with the paraboloid interpolating it at four points of
`Ω(v₀, R₁)`; this uses the smooth case for mollifications of a continuous extension of `g`. -/
theorem interp_local (F : Feet) (hr : 0 < r) {v₀ : ℂ}
    {R₀ R₁ R₂ : ℝ} (h01 : 0 < R₁) (h12 : R₁ < R₂) (h20 : R₂ < R₀) {g : ℂ → ℝ}
    (hg : ContinuousOn g (Ω r v₀ R₀))
    (h : ∀ v ∈ Metric.ball v₀ R₀, ∀ θ, F₀v F r g v θ = 0)
    {x₀ : ℂ} {hh : ℝ} (hh0 : hh ≠ 0)
    (hp : ∀ w ∈ ({x₀, x₀ + hh, x₀ - hh, x₀ + hh * I} : Set ℂ), w ∈ Ω r v₀ R₁) :
    ∀ x ∈ Ω r v₀ R₁, g x = interp x₀ hh (g x₀) (g (x₀ + hh)) (g (x₀ - hh)) (g (x₀ + hh * I)) x := by
  -- the compact set `K` seen from the axes through `closedBall v₀ R₂`
  set K := (fun p : ℂ × ℂ => p.1 + p.2) '' (Metric.closedBall v₀ R₂ ×ˢ Metric.sphere (0 : ℂ) r)
  have hKc : IsCompact K := ((isCompact_closedBall _ _).prod (isCompact_sphere _ _)).image
    (continuous_fst.add continuous_snd)
  have hmemK : ∀ v ∈ Metric.closedBall v₀ R₂, ∀ y, ‖y - v‖ = r → y ∈ K := fun v hv y hy =>
    ⟨(v, y - v), ⟨hv, by simpa using hy⟩, by simp⟩
  have hKΩ : K ⊆ Ω r v₀ R₀ := by
    rintro _ ⟨⟨v, w⟩, ⟨hv, hw⟩, rfl⟩
    refine ⟨v, Metric.closedBall_subset_ball h20 hv, ?_⟩
    simpa using hw
  -- a continuous extension `g₁` with compact support
  obtain ⟨G, hG⟩ := ContinuousMap.exists_restrict_eq hKc.isClosed
    ⟨K.domRestrict g, (hg.mono hKΩ).domRestrict⟩
  have hGK : ∀ y ∈ K, G y = g y := fun y hy => by
    have := congrArg (fun φ : C(K, ℝ) => φ ⟨y, hy⟩) hG
    exact this
  obtain ⟨M, hM⟩ : ∃ M, K ⊆ Metric.closedBall 0 M := hKc.isBounded.subset_closedBall 0
  let ψ : ContDiffBump (0 : ℂ) := ⟨max M 1, max M 1 + 1, by positivity, by linarith⟩
  set g₁ : ℂ → ℝ := fun y => ψ y * G y
  have hg₁c : Continuous g₁ := ψ.continuous.mul G.continuous
  have hg₁s : HasCompactSupport g₁ := ψ.hasCompactSupport.mul_right
  have hg₁K : ∀ y ∈ K, g₁ y = g y := fun y hy => by
    have : ψ y = 1 := ψ.one_of_mem_closedBall (Metric.closedBall_subset_closedBall
      (le_max_left M 1) (hM hy))
    simp [g₁, this, hGK y hy]
  -- `G_k[g₁] = 0` on `closedBall v₀ R₂` for the non-degenerate modes
  have hγ₁ : ∀ k : ℕ, F.m k ≠ 0 → ∀ w ∈ Metric.closedBall v₀ R₂, γR r k g₁ w = 0 := by
    intro k hk w hw
    have h0 : ∀ θ, F₀v F r g₁ w θ = 0 := fun θ => by
      have e : ∀ E : ℂ, ‖E‖ = 1 → g₁ (w + r * (rot θ * E)) = g (w + r * (rot θ * E)) :=
        fun E hE => hg₁K _ (hmemK w hw _ (by rw [add_sub_cancel_left, norm_feet hE hr.le]))
      have := h w (Metric.closedBall_subset_ball h20 hw) θ
      unfold F₀v at this ⊢
      rw [e _ F.nA, e _ F.nB, e _ F.nC, e _ F.nD]; exact this
    exact (mul_eq_zero.1 (m_mul_γR_eq_zero F hg₁c h0 k)).resolve_left hk
  -- mollifications
  set d := R₂ - R₁
  have hd : 0 < d := by linarith
  let φ : ℕ → ContDiffBump (0 : ℂ) := fun j =>
    ⟨d / (j + 2) / 2, d / (j + 2), by positivity, half_lt_self (by positivity)⟩
  have hφ0 : Tendsto (fun j => (φ j).rOut) atTop (𝓝 0) := by
    show Tendsto (fun j : ℕ => d / ((j : ℝ) + 2)) atTop (𝓝 0)
    exact tendsto_const_nhds.div_atTop
      (tendsto_atTop_add_const_right _ _ tendsto_natCast_atTop_atTop)
  have hφd : ∀ j, (φ j).rOut ≤ d := fun j => by
    show d / ((j : ℝ) + 2) ≤ d
    rw [div_le_iff₀ (by positivity)]; nlinarith [(Nat.cast_nonneg j : (0 : ℝ) ≤ j)]
  -- each mollification is a paraboloid on `Ω(v₀, R₁)`
  have hpar : ∀ j, ∃ (a c : ℝ) (b : ℂ), ∀ y ∈ Ω r v₀ R₁, moll (φ j) g₁ y = rpar a c b y := by
    intro j
    set f : ℂ → ℂ := fun y => ((moll (φ j) g₁ y : ℝ) : ℂ)
    have hm : ContDiff ℝ ∞ (moll (φ j) g₁) :=
      (φ j).hasCompactSupport_normed.contDiff_convolution_left _
        ((φ j).contDiff_normed (n := ⊤)) hg₁c.locallyIntegrable
    have hms : HasCompactSupport (moll (φ j) g₁) :=
      HasCompactSupport.convolution _ (φ j).hasCompactSupport_normed hg₁s
    have hf : Good f := ⟨Complex.ofRealCLM.contDiff.comp hm, hms.comp_left Complex.ofReal_zero⟩
    have hreal : ∀ y, conj (f y) = f y := fun y => Complex.conj_ofReal _
    have hU := (Metric.isOpen_ball : IsOpen (Metric.ball v₀ R₁))
    have hN : ∀ k : ℕ, F.m k ≠ 0 → Van r (Metric.ball v₀ R₁) k f := by
      intro k hk v hv
      have := γR_moll (r := r) (φ j) hg₁c k v
      simp only [γR] at this
      rw [show γ r k f v = γ r k (fun x => ((moll (φ j) g₁ x : ℝ) : ℂ)) v from rfl, this]
      have hz : ∀ t : ℂ, ((φ j).normed volume t : ℂ) * γ r k (fun x => ((g₁ x : ℝ) : ℂ)) (v - t)
          = 0 := by
        intro t
        by_cases ht : (φ j).normed volume t = 0
        · simp [ht]
        · have ht' : t ∈ Metric.ball (0 : ℂ) (φ j).rOut := by
            rw [← (φ j).support_normed_eq (μ := volume)]; exact ht
          have hvt : v - t ∈ Metric.closedBall v₀ R₂ := by
            rw [Metric.mem_closedBall, dist_eq_norm, show v - t - v₀ = (v - v₀) - t by ring]
            rw [Metric.mem_ball, dist_eq_norm] at hv
            rw [Metric.mem_ball, dist_zero_right] at ht'
            have := norm_sub_le (v - v₀) t
            have := hφd j
            have hdd : d = R₂ - R₁ := rfl
            linarith
          have := hγ₁ k hk (v - t) hvt
          simp only [γR] at this
          rw [this, mul_zero]
      simp only [hz]; exact integral_zero ℂ ℂ
    obtain ⟨a, b, c, habc⟩ := paraboloid_core hr hU (convex_ball v₀ R₁)
      (Metric.mem_ball_self h01) hf hreal (van_all F hr hU hf hreal hN)
    refine ⟨a.re, c, 2 * conj b, fun y hy => ?_⟩
    obtain ⟨v, hv, hyv⟩ := hy
    obtain ⟨θ, hθ⟩ := exists_rot_of_norm hyv
    have hy' : y = v + r * rot θ := by rw [← hθ]; ring
    have := congrArg Complex.re (habc v hv θ)
    rw [← hy', re_parab] at this
    simpa [f] using this
  -- pass to the limit
  have hlim : ∀ y, Tendsto (fun j => moll (φ j) g₁ y) atTop (𝓝 (g₁ y)) := fun y =>
    ContDiffBump.convolution_tendsto_right_of_continuous hφ0 hg₁c y
  have hK1 : ∀ y ∈ Ω r v₀ R₁, y ∈ K := fun y ⟨v, hv, hyv⟩ =>
    hmemK v (Metric.ball_subset_closedBall.trans (Metric.closedBall_subset_closedBall h12.le) hv)
      y hyv
  intro x hx
  have hjx : ∀ j, moll (φ j) g₁ x = interp x₀ hh (moll (φ j) g₁ x₀) (moll (φ j) g₁ (x₀ + hh))
      (moll (φ j) g₁ (x₀ - hh)) (moll (φ j) g₁ (x₀ + hh * I)) x := fun j => by
    obtain ⟨a, c, b, hab⟩ := hpar j
    rw [hab x hx, hab x₀ (hp _ (by simp)), hab _ (hp _ (by simp)), hab _ (hp _ (by simp)),
      hab _ (hp _ (by simp))]
    exact rpar_eq_interp a c b x₀ hh0 x
  have t := tendsto_interp x₀ hh (hlim x₀) (hlim (x₀ + hh)) (hlim (x₀ - hh)) (hlim (x₀ + hh * I)) x
  simp_rw [← hjx] at t
  have e := tendsto_nhds_unique (hlim x) t
  rw [hg₁K x (hK1 x hx), hg₁K _ (hK1 _ (hp _ (by simp))), hg₁K _ (hK1 _ (hp _ (by simp))),
    hg₁K _ (hK1 _ (hp _ (by simp))), hg₁K _ (hK1 _ (hp _ (by simp)))] at e
  exact e

/-! ### Proposition 4.13 -/

/-- **Proposition 4.13 (a)**: for every table (including the square), if `F₀^v ≡ 0` for every `v`
in an open disc `B(v₀, R₀)`, then the terrain is a paraboloid `a + b·x + c|x|²` on the region `Ω`
swept by the feet. Only the values of `g` on `Ω` matter. -/
theorem paraboloid_of_F₀v_local (F : Feet) (hr : 0 < r) {v₀ : ℂ}
    {R₀ : ℝ} (hR₀ : 0 < R₀) {g : ℂ → ℝ} (hg : ContinuousOn g (Ω r v₀ R₀))
    (h : ∀ v ∈ Metric.ball v₀ R₀, ∀ θ, F₀v F r g v θ = 0) :
    ∃ (a c : ℝ) (b : ℂ), ∀ x ∈ Ω r v₀ R₀, g x = rpar a c b x := by
  set x₀ := v₀ + r
  set hh := R₀ / 4
  have hh0 : hh ≠ 0 := by positivity
  obtain ⟨a, c, b, hab⟩ := interp_eq_rpar x₀ hh (g x₀) (g (x₀ + hh)) (g (x₀ - hh)) (g (x₀ + hh * I))
  refine ⟨a, c, b, fun x ⟨v, hv, hxv⟩ => ?_⟩
  rw [← hab]
  rw [Metric.mem_ball, dist_eq_norm] at hv
  set R₁ := max (‖v - v₀‖) (R₀ / 2) + (R₀ - max (‖v - v₀‖) (R₀ / 2)) / 3
  have hm : max (‖v - v₀‖) (R₀ / 2) < R₀ := max_lt hv (by linarith)
  have h1 : max (‖v - v₀‖) (R₀ / 2) < R₁ := by simp only [R₁]; linarith
  have h2 : R₁ < R₁ + (R₀ - max (‖v - v₀‖) (R₀ / 2)) / 3 := by linarith
  have h3 : R₁ + (R₀ - max (‖v - v₀‖) (R₀ / 2)) / 3 < R₀ := by simp only [R₁]; linarith
  have hR1 : R₀ / 2 < R₁ := lt_of_le_of_lt (le_max_right _ _) h1
  apply interp_local F hr (by linarith) h2 h3 hg h hh0
  · intro w hw
    have hpt : ∀ u : ℂ, ‖u‖ ≤ R₀ / 4 → x₀ + u ∈ Ω r v₀ R₁ := fun u hu => by
      refine ⟨v₀ + u, ?_, ?_⟩
      · rw [Metric.mem_ball, dist_eq_norm, add_sub_cancel_left]; linarith
      · rw [show x₀ + u - (v₀ + u) = (r : ℂ) by simp only [x₀]; ring, Complex.norm_real,
          Real.norm_of_nonneg hr.le]
    have hn : ‖(hh : ℂ)‖ = R₀ / 4 := by rw [Complex.norm_real, Real.norm_of_nonneg (by positivity)]
    rcases hw with rfl | rfl | rfl | rfl
    · simpa using hpt 0 (by simp; positivity)
    · exact hpt _ hn.le
    · rw [sub_eq_add_neg]; exact hpt _ (by rw [norm_neg, hn])
    · exact hpt _ (by rw [norm_mul, Complex.norm_I, mul_one, hn])
  · refine ⟨v, ?_, hxv⟩
    rw [Metric.mem_ball, dist_eq_norm]; exact lt_of_le_of_lt (le_max_left _ _) h1

/-- **Proposition 4.13 (b)** (for every table): if `F₀^v ≡ 0` for every `v ∈ ℂ`, then the
continuous terrain is a paraboloid. -/
theorem paraboloid_of_F₀v (F : Feet) (hr : 0 < r) {g : ℂ → ℝ}
    (hg : Continuous g) (h : ∀ v θ, F₀v F r g v θ = 0) :
    ∃ (a c : ℝ) (b : ℂ), ∀ x, g x = rpar a c b x := by
  set x₀ : ℂ := (r : ℂ)
  obtain ⟨a, c, b, hab⟩ := interp_eq_rpar x₀ 1 (g x₀) (g (x₀ + 1)) (g (x₀ - 1)) (g (x₀ + 1 * I))
  refine ⟨a, c, b, fun x => ?_⟩
  set R := ‖x - r‖ + 4
  obtain ⟨a', c', b', h'⟩ := paraboloid_of_F₀v_local F hr (v₀ := 0) (R₀ := R) (by positivity)
    hg.continuousOn (fun v _ θ => h v θ)
  have hΩ : ∀ u : ℂ, ‖u‖ ≤ 1 → x₀ + u ∈ Ω r 0 R := fun u hu => by
    refine ⟨u, ?_, ?_⟩
    · rw [Metric.mem_ball, dist_zero_right]; linarith [norm_nonneg (x - r)]
    · rw [add_sub_cancel_right, Complex.norm_real, Real.norm_of_nonneg hr.le]
  have hx : x ∈ Ω r 0 R := ⟨x - r, by rw [Metric.mem_ball, dist_zero_right]; linarith, by
    rw [sub_sub_cancel, Complex.norm_real, Real.norm_of_nonneg hr.le]⟩
  rw [← hab, h' x hx, h' x₀ (by simpa using hΩ 0 (by simp)), h' _ (hΩ 1 (by simp)),
    h' _ (by rw [sub_eq_add_neg]; exact hΩ (-1) (by simp)), h' _ (hΩ (1 * I) (by simp))]
  exact rpar_eq_interp a' c' b' x₀ one_ne_zero x

/-- **Proposition 4.13 (b)**, Lipschitz terrains (for every table): if `F₀^v ≡ 0` for every
`v ∈ ℂ` and `g` is Lipschitz on `ℂ`, then `g` is affine. (`Axis.affine_of_F₀v` is an independent
proof, by a Liouville argument, for the tables other than the square.) -/
theorem affine_of_F₀v_all (F : Feet) (hr : 0 < r) {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L)
    (h : ∀ v θ, F₀v F r g v θ = 0) : ∃ (a : ℝ) (b : ℂ), ∀ x, g x = a + dot b x := by
  obtain ⟨a, c, b, hab⟩ := paraboloid_of_F₀v F hr hg.continuous h
  -- `c = 0`: `g(t) + g(-t) - 2 g(0) = 2 c t²`, while `|g(±t) - g(0)| ≤ L t`
  have key : ∀ t : ℝ, 0 < t → |c| * t ≤ L := by
    intro t ht
    have e : g (t : ℂ) + g (-(t : ℂ)) - 2 * g 0 = 2 * c * t ^ 2 := by
      rw [hab, hab, hab]
      simp only [rpar, dot, Complex.normSq_apply, Complex.ofReal_re, Complex.ofReal_im,
        Complex.neg_re, Complex.neg_im, Complex.zero_re, Complex.zero_im]
      ring
    have l1 := hg (t : ℂ) 0
    have l2 := hg (-(t : ℂ)) 0
    rw [sub_zero, Complex.norm_real, Real.norm_of_nonneg ht.le] at l1
    rw [sub_zero, norm_neg, Complex.norm_real, Real.norm_of_nonneg ht.le] at l2
    have l3 : |2 * c * t ^ 2| ≤ 2 * (L * t) := by
      rw [← e]
      calc |g (t : ℂ) + g (-(t : ℂ)) - 2 * g 0| = |(g t - g 0) + (g (-(t : ℂ)) - g 0)| := by
            congr 1; ring
        _ ≤ |g t - g 0| + |g (-(t : ℂ)) - g 0| := abs_add_le _ _
        _ ≤ 2 * (L * t) := by linarith
    rw [abs_mul, abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 2),
      abs_of_pos (by positivity : 0 < t ^ 2)] at l3
    nlinarith
  have hc : c = 0 := by
    by_contra hc0
    have hc' : 0 < |c| := abs_pos.2 hc0
    have := key ((|L| + 1) / |c|) (by positivity)
    rw [mul_div_cancel₀ _ hc'.ne'] at this
    linarith [le_abs_self L]
  refine ⟨a, b, fun x => ?_⟩
  rw [hab x]; simp [rpar, hc]

/-- Converse: on a paraboloid, `F₀^v ≡ 0` for every position `v` of the axis. -/
theorem F₀v_of_paraboloid (F : Feet) (r a c : ℝ) (b v : ℂ) (θ : ℝ) :
    F₀v F r (rpar a c b) v θ = 0 := by
  have e : ∀ E : ℂ, ‖E‖ = 1 → rpar a c b (v + r * (rot θ * E)) =
      (a + c * (r ^ 2 - Complex.normSq v)) + dot (b + 2 * c * v) (v + r * (rot θ * E)) := by
    intro E hE
    have hn : Complex.normSq (r * (rot θ * E)) = r ^ 2 := by
      rw [Complex.normSq_eq_norm_sq, norm_mul, norm_mul, norm_rot', hE, Complex.norm_real,
        Real.norm_eq_abs, mul_one, mul_one, sq_abs]
    set w : ℂ := r * (rot θ * E)
    have hw : w.re ^ 2 + w.im ^ 2 = r ^ 2 := by rw [← hn, Complex.normSq_apply]; ring
    simp only [rpar, dot, Complex.normSq_apply, Complex.add_re, Complex.add_im, Complex.mul_re,
      Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.re_ofNat, Complex.im_ofNat]
    linear_combination c * hw
  have := F₀v_of_affine F r (a + c * (r ^ 2 - Complex.normSq v)) (b + 2 * c * v) v θ
  unfold F₀v at this ⊢
  rw [e _ F.nA, e _ F.nB, e _ F.nC, e _ F.nD]; exact this

end Axis

end Wobbly


==> anc/lean/Wobbly/Basic.lean <==
import Mathlib.Analysis.Complex.Trigonometric
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Analysis.Normed.Group.Continuity
import Mathlib.Analysis.Real.Sqrt
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.FunProp

/-!
# Wobbly tables — basic definitions and estimates

This file formalises the elementary estimates of §4 of the paper.
The horizontal plane is identified with `ℂ`.

* `dot` is the Euclidean inner product of `ℂ ≅ ℝ²`, `rot θ` the rotation by `θ`.
* `f s = 1 / (1 + √(1 - s))` and `Φ u q = f (‖q‖²) (u · q) q` is the horizontal displacement of
  the foot at `u` when the table has tilt `q` (Lemma 4.1: the foot is at `u - Φ u q`).
* `norm_Φ_le`, `norm_Φ_sub_le`, `psi_le`: the estimates of Lemma 4.2.
* `sq_norm_le_of_abs_dot_le`: Lemma 4.3.
* `solve2`: the explicit solution of the 2 × 2 systems appearing in Proposition 4.4.
-/

noncomputable section

open Complex

namespace Wobbly

/-! ## Euclidean structure on `ℂ ≅ ℝ²` -/

/-- The Euclidean inner product of `ℂ ≅ ℝ²`. -/
def dot (u v : ℂ) : ℝ := u.re * v.re + u.im * v.im

lemma dot_comm (u v : ℂ) : dot u v = dot v u := by
  unfold dot; ring

lemma sq_norm_eq (z : ℂ) : ‖z‖ ^ 2 = z.re ^ 2 + z.im ^ 2 := by
  rw [Complex.sq_norm, Complex.normSq_apply]; ring

lemma dot_self (z : ℂ) : dot z z = ‖z‖ ^ 2 := by
  rw [sq_norm_eq]; unfold dot; ring

lemma dot_add_left (u v w : ℂ) : dot (u + v) w = dot u w + dot v w := by
  unfold dot; simp only [add_re, add_im]; ring

lemma dot_add_right (u v w : ℂ) : dot u (v + w) = dot u v + dot u w := by
  unfold dot; simp only [add_re, add_im]; ring

lemma dot_sub_left (u v w : ℂ) : dot (u - v) w = dot u w - dot v w := by
  unfold dot; simp only [sub_re, sub_im]; ring

lemma dot_sub_right (u v w : ℂ) : dot u (v - w) = dot u v - dot u w := by
  unfold dot; simp only [sub_re, sub_im]; ring

lemma dot_real_mul_left (a : ℝ) (u v : ℂ) : dot ((a : ℂ) * u) v = a * dot u v := by
  unfold dot; simp only [mul_re, mul_im, ofReal_re, ofReal_im]; ring

lemma dot_real_mul_right (a : ℝ) (u v : ℂ) : dot u ((a : ℂ) * v) = a * dot u v := by
  unfold dot; simp only [mul_re, mul_im, ofReal_re, ofReal_im]; ring

/-- Cauchy–Schwarz inequality. -/
lemma abs_dot_le (u v : ℂ) : |dot u v| ≤ ‖u‖ * ‖v‖ := by
  refine abs_le_of_sq_le_sq ?_ (by positivity)
  rw [mul_pow, sq_norm_eq, sq_norm_eq]
  unfold dot
  nlinarith [sq_nonneg (u.re * v.im - u.im * v.re)]

/-- Rotation by the angle `θ`. -/
def rot (θ : ℝ) : ℂ := Complex.exp (θ * I)

lemma norm_rot (θ : ℝ) : ‖rot θ‖ = 1 := Complex.norm_exp_ofReal_mul_I θ

lemma norm_rot_mul (θ : ℝ) (z : ℂ) : ‖rot θ * z‖ = ‖z‖ := by
  rw [Complex.norm_mul, norm_rot, one_mul]

/-- Rotations preserve the dot product. -/
lemma dot_rot (θ : ℝ) (u v : ℂ) : dot (rot θ * u) (rot θ * v) = dot u v := by
  unfold dot rot
  simp only [mul_re, mul_im, Complex.exp_ofReal_mul_I_re, Complex.exp_ofReal_mul_I_im]
  linear_combination (u.re * v.re + u.im * v.im) * Real.cos_sq_add_sin_sq θ

lemma continuous_rot : Continuous rot := by
  unfold rot
  exact Complex.continuous_exp.comp (Complex.continuous_ofReal.mul continuous_const)

/-! ## The horizontal displacement `Φ` (Lemmas 4.1 and 4.2) -/

/-- `f s = 1 / (1 + √(1 - s))`. -/
def f (s : ℝ) : ℝ := 1 / (1 + Real.sqrt (1 - s))

lemma f_pos (s : ℝ) : 0 < f s := by
  unfold f; positivity

lemma f_le_one (s : ℝ) : f s ≤ 1 := by
  unfold f
  rw [div_le_one (by positivity)]
  linarith [Real.sqrt_nonneg (1 - s)]

lemma f_mono {s s' : ℝ} (h : s ≤ s') : f s ≤ f s' := by
  unfold f
  apply one_div_le_one_div_of_le (by positivity)
  linarith [Real.sqrt_le_sqrt (show 1 - s' ≤ 1 - s by linarith)]

/-- Lipschitz estimate for `f` on `(-∞, t²]`, with `c = √(1 - t²)`. -/
lemma abs_f_sub_le {s s' t : ℝ} (ht : t ^ 2 < 1) (hs : s ≤ t ^ 2) (hs' : s' ≤ t ^ 2) :
    |f s - f s'| ≤
      |s - s'| / (2 * Real.sqrt (1 - t ^ 2) * (1 + Real.sqrt (1 - t ^ 2)) ^ 2) := by
  set c := Real.sqrt (1 - t ^ 2) with hc
  have hc0 : 0 < c := Real.sqrt_pos.2 (by linarith)
  set A := Real.sqrt (1 - s) with hA
  set B := Real.sqrt (1 - s') with hB
  have hcA : c ≤ A := Real.sqrt_le_sqrt (by linarith)
  have hcB : c ≤ B := Real.sqrt_le_sqrt (by linarith)
  have hA0 : 0 < A := lt_of_lt_of_le hc0 hcA
  have hB0 : 0 < B := lt_of_lt_of_le hc0 hcB
  have hA2 : A ^ 2 = 1 - s := Real.sq_sqrt (by linarith)
  have hB2 : B ^ 2 = 1 - s' := Real.sq_sqrt (by linarith)
  have key : f s - f s' = (s - s') / ((A + B) * (1 + A) * (1 + B)) := by
    have e : s - s' = B ^ 2 - A ^ 2 := by linarith
    have h1 : 1 + A ≠ 0 := by positivity
    have h2 : 1 + B ≠ 0 := by positivity
    have h3 : A + B ≠ 0 := by positivity
    simp only [f]
    rw [← hA, ← hB, e]
    field_simp
    ring
  have hden : 2 * c * (1 + c) ^ 2 ≤ (A + B) * (1 + A) * (1 + B) := by
    have h1 : c + c ≤ A + B := by linarith
    have h2 : 1 + c ≤ 1 + A := by linarith
    have h3 : 1 + c ≤ 1 + B := by linarith
    calc 2 * c * (1 + c) ^ 2 = (c + c) * (1 + c) * (1 + c) := by ring
      _ ≤ (A + B) * (1 + A) * (1 + B) := by gcongr
  rw [key, abs_div, abs_of_pos (by positivity : (0 : ℝ) < (A + B) * (1 + A) * (1 + B))]
  exact div_le_div_of_nonneg_left (abs_nonneg _) (by positivity) hden

lemma continuous_f : Continuous f := by
  unfold f
  exact continuous_const.div
    (continuous_const.add (Real.continuous_sqrt.comp (continuous_const.sub continuous_id)))
    (fun s => by positivity)

lemma continuous_dot : Continuous fun p : ℂ × ℂ => dot p.1 p.2 := by
  unfold dot
  exact ((Complex.continuous_re.comp continuous_fst).mul (Complex.continuous_re.comp continuous_snd)).add
    ((Complex.continuous_im.comp continuous_fst).mul (Complex.continuous_im.comp continuous_snd))

/-- Horizontal displacement of the foot at `u` for the tilt `q` (Lemma 4.1). -/
def Φ (u q : ℂ) : ℂ := ((f (‖q‖ ^ 2) * dot u q : ℝ) : ℂ) * q

lemma continuous_Φ : Continuous fun p : ℂ × ℂ => Φ p.1 p.2 := by
  unfold Φ
  have h1 : Continuous fun p : ℂ × ℂ => f (‖p.2‖ ^ 2) :=
    continuous_f.comp ((continuous_norm.comp continuous_snd).pow 2)
  exact (Complex.continuous_ofReal.comp (h1.mul continuous_dot)).mul continuous_snd

lemma norm_Φ (u q : ℂ) : ‖Φ u q‖ = f (‖q‖ ^ 2) * |dot u q| * ‖q‖ := by
  rw [Φ, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_mul,
    abs_of_pos (f_pos _)]

/-- `Φ` is linear in `u`. -/
lemma Φ_sub_left (u v q : ℂ) : Φ u q - Φ v q = Φ (u - v) q := by
  simp only [Φ, dot_sub_left]
  push_cast
  ring

/-- Lemma 4.2, first estimate. -/
lemma norm_Φ_le {u q : ℂ} {r t : ℝ} (hu : ‖u‖ ≤ r) (hq : ‖q‖ ≤ t) :
    ‖Φ u q‖ ≤ f (t ^ 2) * r * t ^ 2 := by
  have ht : 0 ≤ t := le_trans (norm_nonneg _) hq
  have hr : 0 ≤ r := le_trans (norm_nonneg _) hu
  rw [norm_Φ]
  have hf : f (‖q‖ ^ 2) ≤ f (t ^ 2) := f_mono (by gcongr)
  have hd : |dot u q| ≤ r * t := by
    calc |dot u q| ≤ ‖u‖ * ‖q‖ := abs_dot_le u q
      _ ≤ r * t := by gcongr
  calc f (‖q‖ ^ 2) * |dot u q| * ‖q‖ ≤ f (t ^ 2) * (r * t) * t := by
        have := (f_pos (t ^ 2)).le
        gcongr
    _ = f (t ^ 2) * r * t ^ 2 := by ring

/-- The shadow of the table is not larger than the table: `u ↦ u - Φ u q` is 1-Lipschitz. -/
lemma norm_sub_Φ_le {w q : ℂ} (hq : ‖q‖ ≤ 1) : ‖w - Φ w q‖ ≤ ‖w‖ := by
  have hF0 : 0 < f (‖q‖ ^ 2) := f_pos _
  have hF1 : f (‖q‖ ^ 2) ≤ 1 := f_le_one _
  have hq2 : ‖q‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg q]
  set F := f (‖q‖ ^ 2) with hF
  have hΦ : Φ w q = ((F * dot w q : ℝ) : ℂ) * q := rfl
  have key : ‖w - Φ w q‖ ^ 2 = ‖w‖ ^ 2 - F * (dot w q) ^ 2 * (2 - F * ‖q‖ ^ 2) := by
    rw [hΦ, sq_norm_eq, sq_norm_eq w, sq_norm_eq q]
    simp only [sub_re, sub_im, mul_re, mul_im, ofReal_re, ofReal_im, dot]
    ring
  have hpos : 0 ≤ F * (dot w q) ^ 2 * (2 - F * ‖q‖ ^ 2) := by
    have h1 : F * ‖q‖ ^ 2 ≤ 1 := by nlinarith
    have h2 : 0 ≤ 2 - F * ‖q‖ ^ 2 := by linarith
    have h3 : 0 ≤ F * (dot w q) ^ 2 := by positivity
    exact mul_nonneg h3 h2
  have h : ‖w - Φ w q‖ ^ 2 ≤ ‖w‖ ^ 2 := by rw [key]; linarith
  exact (abs_le_of_sq_le_sq' h (norm_nonneg _)).2

/-- Lemma 4.2, second estimate (Lipschitz estimate in `q`), with `c = √(1 - t²)`. -/
lemma norm_Φ_sub_le {u q q' : ℂ} {r t : ℝ} (hu : ‖u‖ ≤ r) (hq : ‖q‖ ≤ t) (hq' : ‖q'‖ ≤ t)
    (ht : t < 1) :
    ‖Φ u q - Φ u q'‖ ≤
      r * (2 * t / (1 + Real.sqrt (1 - t ^ 2)) +
        t ^ 3 / (Real.sqrt (1 - t ^ 2) * (1 + Real.sqrt (1 - t ^ 2)) ^ 2)) * ‖q - q'‖ := by
  set c := Real.sqrt (1 - t ^ 2) with hc
  have ht0 : 0 ≤ t := le_trans (norm_nonneg _) hq
  have hr : 0 ≤ r := le_trans (norm_nonneg _) hu
  have ht2 : t ^ 2 < 1 := by nlinarith
  have hc0 : 0 < c := Real.sqrt_pos.2 (by linarith)
  set F := f (‖q‖ ^ 2) with hF
  set F' := f (‖q'‖ ^ 2) with hF'
  set Dq := dot u q with hDq
  set Dq' := dot u q' with hDq'
  have hFt : F ≤ 1 / (1 + c) := by
    have h := f_mono (show ‖q‖ ^ 2 ≤ t ^ 2 by gcongr)
    have e : f (t ^ 2) = 1 / (1 + c) := rfl
    exact h.trans_eq e
  have hF0 : 0 ≤ F := (f_pos _).le
  -- decomposition
  have hdec : Φ u q - Φ u q' =
      (F : ℂ) * ((Dq : ℂ) * q - (Dq' : ℂ) * q') + ((F - F' : ℝ) : ℂ) * ((Dq' : ℂ) * q') := by
    simp only [Φ, hF, hF', hDq, hDq']
    push_cast
    ring
  -- first term
  have hD'le : |Dq'| ≤ r * t := by
    calc |Dq'| ≤ ‖u‖ * ‖q'‖ := abs_dot_le u q'
      _ ≤ r * t := by gcongr
  have hdiff : |Dq - Dq'| ≤ r * ‖q - q'‖ := by
    rw [hDq, hDq', ← dot_sub_right]
    calc |dot u (q - q')| ≤ ‖u‖ * ‖q - q'‖ := abs_dot_le _ _
      _ ≤ r * ‖q - q'‖ := by gcongr
  have hterm1 : ‖(Dq : ℂ) * q - (Dq' : ℂ) * q'‖ ≤ 2 * r * t * ‖q - q'‖ := by
    have e : (Dq : ℂ) * q - (Dq' : ℂ) * q' = ((Dq - Dq' : ℝ) : ℂ) * q + (Dq' : ℂ) * (q - q') := by
      push_cast; ring
    rw [e]
    calc ‖((Dq - Dq' : ℝ) : ℂ) * q + (Dq' : ℂ) * (q - q')‖
        ≤ ‖((Dq - Dq' : ℝ) : ℂ) * q‖ + ‖(Dq' : ℂ) * (q - q')‖ := norm_add_le _ _
      _ = |Dq - Dq'| * ‖q‖ + |Dq'| * ‖q - q'‖ := by
        rw [Complex.norm_mul, Complex.norm_mul, Complex.norm_real, Complex.norm_real,
          Real.norm_eq_abs, Real.norm_eq_abs]
      _ ≤ (r * ‖q - q'‖) * t + (r * t) * ‖q - q'‖ := by gcongr
      _ = 2 * r * t * ‖q - q'‖ := by ring
  -- second term
  have hsq : |‖q‖ ^ 2 - ‖q'‖ ^ 2| ≤ 2 * t * ‖q - q'‖ := by
    have e : ‖q‖ ^ 2 - ‖q'‖ ^ 2 = (‖q‖ - ‖q'‖) * (‖q‖ + ‖q'‖) := by ring
    rw [e, abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ ‖q‖ + ‖q'‖)]
    have h1 : |‖q‖ - ‖q'‖| ≤ ‖q - q'‖ := abs_norm_sub_norm_le q q'
    calc |‖q‖ - ‖q'‖| * (‖q‖ + ‖q'‖) ≤ ‖q - q'‖ * (t + t) := by gcongr
      _ = 2 * t * ‖q - q'‖ := by ring
  have hFF : |F - F'| ≤ 2 * t * ‖q - q'‖ / (2 * c * (1 + c) ^ 2) := by
    have := abs_f_sub_le ht2 (show ‖q‖ ^ 2 ≤ t ^ 2 by gcongr) (show ‖q'‖ ^ 2 ≤ t ^ 2 by gcongr)
    calc |F - F'| ≤ |‖q‖ ^ 2 - ‖q'‖ ^ 2| / (2 * c * (1 + c) ^ 2) := this
      _ ≤ 2 * t * ‖q - q'‖ / (2 * c * (1 + c) ^ 2) := by gcongr
  have hterm2 : ‖((F - F' : ℝ) : ℂ) * ((Dq' : ℂ) * q')‖ ≤
      t ^ 3 / (c * (1 + c) ^ 2) * r * ‖q - q'‖ := by
    rw [Complex.norm_mul, Complex.norm_mul, Complex.norm_real, Complex.norm_real,
      Real.norm_eq_abs, Real.norm_eq_abs]
    calc |F - F'| * (|Dq'| * ‖q'‖)
        ≤ (2 * t * ‖q - q'‖ / (2 * c * (1 + c) ^ 2)) * ((r * t) * t) := by gcongr
      _ = t ^ 3 / (c * (1 + c) ^ 2) * r * ‖q - q'‖ := by
        field_simp
  rw [hdec]
  calc ‖(F : ℂ) * ((Dq : ℂ) * q - (Dq' : ℂ) * q') + ((F - F' : ℝ) : ℂ) * ((Dq' : ℂ) * q')‖
      ≤ ‖(F : ℂ) * ((Dq : ℂ) * q - (Dq' : ℂ) * q')‖ + ‖((F - F' : ℝ) : ℂ) * ((Dq' : ℂ) * q')‖ :=
        norm_add_le _ _
    _ ≤ (1 / (1 + c)) * (2 * r * t * ‖q - q'‖) + t ^ 3 / (c * (1 + c) ^ 2) * r * ‖q - q'‖ := by
        gcongr
        rw [Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hF0]
        gcongr
    _ = r * (2 * t / (1 + c) + t ^ 3 / (c * (1 + c) ^ 2)) * ‖q - q'‖ := by
        field_simp

/-- The constant of Lemma 4.2: for `0 ≤ t ≤ 1/2`, `ψ(t) ≤ (2/√3) t`. -/
lemma psi_le {t : ℝ} (ht0 : 0 ≤ t) (ht : t ≤ 1 / 2) :
    2 * t / (1 + Real.sqrt (1 - t ^ 2)) +
        t ^ 3 / (Real.sqrt (1 - t ^ 2) * (1 + Real.sqrt (1 - t ^ 2)) ^ 2) ≤
      2 / Real.sqrt 3 * t := by
  set c := Real.sqrt (1 - t ^ 2) with hc
  set x := Real.sqrt 3 / 2 with hx
  have hs2 : Real.sqrt 3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)
  have hs0 : Real.sqrt 3 ≠ 0 := by positivity
  have hx2 : x ^ 2 = 3 / 4 := by rw [hx, div_pow, hs2]; norm_num
  have hx0 : 0 < x := by positivity
  have ht2 : t ^ 2 ≤ 1 / 4 := by nlinarith
  have hxc : x ≤ c := by
    rw [hc, Real.le_sqrt hx0.le (by linarith)]
    linarith
  have hc0 : 0 < c := lt_of_lt_of_le hx0 hxc
  have h1 : 2 * t / (1 + c) ≤ 2 * t / (1 + x) :=
    div_le_div_of_nonneg_left (by positivity) (by positivity) (by linarith)
  have h2 : t ^ 3 / (c * (1 + c) ^ 2) ≤ t * (1 / (4 * x * (1 + x) ^ 2)) := by
    rw [show t ^ 3 = t * t ^ 2 by ring, mul_div_assoc]
    apply mul_le_mul_of_nonneg_left _ ht0
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have hmono : x * (1 + x) ^ 2 ≤ c * (1 + c) ^ 2 := by
      have h1x : 1 + x ≤ 1 + c := by linarith
      have := mul_le_mul hxc (pow_le_pow_left₀ (by positivity) h1x 2) (by positivity) hc0.le
      exact this
    nlinarith [mul_le_mul_of_nonneg_right ht2 (by positivity : (0 : ℝ) ≤ 4 * x * (1 + x) ^ 2)]
  have h3 : 2 / (1 + x) + 1 / (4 * x * (1 + x) ^ 2) = 1 / x := by
    rw [div_add_div _ _ (by positivity) (by positivity),
      div_eq_div_iff (by positivity) (by positivity)]
    linear_combination (4 * x * (1 + x)) * hx2
  have h4 : 2 / Real.sqrt 3 = 1 / x := by rw [hx]; field_simp
  calc 2 * t / (1 + c) + t ^ 3 / (c * (1 + c) ^ 2)
      ≤ 2 * t / (1 + x) + t * (1 / (4 * x * (1 + x) ^ 2)) := add_le_add h1 h2
    _ = (2 / (1 + x) + 1 / (4 * x * (1 + x) ^ 2)) * t := by ring
    _ = 2 / Real.sqrt 3 * t := by rw [h3, h4]

/-! ## Lemma 4.3 and 2 × 2 systems -/

/-- Lemma 4.3: if `w₁, w₂` are unit vectors which are not parallel and `|w_i · q| ≤ s`, then
`‖q‖² ≤ 2 s² / (1 - |w₁ · w₂|)`; this is `K² s²` with `K = 1 / sin (φ/2)`. -/
lemma sq_norm_le_of_abs_dot_le {w₁ w₂ q : ℂ} {s : ℝ} (h₁ : ‖w₁‖ = 1) (h₂ : ‖w₂‖ = 1)
    (hγ : |dot w₁ w₂| < 1) (hs₁ : |dot w₁ q| ≤ s) (hs₂ : |dot w₂ q| ≤ s) :
    ‖q‖ ^ 2 ≤ 2 * s ^ 2 / (1 - |dot w₁ w₂|) := by
  set γ := dot w₁ w₂ with hγdef
  set a := dot w₁ q with ha
  set b := dot w₂ q with hb
  have h₁' : w₁.re ^ 2 + w₁.im ^ 2 = 1 := by rw [← sq_norm_eq, h₁]; norm_num
  have h₂' : w₂.re ^ 2 + w₂.im ^ 2 = 1 := by rw [← sq_norm_eq, h₂]; norm_num
  -- the Gram identity in dimension 2
  have gram : (1 - γ ^ 2) * ‖q‖ ^ 2 = a ^ 2 + b ^ 2 - 2 * γ * a * b := by
    rw [sq_norm_eq, hγdef, ha, hb]
    unfold dot
    linear_combination
      (q.re ^ 2 * w₂.re ^ 2 - q.re ^ 2 + 2 * q.re * q.im * w₂.re * w₂.im - q.im ^ 2 * w₂.re ^ 2) * h₁' +
      (-(q.re ^ 2) * w₁.im ^ 2 + 2 * q.re * q.im * w₁.re * w₁.im + q.im ^ 2 * w₁.im ^ 2 - q.im ^ 2) * h₂'
  have hs0 : 0 ≤ s := le_trans (abs_nonneg _) hs₁
  have ha2 : a ^ 2 ≤ s ^ 2 := by
    have := abs_le.1 hs₁; nlinarith
  have hb2 : b ^ 2 ≤ s ^ 2 := by
    have := abs_le.1 hs₂; nlinarith
  have hab : -(2 * γ * a * b) ≤ 2 * |γ| * s ^ 2 := by
    have h1 : |2 * γ * a * b| ≤ 2 * |γ| * s ^ 2 := by
      rw [abs_mul, abs_mul, abs_mul, abs_two]
      have : |a| * |b| ≤ s * s := mul_le_mul hs₁ hs₂ (abs_nonneg _) hs0
      nlinarith [abs_nonneg γ]
    linarith [neg_abs_le (2 * γ * a * b)]
  have hg2 : γ ^ 2 = |γ| ^ 2 := (sq_abs γ).symm
  have hpos : 0 < 1 - |γ| := by linarith
  have hpos' : 0 < 1 + |γ| := by linarith [abs_nonneg γ]
  rw [le_div_iff₀ hpos]
  have h : (1 - |γ|) * (1 + |γ|) * ‖q‖ ^ 2 ≤ 2 * s ^ 2 * (1 + |γ|) := by
    have e : (1 - |γ|) * (1 + |γ|) = 1 - γ ^ 2 := by rw [hg2]; ring
    rw [e, gram]
    linarith
  nlinarith

/-- Determinant of the pair `(w₁, w₂)`. -/
def det2 (w₁ w₂ : ℂ) : ℝ := w₁.re * w₂.im - w₁.im * w₂.re

/-- For unit vectors, `det² + (w₁ · w₂)² = 1`. -/
lemma det2_sq_add_dot_sq {w₁ w₂ : ℂ} (h₁ : ‖w₁‖ = 1) (h₂ : ‖w₂‖ = 1) :
    det2 w₁ w₂ ^ 2 + dot w₁ w₂ ^ 2 = 1 := by
  have h₁' : w₁.re ^ 2 + w₁.im ^ 2 = 1 := by rw [← sq_norm_eq, h₁]; norm_num
  have h₂' : w₂.re ^ 2 + w₂.im ^ 2 = 1 := by rw [← sq_norm_eq, h₂]; norm_num
  unfold det2 dot
  linear_combination (w₂.re ^ 2 + w₂.im ^ 2) * h₁' + h₂'

lemma det2_ne_zero {w₁ w₂ : ℂ} (h₁ : ‖w₁‖ = 1) (h₂ : ‖w₂‖ = 1) (hγ : |dot w₁ w₂| < 1) :
    det2 w₁ w₂ ≠ 0 := by
  intro h0
  have h := det2_sq_add_dot_sq h₁ h₂
  rw [h0] at h
  have h2 : dot w₁ w₂ ^ 2 = 1 := by rw [← h]; ring
  have h1 : dot w₁ w₂ ^ 2 < 1 := by
    rw [← sq_abs]; nlinarith [abs_nonneg (dot w₁ w₂)]
  linarith

lemma det2_rot (θ : ℝ) (w₁ w₂ : ℂ) : det2 (rot θ * w₁) (rot θ * w₂) = det2 w₁ w₂ := by
  unfold det2 rot
  simp only [mul_re, mul_im, Complex.exp_ofReal_mul_I_re, Complex.exp_ofReal_mul_I_im]
  linear_combination (w₁.re * w₂.im - w₁.im * w₂.re) * Real.cos_sq_add_sin_sq θ

/-- The unique `v` with `w₁ · v = α` and `w₂ · v = β` (Cramer's rule). -/
def solve2 (w₁ w₂ : ℂ) (α β : ℝ) : ℂ :=
  ⟨(α * w₂.im - β * w₁.im) / det2 w₁ w₂, (β * w₁.re - α * w₂.re) / det2 w₁ w₂⟩

section solve2

variable {w₁ w₂ : ℂ}

lemma dot_solve2_left (h : det2 w₁ w₂ ≠ 0) (α β : ℝ) : dot w₁ (solve2 w₁ w₂ α β) = α := by
  unfold dot solve2
  simp only
  field_simp
  unfold det2
  ring

lemma dot_solve2_right (h : det2 w₁ w₂ ≠ 0) (α β : ℝ) : dot w₂ (solve2 w₁ w₂ α β) = β := by
  unfold dot solve2
  simp only
  field_simp
  unfold det2
  ring

lemma eq_solve2 (h : det2 w₁ w₂ ≠ 0) {v : ℂ} {α β : ℝ} (h1 : dot w₁ v = α) (h2 : dot w₂ v = β) :
    v = solve2 w₁ w₂ α β := by
  apply Complex.ext
  · simp only [solve2]
    rw [eq_div_iff h, ← h1, ← h2]
    unfold dot det2
    ring
  · simp only [solve2]
    rw [eq_div_iff h, ← h1, ← h2]
    unfold dot det2
    ring

lemma solve2_sub (h : det2 w₁ w₂ ≠ 0) (α β α' β' : ℝ) :
    solve2 w₁ w₂ α β - solve2 w₁ w₂ α' β' = solve2 w₁ w₂ (α - α') (β - β') := by
  apply eq_solve2 h
  · rw [dot_sub_right, dot_solve2_left h, dot_solve2_left h]
  · rw [dot_sub_right, dot_solve2_right h, dot_solve2_right h]

/-- Norm bound for the solution of a 2 × 2 system (Lemma 4.3). -/
lemma norm_solve2_le (h₁ : ‖w₁‖ = 1) (h₂ : ‖w₂‖ = 1) (hγ : |dot w₁ w₂| < 1) {α β s : ℝ}
    (hα : |α| ≤ s) (hβ : |β| ≤ s) :
    ‖solve2 w₁ w₂ α β‖ ≤ Real.sqrt (2 / (1 - |dot w₁ w₂|)) * s := by
  have hd := det2_ne_zero h₁ h₂ hγ
  have hs0 : 0 ≤ s := le_trans (abs_nonneg _) hα
  have hsq := sq_norm_le_of_abs_dot_le (q := solve2 w₁ w₂ α β) (s := s) h₁ h₂ hγ
    (by rw [dot_solve2_left hd]; exact hα) (by rw [dot_solve2_right hd]; exact hβ)
  have hpos : 0 < 1 - |dot w₁ w₂| := by linarith
  rw [← Real.sqrt_sq (norm_nonneg (solve2 w₁ w₂ α β)), ← Real.sqrt_sq hs0,
    ← Real.sqrt_mul (div_nonneg (by norm_num) hpos.le)]
  apply Real.sqrt_le_sqrt
  calc ‖solve2 w₁ w₂ α β‖ ^ 2 ≤ 2 * s ^ 2 / (1 - |dot w₁ w₂|) := hsq
    _ = 2 / (1 - |dot w₁ w₂|) * s ^ 2 := by ring

lemma solve2_eq (w₁ w₂ : ℂ) (α β : ℝ) : solve2 w₁ w₂ α β =
    (((α * w₂.im - β * w₁.im) / det2 w₁ w₂ : ℝ) : ℂ) +
      (((β * w₁.re - α * w₂.re) / det2 w₁ w₂ : ℝ) : ℂ) * I := by
  apply Complex.ext <;> simp [solve2]

lemma continuous_det2 : Continuous fun p : ℂ × ℂ => det2 p.1 p.2 := by
  unfold det2
  exact ((Complex.continuous_re.comp continuous_fst).mul (Complex.continuous_im.comp continuous_snd)).sub
    ((Complex.continuous_im.comp continuous_fst).mul (Complex.continuous_re.comp continuous_snd))

/-- Continuity of the solution of a 2 × 2 system with respect to the data. -/
lemma continuous_solve2 {X : Type*} [TopologicalSpace X] {v₁ v₂ : X → ℂ} {α β : X → ℝ}
    (h₁ : Continuous v₁) (h₂ : Continuous v₂) (hα : Continuous α) (hβ : Continuous β)
    (hdet : ∀ x, det2 (v₁ x) (v₂ x) ≠ 0) :
    Continuous fun x => solve2 (v₁ x) (v₂ x) (α x) (β x) := by
  have hd : Continuous fun x => det2 (v₁ x) (v₂ x) := continuous_det2.comp (h₁.prodMk h₂)
  simp only [solve2_eq]
  have hre : Continuous fun x => (α x * (v₂ x).im - β x * (v₁ x).im) / det2 (v₁ x) (v₂ x) :=
    ((hα.mul (Complex.continuous_im.comp h₂)).sub (hβ.mul (Complex.continuous_im.comp h₁))).div hd hdet
  have him : Continuous fun x => (β x * (v₁ x).re - α x * (v₂ x).re) / det2 (v₁ x) (v₂ x) :=
    ((hβ.mul (Complex.continuous_re.comp h₁)).sub (hα.mul (Complex.continuous_re.comp h₂))).div hd hdet
  exact (Complex.continuous_ofReal.comp hre).add
    ((Complex.continuous_ofReal.comp him).mul continuous_const)

end solve2

end Wobbly


==> anc/lean/Wobbly/Classification.lean <==
import Wobbly.Modes

/-!
# Lemma 5.3 (f): the shape of the table when `4` or `5` is a degenerate mode

The feet `e_E` are the roots of `Q(z) = z⁴ - s₁ z³ + s₂ z² - s₃ z + s₄` (`Feet.Qp`). A table is an
*isosceles trapezoid* (rectangles included) if its feet are symmetric with respect to a line
through the centre, and no foot lies on this line: in complex notation, there is `u` with
`|u| = 1` such that the reflection `z ↦ u z̄` maps the set of feet to itself without fixed foot
(`Feet.IsoTrap`). (If a foot lay on the line, the table would be a kite.)

* `Feet.nonParallel`: the diagonals of a table are never parallel;
* `Feet.isoTrap_of_m_four`: if `4 ∈ 𝒦`, the table is an isosceles trapezoid;
* `Feet.isoTrap_of_diag_eq`: a table with diagonals of the same length is an isosceles trapezoid;
* `Feet.m_five_classification`: if `5 ∈ 𝒦`, the table is an isosceles trapezoid, or, up to a
  rotation and a reflection, its feet are at zeros of `G_χ` for some `χ ∈ ]0, π/4]`.
-/

open Complex ComplexConjugate

namespace Wobbly

namespace Feet

variable (F : Feet)

/-- The set of feet. -/
def feet : Set ℂ := {F.A, F.B, F.C, F.D}

/-- Isosceles trapezoid (or rectangle): the feet are invariant under a reflection `z ↦ u z̄`
which fixes no foot. -/
def IsoTrap : Prop :=
  ∃ u : ℂ, ‖u‖ = 1 ∧ (∀ z ∈ F.feet, u * conj z ∈ F.feet) ∧ ∀ z ∈ F.feet, u * conj z ≠ z

/-- The polynomial whose roots are the feet. -/
def Qp (z : ℂ) : ℂ := z ^ 4 - F.s₁ * z ^ 3 + F.s₂ * z ^ 2 - F.s₃ * z + F.s₄

lemma Qp_eq (z : ℂ) : F.Qp z = (z - F.A) * (z - F.B) * (z - F.C) * (z - F.D) := by
  simp only [Qp, s₁, s₂, s₃, s₄]; ring

lemma Qp_feet {z : ℂ} (hz : z ∈ F.feet) : F.Qp z = 0 := by
  rcases hz with rfl | rfl | rfl | rfl <;> rw [Qp_eq] <;> ring

lemma mem_feet_of_Qp {z : ℂ} (h : F.Qp z = 0) : z ∈ F.feet := by
  rw [Qp_eq] at h
  simp only [mul_eq_zero, sub_eq_zero] at h
  simp only [feet, Set.mem_insert_iff, Set.mem_singleton_iff]
  tauto

lemma norm_of_mem {z : ℂ} (hz : z ∈ F.feet) : ‖z‖ = 1 := by
  rcases hz with rfl | rfl | rfl | rfl
  exacts [F.nA, F.nB, F.nC, F.nD]

lemma norm_s₄ : ‖F.s₄‖ = 1 := by simp [s₄, F.nA, F.nB, F.nC, F.nD]

lemma s₄_ne : F.s₄ ≠ 0 := ne_zero_of_norm_eq_one F.norm_s₄

omit F in
lemma mul_conj_self {z : ℂ} (hz : ‖z‖ = 1) : conj z * z = 1 := by
  rw [mul_comm, Complex.mul_conj, Complex.normSq_eq_norm_sq, hz]; simp

/-- If `u² = s₄` and `s₃ = u s₁`, the reflection `z ↦ u z̄` maps the feet to the feet. -/
lemma symm_of {u : ℂ} (h1 : u ^ 2 = F.s₄) (h2 : F.s₃ = u * F.s₁) :
    ∀ z ∈ F.feet, u * conj z ∈ F.feet := by
  intro z hz
  apply F.mem_feet_of_Qp
  have hz1 := F.norm_of_mem hz
  have hz0 := ne_zero_of_norm_eq_one hz1
  rw [← inv_eq_conj_of_norm_eq_one hz1]
  set w := u * z⁻¹
  have hw : w * z = u := by simp only [w]; field_simp
  have hQ := F.Qp_feet hz
  unfold Qp at hQ ⊢
  have key : z ^ 4 * (w ^ 4 - F.s₁ * w ^ 3 + F.s₂ * w ^ 2 - F.s₃ * w + F.s₄) =
      F.s₄ * (z ^ 4 - F.s₁ * z ^ 3 + F.s₂ * z ^ 2 - F.s₃ * z + F.s₄) := by
    linear_combination
      (((w * z) ^ 3 + (w * z) ^ 2 * u + (w * z) * u ^ 2 + u ^ 3)
        - F.s₁ * z * ((w * z) ^ 2 + (w * z) * u + u ^ 2) + F.s₂ * z ^ 2 * ((w * z) + u)
        - F.s₃ * z ^ 3) * hw
      + ((u ^ 2 + F.s₄) - z * F.s₁ * u + z ^ 2 * F.s₂ - z ^ 3 * F.s₁) * h1
      + (z * F.s₄ - z ^ 3 * u) * h2
  rw [hQ, mul_zero] at key
  exact (mul_eq_zero.1 key).resolve_left (pow_ne_zero _ hz0)

omit F in
lemma sq_of_fixed {u z : ℂ} (hz : ‖z‖ = 1) (h : u * conj z = z) : u = z ^ 2 := by
  have := congrArg (· * z) h
  rw [mul_assoc, mul_conj_self hz, mul_one] at this
  rw [this]; ring

/-- **Lemma 5.3 (f)**: if `4 ∈ 𝒦`, the table is an isosceles trapezoid (or a rectangle). -/
theorem isoTrap_of_m_four (h4 : F.m 4 = 0) : F.IsoTrap := by
  rw [m_four_iff] at h4
  have c1 := F.conj_s₁
  have c2 := F.conj_s₂
  have hs40 := F.s₄_ne
  by_cases hs1 : F.s₁ = 0
  · -- the square
    have hs2 : F.s₂ = 0 := by rw [h4, hs1]; ring
    have hs3 : F.s₃ = 0 := by rw [← c1, hs1]; simp
    set u := Complex.exp ((Complex.arg F.s₄ / 2 : ℝ) * I)
    have hu : ‖u‖ = 1 := Complex.norm_exp_ofReal_mul_I _
    have hu2 : u ^ 2 = F.s₄ := by
      have := Complex.norm_mul_exp_arg_mul_I F.s₄
      rw [F.norm_s₄, Complex.ofReal_one, one_mul] at this
      rw [← this, ← Complex.exp_nat_mul]; congr 1; push_cast; ring
    refine ⟨u, hu, F.symm_of hu2 (by rw [hs3, hs1, mul_zero]), fun z hz hfix => ?_⟩
    have hz1 := F.norm_of_mem hz
    have huz := sq_of_fixed hz1 hfix
    have hQ := F.Qp_feet hz
    unfold Qp at hQ
    rw [hs1, hs2, hs3] at hQ
    apply hs40
    have : z ^ 4 = F.s₄ := by rw [← hu2, huz]; ring
    linear_combination (hQ - this) / 2
  · have hc0 : conj F.s₁ ≠ 0 := (map_ne_zero _).2 hs1
    set u := F.s₁ / conj F.s₁ with hudef
    have hu1 : ‖u‖ = 1 := by
      rw [hudef, norm_div, Complex.norm_conj, div_self (norm_ne_zero_iff.2 hs1)]
    have e : conj F.s₁ ^ 2 * F.s₄ = F.s₁ ^ 2 := by rw [← map_pow, ← h4, c2]
    have hu2 : u ^ 2 = F.s₄ := by
      rw [hudef, div_pow, div_eq_iff (pow_ne_zero _ hc0)]; linear_combination -e
    have hu3 : F.s₃ = u * F.s₁ := by
      rw [← c1, hudef]; field_simp; linear_combination e
    refine ⟨u, hu1, F.symm_of hu2 hu3, fun z hz hfix => ?_⟩
    have hz1 := F.norm_of_mem hz
    have hz0 := ne_zero_of_norm_eq_one hz1
    have huz := sq_of_fixed hz1 hfix
    have hQ := F.Qp_feet hz
    unfold Qp at hQ
    -- `2 z² - 2 s₁ z + s₁² = 0`
    have hq : z ^ 2 * (2 * z ^ 2 - 2 * F.s₁ * z + F.s₁ ^ 2) = 0 := by
      rw [h4, hu3, ← hu2, huz] at hQ; linear_combination hQ
    have hq' := (mul_eq_zero.1 hq).resolve_left (pow_ne_zero _ hz0)
    -- `t = s₁ / z` is real
    set t := F.s₁ / z
    have ht : t ^ 2 - 2 * t + 2 = 0 := by
      simp only [t]; field_simp; linear_combination hq'
    have hfix' : z ^ 2 * conj F.s₁ = F.s₁ := by
      rw [← huz, hudef]; field_simp
    have htc : conj t = t := by
      simp only [t, map_div₀, ← inv_eq_conj_of_norm_eq_one hz1]
      field_simp
      linear_combination hfix'
    have him : t.im = 0 := by
      have := congrArg Complex.im htc; simp at this; linarith
    have hre := congrArg Complex.re ht
    simp only [Complex.sub_re, Complex.add_re, Complex.mul_re, pow_two, him, Complex.re_ofNat,
      Complex.im_ofNat, Complex.zero_re] at hre
    nlinarith [sq_nonneg (t.re - 1)]

/-- A table whose diagonals have the same length is an isosceles trapezoid (or a rectangle). -/
theorem isoTrap_of_diag_eq (hd : ‖F.A - F.C‖ = ‖F.B - F.D‖) : F.IsoTrap := by
  have hsq : ∀ z w : ℂ, ‖z‖ = 1 → ‖w‖ = 1 → ((‖z - w‖ ^ 2 : ℝ) : ℂ) = 2 - z / w - w / z := by
    intro z w hz hw
    have hz0 := ne_zero_of_norm_eq_one hz
    have hw0 := ne_zero_of_norm_eq_one hw
    rw [← Complex.normSq_eq_norm_sq, ← Complex.mul_conj, map_sub, ← inv_eq_conj_of_norm_eq_one hz,
      ← inv_eq_conj_of_norm_eq_one hw]
    field_simp; ring
  have hA0 := F.A_ne; have hB0 := F.B_ne; have hC0 := F.C_ne; have hD0 := F.D_ne
  have e := hsq _ _ F.nA F.nC
  rw [hd, hsq _ _ F.nB F.nD] at e
  have hp : (F.A * F.B - F.C * F.D) * (F.A * F.D - F.B * F.C) = 0 := by
    field_simp at e; linear_combination e
  have cA : conj F.A = F.A⁻¹ := (inv_eq_conj_of_norm_eq_one F.nA).symm
  have cB : conj F.B = F.B⁻¹ := (inv_eq_conj_of_norm_eq_one F.nB).symm
  have cC : conj F.C = F.C⁻¹ := (inv_eq_conj_of_norm_eq_one F.nC).symm
  have cD : conj F.D = F.D⁻¹ := (inv_eq_conj_of_norm_eq_one F.nD).symm
  have mem : ∀ {z}, z = F.A ∨ z = F.B ∨ z = F.C ∨ z = F.D → z ∈ F.feet := fun h => by
    simp only [feet, Set.mem_insert_iff, Set.mem_singleton_iff]; exact h
  rcases mul_eq_zero.1 hp with h | h
  · -- `AB = CD`: the reflection swaps `A ↔ B` and `C ↔ D`
    have hAB : F.A * F.B = F.C * F.D := sub_eq_zero.1 h
    refine ⟨F.A * F.B, by rw [norm_mul, F.nA, F.nB, one_mul], ?_, ?_⟩
    · rintro z (rfl | rfl | rfl | rfl)
      · apply mem; right; left; rw [cA]; field_simp
      · apply mem; left; rw [cB]; field_simp
      · apply mem; right; right; right; rw [cC, hAB]; field_simp
      · apply mem; right; right; left; rw [cD, hAB]; field_simp
    · rintro z (rfl | rfl | rfl | rfl) hz
      · rw [cA] at hz; field_simp at hz; exact F.AB hz.symm
      · rw [cB] at hz; field_simp at hz; exact F.AB hz
      · rw [cC, hAB] at hz; field_simp at hz; exact F.CD hz.symm
      · rw [cD, hAB] at hz; field_simp at hz; exact F.CD hz
  · -- `AD = BC`: the reflection swaps `A ↔ D` and `B ↔ C`
    have hAD : F.A * F.D = F.B * F.C := sub_eq_zero.1 h
    refine ⟨F.A * F.D, by rw [norm_mul, F.nA, F.nD, one_mul], ?_, ?_⟩
    · rintro z (rfl | rfl | rfl | rfl)
      · apply mem; right; right; right; rw [cA]; field_simp
      · apply mem; right; right; left; rw [cB, hAD]; field_simp
      · apply mem; right; left; rw [cC, hAD]; field_simp
      · apply mem; left; rw [cD]; field_simp
    · rintro z (rfl | rfl | rfl | rfl) hz
      · rw [cA] at hz; field_simp at hz; exact F.AD hz.symm
      · rw [cB, hAD] at hz; field_simp at hz; exact F.BC hz.symm
      · rw [cC, hAD] at hz; field_simp at hz; exact F.BC hz
      · rw [cD] at hz; field_simp at hz; exact F.AD hz

/-! ### The family `G_χ` -/

/-- `Q_χ(z) = z⁴ - e^{iχ} z³ + cos(2χ) z² - e^{-iχ} z + 1`; for `z = e^{iθ}`,
`e^{-2iθ} Q_χ(z) = G_χ(θ)` (`G_eq`). -/
noncomputable def Qχ (χ : ℝ) (z : ℂ) : ℂ :=
  z ^ 4 - Complex.exp (χ * I) * z ^ 3 + (Real.cos (2 * χ) : ℂ) * z ^ 2
    - Complex.exp (-(χ * I)) * z + 1

lemma Qχ_rot (χ : ℝ) (n : ℤ) (z : ℂ) :
    Qχ (χ + n * (Real.pi / 2)) (Complex.exp ((n * (Real.pi / 2) : ℝ) * I) * z) = Qχ χ z := by
  set ω := Complex.exp ((n * (Real.pi / 2) : ℝ) * I)
  have h2 : ω ^ 2 = (-1) ^ n := by
    rw [← Complex.exp_nat_mul, show ((2 : ℕ) : ℂ) * (((n * (Real.pi / 2) : ℝ) : ℂ) * I) =
      n * (Real.pi * I) by push_cast; ring, Complex.exp_int_mul, Complex.exp_pi_mul_I]
  have h4 : ω ^ 4 = 1 := by
    rw [show ω ^ 4 = (ω ^ 2) ^ 2 by ring, h2, ← zpow_natCast, ← zpow_mul, mul_comm,
      zpow_mul]; simp
  have hc : ((Real.cos (2 * (χ + n * (Real.pi / 2))) : ℝ) : ℂ) = (-1) ^ n * Real.cos (2 * χ) := by
    rw [show 2 * (χ + n * (Real.pi / 2)) = 2 * χ + n * Real.pi by ring, Real.cos_add_int_mul_pi]
    push_cast; ring
  have he1 : Complex.exp (((χ + n * (Real.pi / 2) : ℝ) : ℂ) * I) = Complex.exp (χ * I) * ω := by
    rw [← Complex.exp_add]; congr 1; push_cast; ring
  have he2 : Complex.exp (-(((χ + n * (Real.pi / 2) : ℝ) : ℂ) * I)) * ω = Complex.exp (-(χ * I)) := by
    rw [← Complex.exp_add]; congr 1; push_cast; ring
  have hω0 : ω ≠ 0 := Complex.exp_ne_zero _
  unfold Qχ
  rw [he1, hc]
  have hn2 : ((-1 : ℂ) ^ n) * (-1) ^ n = 1 := by
    rw [← mul_zpow]; norm_num
  linear_combination (z ^ 4) * h4 - Complex.exp (χ * I) * z ^ 3 * h4
    + (z ^ 2 * Real.cos (2 * χ)) * ((-1) ^ n * h2 + hn2) - z * he2

lemma Qχ_conj (χ : ℝ) (z : ℂ) : Qχ (-χ) (conj z) = conj (Qχ χ z) := by
  unfold Qχ
  simp only [map_add, map_sub, map_mul, map_pow, map_one, Complex.conj_ofReal, ← Complex.exp_conj,
    Complex.conj_I, map_neg, Complex.ofReal_neg, mul_neg, neg_mul, neg_neg, Real.cos_neg]

/-- **Lemma 5.3 (f)** for `k = 5`: if `5 ∈ 𝒦`, then the table is an isosceles trapezoid (or a
rectangle), or, up to a rotation and possibly a reflection, its feet are roots of `Q_χ`, i.e. at
zeros of `G_χ(θ) = 2 cos 2θ - 2 cos(θ + χ) + cos 2χ`, for some `χ ∈ ]0, π/4]`. -/
theorem m_five_classification (h : F.NonParallel) (h5 : F.m 5 = 0) :
    F.IsoTrap ∨ ∃ ω : ℂ, ‖ω‖ = 1 ∧ ∃ refl : Bool, ∃ χ : ℝ, 0 < χ ∧ χ ≤ Real.pi / 4 ∧
      ∀ z ∈ F.feet, Qχ χ (ω * (if refl then conj z else z)) = 0 := by
  by_cases hd : ‖F.A - F.C‖ = ‖F.B - F.D‖
  · exact Or.inl (F.isoTrap_of_diag_eq hd)
  right
  obtain ⟨ω, hω, χ, hχ, hroots⟩ := F.m_five_family' h h5 hd
  have h0 : ∀ z ∈ F.feet, Qχ χ (ω * z) = 0 := by
    intro z hz
    apply hroots
    rcases hz with rfl | rfl | rfl | rfl <;> simp [rotate]
  -- reduce `χ` modulo `π/2`
  have hπ : 0 < Real.pi / 2 := by positivity
  set n : ℤ := -⌊χ / (Real.pi / 2)⌋
  set χ₁ := χ + n * (Real.pi / 2)
  have hfl := Int.floor_le (χ / (Real.pi / 2))
  have hfl' := Int.lt_floor_add_one (χ / (Real.pi / 2))
  have hx : χ / (Real.pi / 2) * (Real.pi / 2) = χ := div_mul_cancel₀ _ hπ.ne'
  have hχ₁0 : 0 ≤ χ₁ := by
    simp only [χ₁, n]; push_cast
    have := mul_le_mul_of_nonneg_right hfl hπ.le
    linarith
  have hχ₁1 : χ₁ < Real.pi / 2 := by
    simp only [χ₁, n]; push_cast
    have := mul_lt_mul_of_pos_right hfl' hπ
    linarith
  have hsin : Real.sin (2 * χ₁) ≠ 0 := by
    rw [show 2 * χ₁ = 2 * χ + n * Real.pi by simp only [χ₁]; ring, Real.sin_add_int_mul_pi]
    exact mul_ne_zero (zpow_ne_zero _ (by norm_num)) hχ
  have hχ₁pos : 0 < χ₁ := by
    rcases eq_or_lt_of_le hχ₁0 with h0' | h0'
    · exact absurd (by rw [← h0']; simp) hsin
    · exact h0'
  set ω₁ := Complex.exp ((n * (Real.pi / 2) : ℝ) * I) * ω
  have hω₁ : ‖ω₁‖ = 1 := by rw [norm_mul, Complex.norm_exp_ofReal_mul_I, hω, one_mul]
  have h1 : ∀ z ∈ F.feet, Qχ χ₁ (ω₁ * z) = 0 := fun z hz => by
    rw [mul_assoc, Qχ_rot]; exact h0 z hz
  rcases le_or_gt χ₁ (Real.pi / 4) with hle | hgt
  · exact ⟨ω₁, hω₁, false, χ₁, hχ₁pos, hle, fun z hz => by simpa using h1 z hz⟩
  · -- reflect: `χ₂ = π/2 - χ₁`
    refine ⟨Complex.exp (((1 : ℤ) * (Real.pi / 2) : ℝ) * I) * conj ω₁, ?_, true,
      -χ₁ + (1 : ℤ) * (Real.pi / 2), by push_cast; linarith, by push_cast; linarith,
      fun z hz => ?_⟩
    · rw [norm_mul, Complex.norm_exp_ofReal_mul_I, Complex.norm_conj, hω₁, one_mul]
    · simp only [ite_true]
      rw [mul_assoc, ← map_mul, Qχ_rot, Qχ_conj, h1 z hz, map_zero]

/-- The same statement with the zeros of `G_χ`: every (rotated and possibly reflected) foot is
`e^{iθ}` with `G_χ(θ) = 0`. -/
theorem m_five_classification_G (h : F.NonParallel) (h5 : F.m 5 = 0) :
    F.IsoTrap ∨ ∃ ω : ℂ, ‖ω‖ = 1 ∧ ∃ refl : Bool, ∃ χ : ℝ, 0 < χ ∧ χ ≤ Real.pi / 4 ∧
      ∀ z ∈ F.feet, ∃ θ : ℝ, ω * (if refl then conj z else z) = Complex.exp (θ * I) ∧
        2 * Real.cos (2 * θ) - 2 * Real.cos (θ + χ) + Real.cos (2 * χ) = 0 := by
  rcases F.m_five_classification h h5 with h' | ⟨ω, hω, refl, χ, h1, h2, hz⟩
  · exact Or.inl h'
  refine Or.inr ⟨ω, hω, refl, χ, h1, h2, fun z hzf => ?_⟩
  set w := ω * (if refl then conj z else z)
  have hw : ‖w‖ = 1 := by
    simp only [w]; rw [norm_mul, hω, one_mul]
    split_ifs <;> simp [F.norm_of_mem hzf]
  refine ⟨Complex.arg w, ?_, ?_⟩
  · have := Complex.norm_mul_exp_arg_mul_I w
    rw [hw, Complex.ofReal_one, one_mul] at this; exact this.symm
  · have hQ := hz z hzf
    have e := G_eq χ (Complex.arg w)
    have hw' : Complex.exp ((Complex.arg w : ℝ) * I) = w := by
      have := Complex.norm_mul_exp_arg_mul_I w
      rw [hw, Complex.ofReal_one, one_mul] at this; exact this
    rw [hw'] at e
    unfold Qχ at hQ
    rw [hQ, mul_zero] at e
    exact_mod_cast e.symm

/-- The diagonals of a table are never parallel (they meet at `X`, and a line meets the circle in
at most two points). -/
theorem nonParallel : F.NonParallel := by
  intro h0
  have ha : F.A - F.C ≠ 0 := sub_ne_zero.2 F.AC
  have hN : 0 < Complex.normSq (F.A - F.C) := Complex.normSq_pos.2 ha
  set p := (F.B - F.D) * conj (F.A - F.C) with hpdef
  have hp : p.im = 0 := by
    have : p = conj ((F.A - F.C) * conj (F.B - F.D)) := by simp [hpdef, mul_comm]
    rw [this, Complex.conj_im, h0, neg_zero]
  set lam : ℝ := p.re / Complex.normSq (F.A - F.C)
  have hb : F.B - F.D = (lam : ℂ) * (F.A - F.C) := by
    have e : (F.B - F.D) * ((Complex.normSq (F.A - F.C) : ℝ) : ℂ) = p * (F.A - F.C) := by
      rw [← Complex.mul_conj, hpdef]; ring
    have hp' : p = (p.re : ℂ) := Complex.ext rfl (by simp [hp])
    rw [hp'] at e
    have hN' : ((Complex.normSq (F.A - F.C) : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hN.ne'
    simp only [lam]; push_cast
    field_simp
    linear_combination e
  set t : ℝ := F.τ - F.μ * lam
  have hX := F.hX
  push_cast at hX
  have hD : F.D = F.C + (t : ℂ) * (F.A - F.C) := by
    simp only [t]; push_cast; linear_combination -hX - (F.μ : ℂ) * hb
  -- `|C + t (A - C)|² = 1` forces `t ∈ {0, 1}`
  set K := F.C.re * (F.A - F.C).re + F.C.im * (F.A - F.C).im
  have nq : ∀ s : ℝ, Complex.normSq (F.C + (s : ℂ) * (F.A - F.C)) =
      Complex.normSq F.C + 2 * s * K + s ^ 2 * Complex.normSq (F.A - F.C) := by
    intro s
    simp only [K, Complex.normSq_apply, Complex.add_re, Complex.add_im, Complex.mul_re,
      Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.sub_re, Complex.sub_im]
    ring
  have n1 : Complex.normSq F.C = 1 := by rw [Complex.normSq_eq_norm_sq, F.nC]; norm_num
  have nA : Complex.normSq (F.C + ((1 : ℝ) : ℂ) * (F.A - F.C)) = 1 := by
    rw [show F.C + ((1 : ℝ) : ℂ) * (F.A - F.C) = F.A by push_cast; ring,
      Complex.normSq_eq_norm_sq, F.nA]; norm_num
  have nD : Complex.normSq (F.C + (t : ℂ) * (F.A - F.C)) = 1 := by
    rw [← hD, Complex.normSq_eq_norm_sq, F.nD]; norm_num
  rw [nq] at nA nD
  rw [n1] at nA nD
  have ht : t * (t - 1) * Complex.normSq (F.A - F.C) = 0 := by linear_combination nD - t * nA
  rcases mul_eq_zero.1 ht with ht | ht
  · rcases mul_eq_zero.1 ht with ht | ht
    · exact F.CD (show F.D = F.C by rw [hD, ht]; simp).symm
    · have : t = 1 := by linarith
      exact F.AD (by rw [hD, this]; push_cast; ring)
  · exact hN.ne' ht

theorem m_five_classification' (h5 : F.m 5 = 0) :
    F.IsoTrap ∨ ∃ ω : ℂ, ‖ω‖ = 1 ∧ ∃ refl : Bool, ∃ χ : ℝ, 0 < χ ∧ χ ≤ Real.pi / 4 ∧
      ∀ z ∈ F.feet, ∃ θ : ℝ, ω * (if refl then conj z else z) = Complex.exp (θ * I) ∧
        2 * Real.cos (2 * θ) - 2 * Real.cos (θ + χ) + Real.cos (2 * χ) = 0 :=
  F.m_five_classification_G F.nonParallel h5

end Feet

end Wobbly


==> anc/lean/Wobbly/ClosedForm.lean <==
import Wobbly.Modes

/-!
# The third order term for a degenerate mode (Proposition 5.6 of the paper)

For a degenerate mode `k ≥ 2` and `g₁(z) = Re(z^k) + ½(|z|² - 1) Re(b z^{2k})`, the gradient of `g₁`
on the unit circle is `G(u) = conj(k u^{k-1}) + Re(b u^{2k}) u`, and the idealised tilt is
`q₀(θ) = e^{iθ}(X ζ + Y conj ζ)` with `ζ = e^{ikθ}` (`X = α₂`, `Y = conj α₁` in Lemma 5.3 (e), see
`idealTilt_eq` below). Then `w₃(θ) = κ(b) + Re(A_k ζ) + Re(W_{2k} ζ²) + Re(W_{3k} ζ³) + Re(W_{4k} ζ⁴)`.
-/

open Complex ComplexConjugate

namespace Wobbly

lemma dot_eq_complex' (u v : ℂ) : (dot u v : ℂ) = (conj u * v + u * conj v) / 2 := by
  apply Complex.ext <;> simp [dot]; ring

lemma re_eq_complex (z : ℂ) : ((z.re : ℝ) : ℂ) = (z + conj z) / 2 := by
  rw [Complex.re_eq_add_conj]

lemma conj_rot (θ : ℝ) : conj (rot θ) = (rot θ)⁻¹ :=
  (inv_eq_conj_of_norm_eq_one (norm_rot θ)).symm

namespace Feet

variable (F : Feet)

/-- The third order term `w₃ = -½ Σ_E c_E (G(u_E)·q)(u_E·q)`, `u_E = e^{iθ} e_E`. -/
noncomputable def w3 (G : ℂ → ℂ) (θ : ℝ) (q : ℂ) : ℝ :=
  -(1 / 2) * (F.τ * (dot (G (rot θ * F.A)) q * dot (rot θ * F.A) q)
    - F.μ * (dot (G (rot θ * F.B)) q * dot (rot θ * F.B) q)
    + (1 - F.τ) * (dot (G (rot θ * F.C)) q * dot (rot θ * F.C) q)
    - (1 - F.μ) * (dot (G (rot θ * F.D)) q * dot (rot θ * F.D) q))

/-- The gradient on the unit circle of `g₁(z) = Re(z^k) + ½(|z|² - 1) Re(b z^{2k})`. -/
noncomputable def grad₁ (k : ℕ) (b : ℂ) (u : ℂ) : ℂ :=
  conj ((k : ℂ) * u ^ (k - 1)) + (((b * u ^ (2 * k)).re : ℝ) : ℂ) * u

/-- The coefficients of Proposition 5.6 (keeping the terms with `m(k)`). -/
noncomputable def κ (k : ℕ) (b X Y : ℂ) : ℝ :=
  (1 / 8) * (b * (F.m (2 * k + 2) * conj X ^ 2 + 2 * F.m (2 * k) * conj X * Y
    + F.m (2 * k - 2) * Y ^ 2)).re

noncomputable def Ak (k : ℕ) (X Y : ℂ) : ℂ :=
  (k : ℂ) / 4 * (2 * F.m (k - 2) * X * Y + conj (F.m (k - 2)) * conj Y ^ 2
    + F.m k * (X * conj X + Y * conj Y) + conj (F.m k) * X * conj Y)

noncomputable def W2 (k : ℕ) (b X Y : ℂ) : ℂ :=
  b / 4 * ((X * conj X + Y * conj Y) * F.m (2 * k) + X * Y * F.m (2 * k - 2)
    + conj X * conj Y * F.m (2 * k + 2))

noncomputable def W3 (k : ℕ) (X Y : ℂ) : ℂ :=
  (k : ℂ) / 4 * (F.m (k - 2) * X ^ 2 + F.m k * X * conj Y)

noncomputable def W4 (k : ℕ) (b X Y : ℂ) : ℂ :=
  b / 8 * (X ^ 2 * F.m (2 * k - 2) + 2 * X * conj Y * F.m (2 * k) + conj Y ^ 2 * F.m (2 * k + 2))

set_option maxHeartbeats 4000000 in
set_option maxRecDepth 100000 in
/-- Proposition 5.6 (identity valid for every `k ≥ 2`, with the terms containing `m(k)`). -/
theorem w3_eq_full {k : ℕ} (hk : 2 ≤ k) (b X Y : ℂ) (θ : ℝ) :
    F.w3 (grad₁ k b) θ (rot θ * (X * rot θ ^ k + Y * conj (rot θ ^ k))) =
      F.κ k b X Y + (F.Ak k X Y * rot θ ^ k).re + (F.W2 k b X Y * (rot θ ^ k) ^ 2).re
        + (F.W3 k X Y * (rot θ ^ k) ^ 3).re + (F.W4 k b X Y * (rot θ ^ k) ^ 4).re := by
  obtain ⟨j, rfl⟩ : ∃ j, k = j + 2 := ⟨k - 2, by omega⟩
  have e1 : j + 2 - 1 = j + 1 := rfl
  have e2 : 2 * (j + 2) - 2 = 2 * j + 2 := by omega
  have e3 : j + 2 - 2 = j := rfl
  apply Complex.ofReal_injective
  simp only [w3, grad₁, κ, Ak, W2, W3, W4, m, e1, e2, e3]
  push_cast
  simp only [dot_eq_complex', re_eq_complex]
  simp only [map_add, map_sub, map_mul, map_neg, map_pow, map_div₀, map_one, map_inv₀,
    map_ofNat, map_natCast, Complex.conj_conj, Complex.conj_ofReal, conj_rot, inv_inv]
  rw [← inv_eq_conj_of_norm_eq_one F.nA, ← inv_eq_conj_of_norm_eq_one F.nB,
    ← inv_eq_conj_of_norm_eq_one F.nC, ← inv_eq_conj_of_norm_eq_one F.nD]
  have hR : rot θ ≠ 0 := ne_zero_of_norm_eq_one (norm_rot θ)
  have hA := F.A_ne
  have hB := F.B_ne
  have hC := F.C_ne
  have hD := F.D_ne
  generalize rot θ = R at hR ⊢
  have p1 : ∀ z : ℂ, z ^ (j + 1) = z ^ j * z := fun z => by ring
  have p2 : ∀ z : ℂ, z ^ (j + 2) = z ^ j * z ^ 2 := fun z => by ring
  have p3 : ∀ z : ℂ, z ^ (2 * (j + 2)) = (z ^ j) ^ 2 * z ^ 4 := fun z => by ring
  have p4 : ∀ z : ℂ, z ^ (2 * (j + 2) + 2) = (z ^ j) ^ 2 * z ^ 6 := fun z => by ring
  have p5 : ∀ z : ℂ, z ^ (2 * j + 2) = (z ^ j) ^ 2 * z ^ 2 := fun z => by ring
  simp only [inv_pow, p1, p2, p3, p4, p5, mul_pow]
  have hPA : F.A ^ j ≠ 0 := pow_ne_zero _ hA
  have hPB : F.B ^ j ≠ 0 := pow_ne_zero _ hB
  have hPC : F.C ^ j ≠ 0 := pow_ne_zero _ hC
  have hPD : F.D ^ j ≠ 0 := pow_ne_zero _ hD
  have hPR : R ^ j ≠ 0 := pow_ne_zero _ hR
  generalize F.A ^ j = PA at hPA ⊢
  generalize F.B ^ j = PB at hPB ⊢
  generalize F.C ^ j = PC at hPC ⊢
  generalize F.D ^ j = PD at hPD ⊢
  generalize R ^ j = PR at hPR ⊢
  field_simp
  ring

/-- **Proposition 5.6**: if `k ≥ 2` is a degenerate mode, then
`w₃(θ) = κ(b) + Re(A_k ζ) + Re(W_{2k} ζ²) + Re(W_{3k} ζ³) + Re(W_{4k} ζ⁴)`, `ζ = e^{ikθ}`, with
`A_k = (k/4)(2 m(k-2) X Y + conj(m(k-2)) conj(Y)²)` and `W_{3k} = (k/4) m(k-2) X²`. -/
theorem w3_eq {k : ℕ} (hk : 2 ≤ k) (hmk : F.m k = 0) (b X Y : ℂ) (θ : ℝ) :
    F.w3 (grad₁ k b) θ (rot θ * (X * rot θ ^ k + Y * conj (rot θ ^ k))) =
      F.κ k b X Y + ((k : ℂ) / 4 * (2 * F.m (k - 2) * X * Y + conj (F.m (k - 2)) * conj Y ^ 2)
          * rot θ ^ k).re + (F.W2 k b X Y * (rot θ ^ k) ^ 2).re
        + ((k : ℂ) / 4 * (F.m (k - 2) * X ^ 2) * (rot θ ^ k) ^ 3).re
        + (F.W4 k b X Y * (rot θ ^ k) ^ 4).re := by
  rw [F.w3_eq_full hk]
  simp only [Ak, W3, hmk, map_zero, zero_mul, add_zero]

end Feet

end Wobbly


==> anc/lean/Wobbly/Coercive.lean <==
import Wobbly.Rectangle

/-!
# Coercivity of the circulant operator from `m(s) ≠ 0` (Theorem 5.11)

For a rational table with feet at the vertices `iA, iB, iC, iD` of the regular `n`-gon, the
circulant operator `C` of `Wobbly.circ` is diagonal in the discrete Fourier basis: it multiplies the
mode `s` by `-m(-s)`, where `m(s) = -Σ_E c_E ω^{s i_E}` (`mR`). By Parseval's identity, if
`|m(s)| ≥ σ` for all `s ≢ 0, ±1 mod n`, then `‖C N‖ ≥ σ ‖N‖` for the vectors `N` without modes
`0, ±1`; this is `Wobbly.Coercive`.
-/

open Complex ComplexConjugate Finset

namespace Wobbly

variable {n : ℕ} [NeZero n]

/-- The character `χ_s(j) = ω^{s j}` of `ZMod n`. -/
noncomputable def χ (s j : ZMod n) : ℂ := ω n ^ (s * j).val

lemma χ_add_right (s a b : ZMod n) : χ s (a + b) = χ s a * χ s b := by
  unfold χ; rw [mul_add, ω_pow_val_add]

lemma χ_add_left (s t j : ZMod n) : χ (s + t) j = χ s j * χ t j := by
  unfold χ; rw [add_mul, ω_pow_val_add]

omit [NeZero n] in
lemma χ_comm (s j : ZMod n) : χ s j = χ j s := by unfold χ; rw [mul_comm]

omit [NeZero n] in
lemma χ_zero_left (j : ZMod n) : χ 0 j = 1 := by simp [χ]

omit [NeZero n] in
lemma χ_zero_right (s : ZMod n) : χ s 0 = 1 := by simp [χ]

omit [NeZero n] in
lemma norm_χ (s j : ZMod n) : ‖χ s j‖ = 1 := norm_ω_pow n _

omit [NeZero n] in
lemma χ_mul_conj (s j : ZMod n) : χ s j * conj (χ s j) = 1 := by
  rw [Complex.mul_conj, Complex.normSq_eq_norm_sq, norm_χ]; simp

omit [NeZero n] in
lemma χ_one_left (j : ZMod n) : χ 1 j = ω n ^ j.val := by simp [χ]

lemma χ_neg_left (s j : ZMod n) : χ (-s) j = conj (χ s j) := by
  have h := χ_add_left (-s) s j
  rw [neg_add_cancel, χ_zero_left] at h
  have h2 := χ_mul_conj s j
  have hne : χ s j ≠ 0 := by
    intro h0; have := norm_χ s j; rw [h0, norm_zero] at this; exact zero_ne_one this
  calc χ (-s) j = χ (-s) j * (χ s j * conj (χ s j)) := by rw [h2, mul_one]
    _ = (χ (-s) j * χ s j) * conj (χ s j) := by ring
    _ = conj (χ s j) := by rw [← h, one_mul]

/-- Orthogonality of the characters. -/
lemma sum_χ (d : ZMod n) : ∑ s : ZMod n, χ s d = if d = 0 then (n : ℂ) else 0 := by
  split_ifs with hd
  · subst hd; simp [χ_zero_right]
  · have e : ∀ s : ZMod n, χ s d = (ω n ^ d.val) ^ s.val := fun s => by
      unfold χ; rw [ZMod.val_mul, ω_pow_mod (NeZero.ne n), ← pow_mul, mul_comm]
    simp only [e]
    have hprim := ω_isPrimitiveRoot (NeZero.ne n)
    have h1 : ω n ^ d.val ≠ 1 := by
      apply hprim.pow_ne_one_of_pos_of_lt
      · exact fun h => hd ((ZMod.val_eq_zero d).1 h)
      · exact ZMod.val_lt d
    have hpow : (ω n ^ d.val) ^ n = 1 := by
      rw [← pow_mul, mul_comm, pow_mul, ω_pow_n (NeZero.ne n), one_pow]
    rw [sum_zmod_pow, geom_sum_eq h1, hpow, sub_self, zero_div]

/-- The discrete Fourier transform `x̂(s) = Σ_j x_j χ_s(j)`. -/
noncomputable def dft (x : ZMod n → ℝ) (s : ZMod n) : ℂ := ∑ j, (x j : ℂ) * χ s j

/-- Parseval's identity: `Σ_s |x̂(s)|² = n Σ_j x_j²`. -/
lemma parseval (x : ZMod n → ℝ) : ∑ s, ‖dft x s‖ ^ 2 = n * ∑ j, x j ^ 2 := by
  have key : ∑ s, dft x s * conj (dft x s) = ∑ j, (n : ℂ) * (x j : ℂ) ^ 2 := by
    have e1 : ∀ s, dft x s * conj (dft x s) =
        ∑ j, ∑ k, (x j : ℂ) * (x k : ℂ) * χ s (j - k) := by
      intro s
      unfold dft
      rw [map_sum, Finset.sum_mul_sum]
      refine Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun k _ => ?_
      have h : χ s j = χ s (j - k) * χ s k := by rw [← χ_add_right, sub_add_cancel]
      rw [map_mul, Complex.conj_ofReal, h]
      have := χ_mul_conj s k
      linear_combination ((x j : ℂ) * (x k : ℂ) * χ s (j - k)) * this
    simp only [e1]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [Finset.sum_comm]
    have e2 : ∀ k, ∑ s, (x j : ℂ) * (x k : ℂ) * χ s (j - k) =
        (x j : ℂ) * (x k : ℂ) * (if j - k = 0 then (n : ℂ) else 0) := by
      intro k; rw [← Finset.mul_sum, sum_χ]
    simp only [e2, sub_eq_zero, mul_ite, mul_zero, Finset.sum_ite_eq, Finset.mem_univ, ite_true]
    ring
  simp only [Complex.mul_conj, Complex.normSq_eq_norm_sq] at key
  push_cast at key
  have : ((∑ s, ‖dft x s‖ ^ 2 : ℝ) : ℂ) = ((n * ∑ j, x j ^ 2 : ℝ) : ℂ) := by
    push_cast; rw [key, Finset.mul_sum]
  exact_mod_cast this

/-- The multiplier `m(s) = -Σ_E c_E e_E^s` of a rational table, with `e_E = ω^{i_E}`
(Remark 4.12 and Lemma 5.3 for the feet at the vertices `iA, iB, iC, iD` of the `n`-gon). -/
noncomputable def mR (iA iB iC iD : ZMod n) (τ μ : ℝ) (s : ZMod n) : ℂ :=
  -((τ : ℂ) * χ s iA - (μ : ℂ) * χ s iB + ((1 - τ : ℝ) : ℂ) * χ s iC - ((1 - μ : ℝ) : ℂ) * χ s iD)

omit [NeZero n] in
lemma χ_neg_neg (s a : ZMod n) : χ (-s) a = χ s (-a) := by unfold χ; congr 2; ring

/-- Shifting a vector multiplies its Fourier transform by a character. -/
lemma dft_shift (N : ZMod n → ℝ) (a s : ZMod n) :
    ∑ j, (N (a + j) : ℂ) * χ s j = χ s (-a) * dft N s := by
  unfold dft
  rw [Finset.mul_sum]
  refine Fintype.sum_equiv (Equiv.addLeft a) _ _ fun j => ?_
  simp only [Equiv.coe_addLeft]
  have h1 : χ s (-a) * χ s (a + j) = χ s j := by
    rw [← χ_add_right, neg_add_cancel_left]
  rw [← h1]; ring

/-- The circulant operator is diagonal in the Fourier basis. -/
lemma dft_circ (iA iB iC iD : ZMod n) (τ μ : ℝ) (N : ZMod n → ℝ) (s : ZMod n) :
    dft (circ iA iB iC iD τ μ N) s = -mR iA iB iC iD τ μ (-s) * dft N s := by
  have e : dft (circ iA iB iC iD τ μ N) s = (τ : ℂ) * ∑ j, (N (iA + j) : ℂ) * χ s j
      - (μ : ℂ) * ∑ j, (N (iB + j) : ℂ) * χ s j + ((1 - τ : ℝ) : ℂ) * ∑ j, (N (iC + j) : ℂ) * χ s j
      - ((1 - μ : ℝ) : ℂ) * ∑ j, (N (iD + j) : ℂ) * χ s j := by
    unfold dft circ
    simp only [Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    push_cast; ring
  rw [e, dft_shift, dft_shift, dft_shift, dft_shift, mR]
  simp only [χ_neg_neg]
  ring

/-- **Coercivity from non-degeneracy** (the step of Theorem 5.11 which uses `σ`): if
`|m(s)| ≥ σ` for all `s ≢ 0, ±1 mod n`, then `σ ‖N‖ ≤ ‖C N‖` for all `N` orthogonal to the affine
functions on the `n`-gon. -/
theorem coercive_of_nondeg {iA iB iC iD : ZMod n} {τ μ σ : ℝ} (hσ : 0 ≤ σ)
    (hm : ∀ s : ZMod n, s ≠ 0 → s ≠ 1 → s ≠ -1 → σ ≤ ‖mR iA iB iC iD τ μ s‖) :
    Coercive iA iB iC iD τ μ σ := by
  intro N h0 h1
  have hN0 : dft N 0 = 0 := by
    unfold dft; simp only [χ_zero_left, mul_one]; exact_mod_cast h0
  have hN1 : dft N 1 = 0 := by
    unfold dft; simp only [χ_one_left]; exact h1
  have hNm1 : dft N (-1) = 0 := by
    have : dft N (-1) = conj (dft N 1) := by
      unfold dft; rw [map_sum]
      refine Finset.sum_congr rfl fun j _ => ?_
      rw [χ_neg_left, map_mul, Complex.conj_ofReal]
    rw [this, hN1, map_zero]
  have hterm : ∀ s, σ ^ 2 * ‖dft N s‖ ^ 2 ≤ ‖dft (circ iA iB iC iD τ μ N) s‖ ^ 2 := by
    intro s
    rw [dft_circ, norm_mul, norm_neg, mul_pow]
    by_cases hs : s = 0 ∨ s = 1 ∨ s = -1
    · rcases hs with rfl | rfl | rfl
      · rw [hN0]; simp
      · rw [hN1]; simp
      · rw [hNm1]; simp
    · push Not at hs
      obtain ⟨hs0, hs1, hs2⟩ := hs
      have h := hm (-s) (neg_ne_zero.2 hs0) (fun e => hs2 (by rw [← neg_neg s, e]))
        (fun e => hs1 (by rw [← neg_neg s, e, neg_neg]))
      have : σ ^ 2 ≤ ‖mR iA iB iC iD τ μ (-s)‖ ^ 2 := pow_le_pow_left₀ hσ h 2
      exact mul_le_mul_of_nonneg_right this (sq_nonneg _)
  have hsum := Finset.sum_le_sum fun s (_ : s ∈ Finset.univ) => hterm s
  rw [← Finset.mul_sum, parseval, parseval] at hsum
  have hn : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  nlinarith

lemma le_norm_mk {a b B : ℝ} (hB : 0 ≤ B) (h : B ^ 2 ≤ a ^ 2 + b ^ 2) : B ≤ ‖(⟨a, b⟩ : ℂ)‖ := by
  rw [Complex.norm_def, Complex.normSq_mk, Real.le_sqrt hB (by nlinarith)]; nlinarith

/-- The coercivity of the hexagonal table (`Wobbly.hex_coercive`) as a special case of
`coercive_of_nondeg`: `|m(2)| = |m(4)| = 2/√3` and `|m(3)| = 2`. -/
theorem hex_coercive' : Coercive (0 : ZMod 6) 1 2 3 (1 / 3) (2 / 3) (2 / Real.sqrt 3) := by
  apply coercive_of_nondeg (by positivity)
  have s3 := sqrt3_sq
  have s3p := sqrt3_pos
  have hB : (2 / Real.sqrt 3) ^ 2 = 4 / 3 := by rw [div_pow, s3]; norm_num
  intro s h0 h1 h2
  have : s = 2 ∨ s = 3 ∨ s = 4 := by revert s; decide
  rcases this with rfl | rfl | rfl
  · have e : mR (0 : ZMod 6) 1 2 3 (1 / 3) (2 / 3) 2 = ⟨0, 2 / 3 * Real.sqrt 3⟩ := by
      simp only [mR, χ, show ((2 : ZMod 6) * 0).val = 0 from rfl, show ((2 : ZMod 6) * 1).val = 2 from rfl,
        show ((2 : ZMod 6) * 2).val = 4 from rfl, show ((2 : ZMod 6) * 3).val = 0 from rfl,
        pow_zero, ω6_pow_two, ω6_pow_four]
      apply Complex.ext <;> simp <;> ring
    rw [e]; exact le_norm_mk (by positivity) (by rw [hB]; nlinarith)
  · have e : mR (0 : ZMod 6) 1 2 3 (1 / 3) (2 / 3) 3 = ⟨-2, 0⟩ := by
      simp only [mR, χ, show ((3 : ZMod 6) * 0).val = 0 from rfl, show ((3 : ZMod 6) * 1).val = 3 from rfl,
        show ((3 : ZMod 6) * 2).val = 0 from rfl, show ((3 : ZMod 6) * 3).val = 3 from rfl,
        pow_zero, ω6_pow_three]
      apply Complex.ext <;> simp; ring
    rw [e]; exact le_norm_mk (by positivity) (by rw [hB]; nlinarith)
  · have e : mR (0 : ZMod 6) 1 2 3 (1 / 3) (2 / 3) 4 = ⟨0, -(2 / 3 * Real.sqrt 3)⟩ := by
      simp only [mR, χ, show ((4 : ZMod 6) * 0).val = 0 from rfl, show ((4 : ZMod 6) * 1).val = 4 from rfl,
        show ((4 : ZMod 6) * 2).val = 2 from rfl, show ((4 : ZMod 6) * 3).val = 0 from rfl,
        pow_zero, ω6_pow_two, ω6_pow_four]
      apply Complex.ext <;> simp <;> ring
    rw [e]; exact le_norm_mk (by positivity) (by rw [hB]; nlinarith)

namespace Table

variable {T : Table} {g : ℂ → ℝ} {L : ℝ} {iA iB iC iD : ZMod n} {τ μ σ : ℝ}

/-- **Theorem 5.11**: a rational non-degenerate table (`|m(s)| ≥ σ > 0` for all `s ≢ 0, ±1`) can be
stabilised by rotating it, on any terrain with a small enough Lipschitz constant. -/
theorem exists_balanced_of_nondeg (hR : IsRational T n iA iB iC iD τ μ)
    (hm : ∀ s : ZMod n, s ≠ 0 → s ≠ 1 → s ≠ -1 → σ ≤ ‖mR iA iB iC iD τ μ s‖)
    (hg : IsLip g L) (hs : SmallL T L) (hd : OrbitData T L n σ) :
    ∃ θ, ∃ q c, ‖q‖ < 1 ∧ resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧
      resid g θ q c T.C = 0 ∧ resid g θ q c T.D = 0 :=
  exists_balanced hR (coercive_of_nondeg hd.hσ.le hm) hg hs hd

end Table

end Wobbly


==> anc/lean/Wobbly/Coordinates.lean <==
import Wobbly.Wobble
import Mathlib.LinearAlgebra.UnitaryGroup
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Analysis.SpecialFunctions.Complex.Arg
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Inverse

/-!
# Lemma 4.1: the coordinates of the feet (§4.1 of the paper)

The rest of the formalisation takes the formulas of Lemma 4.1 as the definition of the model: in the
position `(θ, q, c)`, the foot which is at `a` in the frame of the table is at the horizontal
position `foot (rot θ * a) q` and at the height `c + dot (rot θ * a) q`. This file derives these
formulas from the rigid motion of the paper: the foot is at `S_q (R_θ a, 0) + (0, 0, c)`, where
`S_q ∈ SO(3)` is the rotation around the horizontal axis orthogonal to `q`, by the angle
`arcsin ‖q‖`, in the direction which lifts `q` upwards. Points of `ℝ³` are `pt x z = (x, z)` with
`x ∈ ℂ ≅ ℝ²`.

* `S q`: the matrix of `S_q` (with `c = √(1 - ‖q‖²)` and `f(‖q‖²) = 1/(1 + c)`), `S_zero`;
* `S_mem`: `S_q ∈ SO(3)` for `‖q‖ ≤ 1`;
* `S_axis`, `S_dir`: `S_q` fixes the horizontal vector `(iq, 0)` orthogonal to `q`, and rotates
  `(q, 0)` upwards by the angle `arcsin ‖q‖`; `S_unique`: it is the only rotation with these two
  properties (for `q ≠ 0`);
* `feet_eq`: **Lemma 4.1**; `resid_eq`: the residual `resid` of `Wobble.lean` is the height of the
  foot above the ground;
* `plane_eq`: equation (4.1);
* `exists_S_mul_Rz`, `S_mul_Rz_inj`: every rotation which neither turns the table upside down nor
  makes it vertical is `S_q ∘ R_θ`, with a unique `q` (`‖q‖ < 1`) and a unique `θ` modulo `2π`.
-/

noncomputable section

open Complex Matrix

namespace Wobbly

/-- The point `(x, z)` of `ℝ³ = ℝ² × ℝ`, the horizontal plane being identified with `ℂ`. -/
def pt (x : ℂ) (z : ℝ) : Fin 3 → ℝ := ![x.re, x.im, z]

/-- The rotation `R_θ` around the vertical axis. -/
def Rz (θ : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  !![Real.cos θ, -Real.sin θ, 0; Real.sin θ, Real.cos θ, 0; 0, 0, 1]

/-- The rotation `S_q` (see `S_axis`, `S_dir` and `S_unique`). -/
def S (q : ℂ) : Matrix (Fin 3) (Fin 3) ℝ :=
  !![1 - f (‖q‖ ^ 2) * q.re ^ 2, -(f (‖q‖ ^ 2) * q.re * q.im), -q.re;
     -(f (‖q‖ ^ 2) * q.re * q.im), 1 - f (‖q‖ ^ 2) * q.im ^ 2, -q.im;
     q.re, q.im, Real.sqrt (1 - ‖q‖ ^ 2)]

lemma rot_re (θ : ℝ) : (rot θ).re = Real.cos θ := Complex.exp_ofReal_mul_I_re θ

lemma rot_im (θ : ℝ) : (rot θ).im = Real.sin θ := Complex.exp_ofReal_mul_I_im θ

lemma Rz_pt (θ : ℝ) (a : ℂ) (z : ℝ) : Rz θ *ᵥ pt a z = pt (rot θ * a) z := by
  ext i
  fin_cases i <;> simp [Rz, pt, Matrix.mulVec, dotProduct, Fin.sum_univ_three, rot_re, rot_im] <;>
    ring

lemma S_zero : S 0 = 1 := by
  ext i j
  fin_cases i <;> fin_cases j <;> simp [S]

/-- `S_q (u, 0) = (u - Φ_u(q), u · q)`: the formula of Lemma 4.1 for the image of a horizontal
vector. -/
lemma S_pt (q u : ℂ) : S q *ᵥ pt u 0 = pt (foot u q) (dot u q) := by
  ext i
  fin_cases i <;> simp [S, pt, Matrix.mulVec, dotProduct, Fin.sum_univ_three, foot, Φ, dot] <;> ring

lemma eq_zero_of_sq_add_sq {x y : ℝ} (h : x ^ 2 + y ^ 2 = 0) : x = 0 ∧ y = 0 := by
  have hx := sq_nonneg x
  have hy := sq_nonneg y
  exact ⟨(pow_eq_zero_iff two_ne_zero).1 (by linarith),
    (pow_eq_zero_iff two_ne_zero).1 (by linarith)⟩

lemma eq_zero_of_sq_add_sq_add_sq {x y z : ℝ} (h : x ^ 2 + y ^ 2 + z ^ 2 = 0) :
    x = 0 ∧ y = 0 ∧ z = 0 := by
  have hx := sq_nonneg x
  have hy := sq_nonneg y
  have hz := sq_nonneg z
  exact ⟨(pow_eq_zero_iff two_ne_zero).1 (by linarith),
    (pow_eq_zero_iff two_ne_zero).1 (by linarith), (pow_eq_zero_iff two_ne_zero).1 (by linarith)⟩

lemma lt_one_of_sq_lt_one {x : ℝ} (hx : 0 ≤ x) (h : x ^ 2 < 1) : x < 1 := by nlinarith

lemma eq_one_of_sq_eq_one {x : ℝ} (hx : 0 ≤ x) (h : x ^ 2 = 1) : x = 1 := by nlinarith

/-- Both forms of the orthogonality of a matrix of `SO(3)`, and its determinant. -/
lemma SO3_iff {M : Matrix (Fin 3) (Fin 3) ℝ} (hM : M ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ) :
    Mᵀ * M = 1 ∧ M * Mᵀ = 1 ∧ M.det = 1 := by
  rw [Matrix.mem_specialOrthogonalGroup_iff] at hM
  exact ⟨(Matrix.mem_orthogonalGroup_iff' (Fin 3) ℝ).1 hM.1,
    (Matrix.mem_orthogonalGroup_iff (Fin 3) ℝ).1 hM.1, hM.2⟩

section

variable {q : ℂ}

/-- The relations between `q = a + ib`, `c = √(1 - ‖q‖²)` and `f(‖q‖²) = 1/(1 + c)`. -/
lemma S_rel (hq : ‖q‖ ≤ 1) :
    f (‖q‖ ^ 2) * (1 + Real.sqrt (1 - ‖q‖ ^ 2)) = 1 ∧
    q.re ^ 2 + q.im ^ 2 + Real.sqrt (1 - ‖q‖ ^ 2) ^ 2 = 1 ∧
    f (‖q‖ ^ 2) * (q.re ^ 2 + q.im ^ 2) = 1 - Real.sqrt (1 - ‖q‖ ^ 2) := by
  have hs := sq_norm_eq q
  have h0 : 0 ≤ 1 - ‖q‖ ^ 2 := by nlinarith [norm_nonneg q]
  have hc := Real.sq_sqrt h0
  have hF : f (‖q‖ ^ 2) * (1 + Real.sqrt (1 - ‖q‖ ^ 2)) = 1 := by
    rw [f, one_div, inv_mul_cancel₀ (by positivity)]
  refine ⟨hF, by linarith, ?_⟩
  linear_combination (-f (‖q‖ ^ 2)) * hs + f (‖q‖ ^ 2) * hc
    + (1 - Real.sqrt (1 - ‖q‖ ^ 2)) * hF

/-- `S_q ∈ SO(3)`. -/
theorem S_mem (hq : ‖q‖ ≤ 1) : S q ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ := by
  obtain ⟨hF, h1, h2⟩ := S_rel hq
  set F := f (‖q‖ ^ 2)
  set c := Real.sqrt (1 - ‖q‖ ^ 2)
  set a := q.re
  set b := q.im
  have hE : F ^ 2 * (a ^ 2 + b ^ 2) - 2 * F + 1 = 0 := by linear_combination F * h2 - hF
  rw [Matrix.mem_specialOrthogonalGroup_iff, Matrix.mem_orthogonalGroup_iff']
  refine ⟨?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;> simp [S, Matrix.mul_apply, Fin.sum_univ_three] <;>
      first
      | linear_combination a ^ 2 * hE
      | linear_combination a * b * hE
      | linear_combination b ^ 2 * hE
      | linear_combination a * h2
      | linear_combination b * h2
      | linear_combination h1
  · rw [Matrix.det_fin_three]
    simp [S]
    linear_combination h1 - c * h2

/-- `S_q` fixes the horizontal vector `(iq, 0)` orthogonal to `q`: it is a rotation around this
horizontal axis. -/
lemma S_axis (q : ℂ) : S q *ᵥ pt (I * q) 0 = pt (I * q) 0 := by
  rw [S_pt]
  have h : dot (I * q) q = 0 := by simp [dot]; ring
  simp [foot, Φ, h]

/-- `S_q` rotates `(q, 0)` upwards by the angle `α = arcsin ‖q‖`, in the vertical plane through
`q`: `(q, 0) ↦ (cos α · q, sin α · ‖q‖)`. -/
lemma S_dir (hq : ‖q‖ ≤ 1) :
    S q *ᵥ pt q 0 = pt (Real.cos (Real.arcsin ‖q‖) * q) (Real.sin (Real.arcsin ‖q‖) * ‖q‖) := by
  obtain ⟨-, -, h2⟩ := S_rel hq
  have hd : dot q q = q.re ^ 2 + q.im ^ 2 := by simp [dot]; ring
  have hfoot : foot q q = ((Real.sqrt (1 - ‖q‖ ^ 2) : ℝ) : ℂ) * q := by
    rw [foot, Φ, hd, h2]; push_cast; ring
  rw [Real.cos_arcsin, Real.sin_arcsin (by linarith [norm_nonneg q]) hq, S_pt, hfoot, hd,
    ← sq_norm_eq]
  congr 1
  ring

/-- `S_q` is the only rotation which fixes `(iq, 0)` and rotates `(q, 0)` upwards by the angle
`arcsin ‖q‖` (for `q ≠ 0`). -/
theorem S_unique (hq : ‖q‖ ≤ 1) (hq0 : q ≠ 0) {M : Matrix (Fin 3) (Fin 3) ℝ}
    (hM : M ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ) (h1 : M *ᵥ pt (I * q) 0 = pt (I * q) 0)
    (h2 : M *ᵥ pt q 0 =
      pt (Real.cos (Real.arcsin ‖q‖) * q) (Real.sin (Real.arcsin ‖q‖) * ‖q‖)) :
    M = S q := by
  obtain ⟨-, hs1, hs2⟩ := S_rel hq
  rw [Real.cos_arcsin, Real.sin_arcsin (by linarith [norm_nonneg q]) hq] at h2
  obtain ⟨hMM, -, hdet⟩ := SO3_iff hM
  have hsn := sq_norm_eq q
  set F := f (‖q‖ ^ 2)
  set c := Real.sqrt (1 - ‖q‖ ^ 2)
  set a := q.re
  set b := q.im
  have hs : 0 < a ^ 2 + b ^ 2 := by
    rw [← hsn]; exact pow_pos (norm_pos_iff.2 hq0) 2
  have a0 := congrFun h1 0
  have a1 := congrFun h1 1
  have a2 := congrFun h1 2
  have b0 := congrFun h2 0
  have b1 := congrFun h2 1
  have b2 := congrFun h2 2
  simp [pt, Matrix.mulVec, dotProduct, Fin.sum_univ_three] at a0 a1 a2 b0 b1 b2
  -- the first two columns
  have m00 : M 0 0 = 1 - F * a ^ 2 := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination (-b) * a0 + a * b0 + a ^ 2 * hs2
  have m01 : M 0 1 = -(F * a * b) := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination a * a0 + b * b0 + a * b * hs2
  have m10 : M 1 0 = -(F * a * b) := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination (-b) * a1 + a * b1 + a * b * hs2
  have m11 : M 1 1 = 1 - F * b ^ 2 := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination a * a1 + b * b1 + b ^ 2 * hs2
  have m20 : M 2 0 = a := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination (-b) * a2 + a * b2 + a * hsn
  have m21 : M 2 1 = b := by
    apply mul_left_cancel₀ hs.ne'
    linear_combination a * a2 + b * b2 + b * hsn
  -- the third column: a unit vector `v` with `v · (-a, -b, c) = det M = 1`
  have hn := congrFun (congrFun hMM 2) 2
  simp [Matrix.mul_apply, Fin.sum_univ_three] at hn
  rw [Matrix.det_fin_three, m00, m01, m10, m11, m20, m21] at hdet
  have hd : c * M 2 2 - b * M 1 2 - a * M 0 2 = 1 := by
    linear_combination hdet + M 2 2 * hs2
  have hz : (M 0 2 + a) ^ 2 + (M 1 2 + b) ^ 2 + (M 2 2 - c) ^ 2 = 0 := by
    linear_combination hn + hs1 - 2 * hd
  obtain ⟨z0, z1, z2⟩ := eq_zero_of_sq_add_sq_add_sq hz
  have m02 : M 0 2 = -a := by linear_combination z0
  have m12 : M 1 2 = -b := by linear_combination z1
  have m22 : M 2 2 = c := by linear_combination z2
  ext i j
  fin_cases i <;> fin_cases j <;> simp [S, m00, m01, m02, m10, m11, m12, m20, m21, m22, F, c, a, b]

end

/-- **Lemma 4.1**: in the position `(θ, q, c)`, the foot which is at `a` in the frame of the table,
i.e. at `S_q (R_θ a, 0) + (0, 0, c)`, is at the horizontal position `x = u - Φ_u(q)` and at the
height `z = c + u · q`, where `u = R_θ a`. -/
theorem feet_eq (θ : ℝ) (q : ℂ) (c : ℝ) (a : ℂ) :
    S q *ᵥ (Rz θ *ᵥ pt a 0) + pt 0 c = pt (foot (rot θ * a) q) (c + dot (rot θ * a) q) := by
  rw [Rz_pt, S_pt]
  ext i
  fin_cases i <;> simp [pt]; ring

/-- The residual `resid g θ q c a` of `Wobble.lean` is the height of the foot above the ground. -/
lemma resid_eq (g : ℂ → ℝ) (θ : ℝ) (q : ℂ) (c : ℝ) (a : ℂ) :
    resid g θ q c a = (S q *ᵥ (Rz θ *ᵥ pt a 0) + pt 0 c) 2
      - g ⟨(S q *ᵥ (Rz θ *ᵥ pt a 0) + pt 0 c) 0, (S q *ᵥ (Rz θ *ᵥ pt a 0) + pt 0 c) 1⟩ := by
  rw [feet_eq]
  simp [pt, resid]

/-- Equation (4.1): the heights of the feet satisfy `τ z_A + (1-τ) z_C = μ z_B + (1-μ) z_D`, since
`τ a_A + (1-τ) a_C = μ a_B + (1-μ) a_D`. -/
theorem plane_eq {A B C D : ℂ} {τ μ : ℝ}
    (hX : (τ : ℂ) * A + ((1 - τ : ℝ) : ℂ) * C = (μ : ℂ) * B + ((1 - μ : ℝ) : ℂ) * D)
    (θ : ℝ) (q : ℂ) (c : ℝ) :
    τ * (c + dot (rot θ * A) q) + (1 - τ) * (c + dot (rot θ * C) q) =
      μ * (c + dot (rot θ * B) q) + (1 - μ) * (c + dot (rot θ * D) q) := by
  have h := congrArg (fun z => dot (rot θ * z) q) hX
  simp only [mul_add, dot_add_left, mul_left_comm (rot θ), dot_real_mul_left] at h
  linear_combination h

/-! ### The decomposition `T = S_q ∘ R_θ` -/

lemma Rz_mem (θ : ℝ) : Rz θ ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ := by
  rw [Matrix.mem_specialOrthogonalGroup_iff, Matrix.mem_orthogonalGroup_iff']
  refine ⟨?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;> simp [Rz, Matrix.mul_apply, Fin.sum_univ_three] <;>
      first | ring1 | linear_combination Real.sin_sq_add_cos_sq θ
  · rw [Matrix.det_fin_three]; simp [Rz]; linear_combination Real.sin_sq_add_cos_sq θ

/-- Every rotation `T ∈ SO(3)` which neither turns the table upside down nor makes it vertical
(the image of the vertical vector points upwards) is `S_q ∘ R_θ` with `‖q‖ < 1`. -/
theorem exists_S_mul_Rz {T : Matrix (Fin 3) (Fin 3) ℝ}
    (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ) (h : 0 < T 2 2) :
    ∃ (q : ℂ) (θ : ℝ), ‖q‖ < 1 ∧ T = S q * Rz θ := by
  obtain ⟨hTT, -, hTdet⟩ := SO3_iff hT
  have hcol0 := congrFun (congrFun hTT 2) 2
  simp [Matrix.mul_apply, Fin.sum_univ_three] at hcol0
  have hcol : T 0 2 ^ 2 + T 1 2 ^ 2 + T 2 2 ^ 2 = 1 := by linear_combination hcol0
  -- `q` is determined by the image of the vertical vector
  set q : ℂ := ⟨-T 0 2, -T 1 2⟩ with hqdef
  have hq2 : ‖q‖ ^ 2 = T 0 2 ^ 2 + T 1 2 ^ 2 := by rw [sq_norm_eq]; simp [q]
  have hq1 : ‖q‖ < 1 := by
    have h22 := pow_pos h 2
    exact lt_one_of_sq_lt_one (norm_nonneg q) (by rw [hq2]; linarith)
  have hc : Real.sqrt (1 - ‖q‖ ^ 2) = T 2 2 := by
    rw [hq2, show 1 - (T 0 2 ^ 2 + T 1 2 ^ 2) = T 2 2 ^ 2 by linarith, Real.sqrt_sq h.le]
  obtain ⟨hSS, hSS', hSdet⟩ := SO3_iff (S_mem hq1.le)
  have hS2 : ∀ k, S q k 2 = T k 2 := fun k => by fin_cases k <;> simp [S, q, hc]
  -- `N = S_qᵀ T` is a rotation which fixes the vertical vector
  set N := (S q)ᵀ * T with hN
  have hNN : Nᵀ * N = 1 := by
    rw [hN, Matrix.transpose_mul, Matrix.transpose_transpose, Matrix.mul_assoc,
      ← Matrix.mul_assoc (S q), hSS', Matrix.one_mul, hTT]
  have hNdet : N.det = 1 := by rw [hN, Matrix.det_mul, Matrix.det_transpose, hSdet, hTdet, one_mul]
  have hN2 : ∀ i, N i 2 = (1 : Matrix (Fin 3) (Fin 3) ℝ) i 2 := fun i => by
    rw [← hSS]
    simp only [hN, Matrix.mul_apply]
    exact Finset.sum_congr rfl fun k _ => by rw [hS2 k]
  have n02 : N 0 2 = 0 := by simpa using hN2 0
  have n12 : N 1 2 = 0 := by simpa using hN2 1
  have n22 : N 2 2 = 1 := by simpa using hN2 2
  have hrow : ∀ j, N 2 j = (1 : Matrix (Fin 3) (Fin 3) ℝ) 2 j := fun j => by
    have := congrFun (congrFun hNN 2) j
    simp [Matrix.mul_apply, Fin.sum_univ_three, n02, n12, n22] at this
    exact this
  have n20 : N 2 0 = 0 := by simpa using hrow 0
  have n21 : N 2 1 = 0 := by simpa using hrow 1
  -- the horizontal block is a rotation of the plane
  have o00 := congrFun (congrFun hNN 0) 0
  have o01 := congrFun (congrFun hNN 0) 1
  have o11 := congrFun (congrFun hNN 1) 1
  simp [Matrix.mul_apply, Fin.sum_univ_three, n20, n21] at o00 o01 o11
  rw [Matrix.det_fin_three, n02, n12, n20, n21, n22] at hNdet
  have hz : (N 1 1 - N 0 0) ^ 2 + (N 0 1 + N 1 0) ^ 2 = 0 := by
    linear_combination o11 + o00 - 2 * hNdet
  obtain ⟨z1, z2⟩ := eq_zero_of_sq_add_sq hz
  have n11 : N 1 1 = N 0 0 := by linear_combination z1
  have n01 : N 0 1 = -N 1 0 := by linear_combination z2
  set w : ℂ := ⟨N 0 0, N 1 0⟩
  have hw : ‖w‖ = 1 := by
    refine eq_one_of_sq_eq_one (norm_nonneg w) ?_
    rw [sq_norm_eq]; simp only [w]; linear_combination o00
  have hw0 : w ≠ 0 := by intro h0; rw [h0, norm_zero] at hw; exact zero_ne_one hw
  refine ⟨q, Complex.arg w, hq1, ?_⟩
  have hcos : Real.cos (Complex.arg w) = N 0 0 := by rw [Complex.cos_arg hw0, hw]; simp [w]
  have hsin : Real.sin (Complex.arg w) = N 1 0 := by rw [Complex.sin_arg, hw]; simp [w]
  have hNR : N = Rz (Complex.arg w) := by
    ext i j
    fin_cases i <;> fin_cases j <;> simp [Rz, hcos, hsin, n02, n12, n22, n20, n21, n11, n01]
  calc T = (S q * (S q)ᵀ) * T := by rw [hSS', Matrix.one_mul]
    _ = S q * N := by rw [Matrix.mul_assoc]
    _ = S q * Rz (Complex.arg w) := by rw [hNR]

/-- Uniqueness in the decomposition: `q` is unique and `θ` is unique modulo `2π`. -/
theorem S_mul_Rz_inj {q q' : ℂ} {θ θ' : ℝ} (hq : ‖q‖ ≤ 1) (h : S q * Rz θ = S q' * Rz θ') :
    q = q' ∧ rot θ = rot θ' := by
  have h2 : ∀ i, S q i 2 = S q' i 2 := fun i => by
    have := congrFun (congrFun h i) 2
    simpa [Matrix.mul_apply, Fin.sum_univ_three, Rz] using this
  have hqq : q = q' := by
    have e0 := h2 0
    have e1 := h2 1
    simp [S] at e0 e1
    exact Complex.ext e0 e1
  subst hqq
  obtain ⟨hS, -, -⟩ := SO3_iff (S_mem hq)
  have hR : Rz θ = Rz θ' := by
    calc Rz θ = (S q)ᵀ * S q * Rz θ := by rw [hS, Matrix.one_mul]
      _ = (S q)ᵀ * (S q * Rz θ') := by rw [Matrix.mul_assoc, h]
      _ = Rz θ' := by rw [← Matrix.mul_assoc, hS, Matrix.one_mul]
  have hc := congrFun (congrFun hR 0) 0
  have hs := congrFun (congrFun hR 1) 0
  simp [Rz] at hc hs
  refine ⟨rfl, Complex.ext ?_ ?_⟩
  · rw [rot_re, rot_re, hc]
  · rw [rot_im, rot_im, hs]

/-- Conversely, `S_q ∘ R_θ` is a rotation which neither turns the table upside down nor makes it
vertical, for `‖q‖ < 1`. -/
lemma S_mul_Rz_mem {q : ℂ} (hq : ‖q‖ < 1) (θ : ℝ) :
    S q * Rz θ ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ ∧ 0 < (S q * Rz θ) 2 2 := by
  refine ⟨Submonoid.mul_mem _ (S_mem hq.le) (Rz_mem θ), ?_⟩
  have e : (S q * Rz θ) 2 2 = Real.sqrt (1 - ‖q‖ ^ 2) := by
    simp [Matrix.mul_apply, Fin.sum_univ_three, S, Rz]
  rw [e, Real.sqrt_pos]
  nlinarith [norm_nonneg q]

end Wobbly


==> anc/lean/Wobbly/Degenerate.lean <==
import Wobbly.ClosedForm
import Wobbly.Remainder

/-!
# Proposition 5.6 (continued): the idealised tilt, and the cancellation by `g₃`

Here the table `T` (with feet on the unit circle) and the feet `F` have the same feet.
-/

open Complex ComplexConjugate

namespace Wobbly

namespace Table

variable {T : Table}

/-- The idealised tilt of `g₁` when `g₁ = Re(z^k)` on the unit circle and `k` is degenerate
(Lemma 5.3 (e)): `q₀(θ) = e^{iθ}(α₂ ζ + conj(α₁) conj(ζ))`, `ζ = e^{ikθ}`. -/
theorem idealTilt_eq {g : ℂ → ℝ} {k : ℕ} {a₀ a₁ a₂ : ℂ}
    (nA : ‖T.A‖ = 1) (nB : ‖T.B‖ = 1) (nC : ‖T.C‖ = 1) (nD : ‖T.D‖ = 1)
    (hg : ∀ z : ℂ, ‖z‖ = 1 → g z = (z ^ k).re)
    (iA : T.A ^ k = a₀ + a₁ * T.A + a₂ * conj T.A) (iB : T.B ^ k = a₀ + a₁ * T.B + a₂ * conj T.B)
    (iC : T.C ^ k = a₀ + a₁ * T.C + a₂ * conj T.C) (iD : T.D ^ k = a₀ + a₁ * T.D + a₂ * conj T.D)
    (θ : ℝ) :
    T.Q g θ 0 = rot θ * (a₂ * rot θ ^ k + conj a₁ * conj (rot θ ^ k)) := by
  set q := rot θ * (a₂ * rot θ ^ k + conj a₁ * conj (rot θ ^ k)) with hq
  -- the values of `g` at the feet are affine, with gradient `q`
  have key : ∀ a : ℂ, ‖a‖ = 1 → a ^ k = a₀ + a₁ * a + a₂ * conj a →
      g (rot θ * a) = (rot θ ^ k * a₀).re + dot (rot θ * a) q := by
    intro a ha e
    rw [hg _ (by rw [norm_rot_mul, ha]), mul_pow, e]
    have hR : conj (rot θ) * rot θ = 1 := by
      rw [mul_comm, Complex.mul_conj, Complex.normSq_eq_norm_sq, norm_rot]; simp
    have hdot : (dot (rot θ * a) q : ℂ) = (conj (rot θ * a) * q + (rot θ * a) * conj q) / 2 :=
      dot_eq_complex' _ _
    apply Complex.ofReal_injective
    rw [Complex.ofReal_add, hdot, re_eq_complex, re_eq_complex]
    simp only [hq, map_mul, map_add, map_pow, Complex.conj_conj]
    linear_combination (-(1 / 2) : ℂ) * (conj a * (a₂ * rot θ ^ k + conj a₁ * conj (rot θ) ^ k)
      + a * (conj a₂ * conj (rot θ) ^ k + a₁ * rot θ ^ k)) * hR
  have hd := T.det_rot_ne θ
  unfold Q
  simp only [foot_zero_tilt]
  symm
  apply eq_solve2 hd
  · rw [key _ nA iA, key _ nC iC, eq_div_iff T.d₁_pos.ne']
    have := T.rot_A_sub_C θ
    have e : dot (rot θ * T.A) q - dot (rot θ * T.C) q = T.d₁ * dot (rot θ * T.e₁) q := by
      rw [← dot_sub_left, this, dot_real_mul_left]
    linarith
  · rw [key _ nB iB, key _ nD iD, eq_div_iff T.d₂_pos.ne']
    have := T.rot_B_sub_D θ
    have e : dot (rot θ * T.B) q - dot (rot θ * T.D) q = T.d₂ * dot (rot θ * T.e₂) q := by
      rw [← dot_sub_left, this, dot_real_mul_left]
    linarith

/-- The idealised wobbling function of `Re(a z^j)` is `-Re(m(j) a e^{ijθ})`. -/
lemma F₀_monomial (F : Feet) (hA : T.A = F.A) (hB : T.B = F.B) (hC : T.C = F.C) (hD : T.D = F.D)
    (a : ℂ) (j : ℕ) (θ : ℝ) :
    F₀ T (fun z => (a * z ^ j).re) F.τ F.μ θ = -(F.m j * a * rot θ ^ j).re := by
  unfold F₀
  simp only [hA, hB, hC, hD, Feet.m, mul_pow]
  apply Complex.ofReal_injective
  push_cast
  simp only [re_eq_complex, map_mul, map_neg, map_sub, map_add, map_pow, map_one, Complex.conj_ofReal]
  ring

/-- `F₀` is additive in the terrain. -/
lemma F₀_add (g h : ℂ → ℝ) (τ μ θ : ℝ) :
    F₀ T (fun z => g z + h z) τ μ θ = F₀ T g τ μ θ + F₀ T h τ μ θ := by
  unfold F₀; ring

/-- The third order terms `w₃` of the table and of the feet agree. -/
lemma w3_eq_feet (F : Feet) (hA : T.A = F.A) (hB : T.B = F.B) (hC : T.C = F.C) (hD : T.D = F.D)
    {G G' : ℂ → ℂ} (hG : ∀ u : ℂ, ‖u‖ = 1 → G u = G' u) (θ : ℝ) (q : ℂ) :
    T.w3 G F.τ F.μ θ q = F.w3 G' θ q := by
  have n : ∀ a : ℂ, ‖a‖ = 1 → ‖rot θ * a‖ = 1 := fun a ha => by rw [norm_rot_mul, ha]
  unfold Table.w3 Feet.w3
  rw [hA, hB, hC, hD, hG _ (n _ F.nA), hG _ (n _ F.nB), hG _ (n _ F.nC), hG _ (n _ F.nD)]

/-- **Proposition 5.6** (consequence): for a degenerate mode `k ≥ 2`, `g₁ = Re(z^k)` on the circle
with gradient `grad₁ k b` there, and `g₃ = Re(a z^{2k} + a' z^{3k} + a'' z^{4k})`,
`W₃ = w₃ + F₀[g₃] = κ(b) + Re(A_k ζ) + Σ_j Re((W_j - m(j) a_j) ζ^{j/k})`; in particular
`W₃ ≥ κ(b) - |A_k| - Σ_j |W_j - m(j) a_j|`. -/
theorem W3_ge (F : Feet) (hA : T.A = F.A) (hB : T.B = F.B) (hC : T.C = F.C) (hD : T.D = F.D)
    {k : ℕ} (hk : 2 ≤ k) (hmk : F.m k = 0) (b a a' a'' : ℂ) {g₁ : ℂ → ℝ} {G₁ : ℂ → ℂ}
    (hg₁ : ∀ z : ℂ, ‖z‖ = 1 → g₁ z = (z ^ k).re) (hG₁ : ∀ u : ℂ, ‖u‖ = 1 → G₁ u = Feet.grad₁ k b u)
    (θ : ℝ) :
    F.κ k b (F.m (k - 1) / conj (F.m 2)) (conj (F.m (k + 1)) / conj (F.m 2))
      - ‖(k : ℂ) / 4 * (2 * F.m (k - 2) * (F.m (k - 1) / conj (F.m 2)) *
          (conj (F.m (k + 1)) / conj (F.m 2)) +
          conj (F.m (k - 2)) * conj (conj (F.m (k + 1)) / conj (F.m 2)) ^ 2)‖
      - ‖F.W2 k b (F.m (k - 1) / conj (F.m 2)) (conj (F.m (k + 1)) / conj (F.m 2)) - F.m (2 * k) * a‖
      - ‖(k : ℂ) / 4 * (F.m (k - 2) * (F.m (k - 1) / conj (F.m 2)) ^ 2) - F.m (3 * k) * a'‖
      - ‖F.W4 k b (F.m (k - 1) / conj (F.m 2)) (conj (F.m (k + 1)) / conj (F.m 2)) - F.m (4 * k) * a''‖
      ≤ T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) +
        F₀ T (fun z => (a * z ^ (2 * k) + a' * z ^ (3 * k) + a'' * z ^ (4 * k)).re) F.τ F.μ θ := by
  obtain ⟨a₀, a₁, a₂, iA, iB, iC, iD⟩ := (F.m_eq_zero_iff k).1 hmk
  obtain ⟨e1, e2, -⟩ := F.interp_coeffs (by omega) hmk ⟨iA, iB, iC, iD⟩
  have hm2 := F.m_two_ne_zero
  have hm2c : conj (F.m 2) ≠ 0 := (map_ne_zero _).2 hm2
  have hX : a₂ = F.m (k - 1) / conj (F.m 2) := by rw [e2]; field_simp
  have hY : conj a₁ = conj (F.m (k + 1)) / conj (F.m 2) := by
    rw [e1, map_mul]; field_simp
  have nA : ‖T.A‖ = 1 := hA ▸ F.nA
  have nB : ‖T.B‖ = 1 := hB ▸ F.nB
  have nC : ‖T.C‖ = 1 := hC ▸ F.nC
  have nD : ‖T.D‖ = 1 := hD ▸ F.nD
  rw [idealTilt_eq nA nB nC nD hg₁ (hA ▸ iA) (hB ▸ iB) (hC ▸ iC) (hD ▸ iD) θ,
    w3_eq_feet F hA hB hC hD hG₁, F.w3_eq hk hmk, hX, hY]
  set X := F.m (k - 1) / conj (F.m 2)
  set Y := conj (F.m (k + 1)) / conj (F.m 2)
  have hsum : (fun z : ℂ => (a * z ^ (2 * k) + a' * z ^ (3 * k) + a'' * z ^ (4 * k)).re) =
      fun z => (a * z ^ (2 * k)).re + ((a' * z ^ (3 * k)).re + (a'' * z ^ (4 * k)).re) := by
    ext z; simp only [Complex.add_re]; ring
  rw [hsum, F₀_add, F₀_add, F₀_monomial F hA hB hC hD, F₀_monomial F hA hB hC hD,
    F₀_monomial F hA hB hC hD]
  set ζ := rot θ ^ k
  have hζ : ‖ζ‖ = 1 := by simp [ζ, norm_rot]
  have e2k : rot θ ^ (2 * k) = ζ ^ 2 := by rw [← pow_mul, mul_comm]
  have e3k : rot θ ^ (3 * k) = ζ ^ 3 := by rw [← pow_mul, mul_comm]
  have e4k : rot θ ^ (4 * k) = ζ ^ 4 := by rw [← pow_mul, mul_comm]
  rw [e2k, e3k, e4k]
  have r1 : ∀ z : ℂ, ∀ n : ℕ, -‖z‖ ≤ (z * ζ ^ n).re := fun z n => by
    have := Complex.abs_re_le_norm (z * ζ ^ n)
    rw [norm_mul, norm_pow, hζ, one_pow, mul_one] at this
    linarith [neg_abs_le (z * ζ ^ n).re]
  have c1 := r1 ((k : ℂ) / 4 * (2 * F.m (k - 2) * X * Y + conj (F.m (k - 2)) * conj Y ^ 2)) 1
  have c2 := r1 (F.W2 k b X Y - F.m (2 * k) * a) 2
  have c3 := r1 ((k : ℂ) / 4 * (F.m (k - 2) * X ^ 2) - F.m (3 * k) * a') 3
  have c4 := r1 (F.W4 k b X Y - F.m (4 * k) * a'') 4
  simp only [pow_one] at c1
  simp only [sub_mul, Complex.sub_re] at c2 c3 c4
  have hm : ∀ z w : ℂ, (z * w * ζ ^ 2).re = (z * w * ζ ^ 2).re := fun _ _ => rfl
  linarith [show (F.m (2 * k) * a * ζ ^ 2).re = (F.m (2 * k) * a * ζ ^ 2).re from rfl]

end Table

end Wobbly


==> anc/lean/Wobbly/Ergodic.lean <==
import Wobbly.Remarks5

/-!
# Remark 5.14 (a): ergodic averages of the wobbling function

* `tendsto_avg_of_irrational`: Weyl's equidistribution theorem. Along an irrational rotation
  (`e^{ikα} ≠ 1` for `k ≠ 0`), the averages of a continuous `2π`-periodic function converge to its
  mean. The proof checks it on the Fourier modes (geometric sums, `tendsto_avg_geom`) and uses the
  density of the trigonometric polynomials (`span_fourier_closure_eq_top`).
* `wob_periodic`, `tendsto_avg_wob`: hence the ergodic averages of `w_AC` converge to the mean of
  `w_AC`, which is the mean of `w_AC - F₀` (`integral_wob`): it is of order `L³`, and not `0` in
  general (`integral_wob_trapezoid_pos`).
-/

noncomputable section

open Complex Filter Topology MeasureTheory

namespace Wobbly

/-- `rot (j x) = rot x ^ j`. -/
lemma rot_nat_mul (j : ℕ) (x : ℝ) : rot (j * x) = rot x ^ j := by
  rw [rot, rot, ← Complex.exp_nat_mul]
  push_cast; ring_nf

/-- The averages of a geometric sequence `z w^j` with `|w| = 1`, `w ≠ 1`, tend to `0`. -/
lemma tendsto_avg_geom {w : ℂ} (hw : ‖w‖ = 1) (hw1 : w ≠ 1) (z : ℂ) :
    Tendsto (fun N : ℕ => (N : ℂ)⁻¹ * ∑ j ∈ Finset.range N, z * w ^ j) atTop (𝓝 0) := by
  have hb : ∀ N : ℕ, ‖∑ j ∈ Finset.range N, z * w ^ j‖ ≤ ‖z‖ * (2 / ‖w - 1‖) := by
    intro N
    rw [← Finset.mul_sum, geom_sum_eq hw1, norm_mul, norm_div]
    gcongr
    calc ‖w ^ N - 1‖ ≤ ‖w ^ N‖ + ‖(1 : ℂ)‖ := norm_sub_le _ _
      _ = 2 := by rw [norm_pow, hw, one_pow, norm_one]; norm_num
  refine squeeze_zero_norm (fun N => ?_)
    (tendsto_const_div_atTop_nhds_zero_nat (‖z‖ * (2 / ‖w - 1‖)))
  rw [norm_mul, norm_inv, Complex.norm_natCast, div_eq_inv_mul]
  exact mul_le_mul_of_nonneg_left (hb N) (by positivity)

/-- **Weyl's equidistribution theorem**: for a continuous `2π`-periodic `f` and an irrational
rotation by `α` (`e^{ikα} ≠ 1` for `k ≠ 0`), the averages of `f` along the orbit `θ₀ + jα` converge
to the mean of `f`. -/
theorem tendsto_avg_of_irrational {f : ℝ → ℝ} (hf : Continuous f)
    (hp : Function.Periodic f (2 * Real.pi)) {α : ℝ} (hα : ∀ k : ℤ, k ≠ 0 → rot (k * α) ≠ 1)
    (θ₀ : ℝ) :
    Tendsto (fun N : ℕ => (N : ℝ)⁻¹ * ∑ j ∈ Finset.range N, f (θ₀ + j * α)) atTop
      (𝓝 ((2 * Real.pi)⁻¹ * ∫ θ in (0 : ℝ)..2 * Real.pi, f θ)) := by
  have : Fact (0 < 2 * Real.pi) := ⟨by positivity⟩
  have hπ : 0 < 2 * Real.pi := by positivity
  -- the lift of `f` to the circle
  set ψ : ℝ → ℂ := fun θ => (f θ : ℂ) with hψ
  have hψc : Continuous ψ := Complex.continuous_ofReal.comp hf
  have hψp : Function.Periodic ψ (2 * Real.pi) := fun θ => by simp only [hψ, hp θ]
  let F : C(AddCircle (2 * Real.pi), ℂ) := ⟨hψp.lift, continuous_quot_lift _ hψc⟩
  have hF : ∀ θ : ℝ, F (θ : AddCircle (2 * Real.pi)) = (f θ : ℂ) := fun θ => rfl
  -- the averaging functionals `A_N` and the mean `M`
  set A : ℕ → C(AddCircle (2 * Real.pi), ℂ) → ℂ := fun N G =>
    (N : ℂ)⁻¹ * ∑ j ∈ Finset.range N, G ((θ₀ + j * α : ℝ) : AddCircle (2 * Real.pi)) with hA
  set M : C(AddCircle (2 * Real.pi), ℂ) → ℂ := fun G =>
    (((2 * Real.pi)⁻¹ : ℝ) : ℂ) * ∫ θ in (0 : ℝ)..2 * Real.pi, G (θ : AddCircle (2 * Real.pi))
    with hM
  have hc : ∀ G : C(AddCircle (2 * Real.pi), ℂ), Continuous fun θ : ℝ => G (θ : AddCircle (2 * Real.pi)) :=
    fun G => G.continuous.comp (AddCircle.continuous_mk' _)
  have hA_add : ∀ N G H, A N (G + H) = A N G + A N H := by
    intro N G H
    simp only [hA, ContinuousMap.add_apply, Finset.sum_add_distrib]
    ring
  have hA_smul : ∀ N (a : ℂ) G, A N (a • G) = a * A N G := by
    intro N a G
    simp only [hA, ContinuousMap.smul_apply, smul_eq_mul, ← Finset.mul_sum]
    ring
  have hM_add : ∀ G H, M (G + H) = M G + M H := by
    intro G H
    simp only [hM, ContinuousMap.add_apply]
    rw [intervalIntegral.integral_add ((hc G).intervalIntegrable _ _) ((hc H).intervalIntegrable _ _)]
    ring
  have hM_smul : ∀ (a : ℂ) G, M (a • G) = a * M G := by
    intro a G
    simp only [hM, ContinuousMap.smul_apply, smul_eq_mul]
    rw [intervalIntegral.integral_const_mul]
    ring
  have hA_sub : ∀ N G H, A N (G - H) = A N G - A N H := fun N G H => by
    rw [sub_eq_add_neg, ← neg_one_smul ℂ H, hA_add, hA_smul]; ring
  have hM_sub : ∀ G H, M (G - H) = M G - M H := fun G H => by
    rw [sub_eq_add_neg, ← neg_one_smul ℂ H, hM_add, hM_smul]; ring
  -- `|A_N G| ≤ ‖G‖` and `|M G| ≤ ‖G‖`
  have hA_le : ∀ N G, ‖A N G‖ ≤ ‖G‖ := by
    intro N G
    rcases Nat.eq_zero_or_pos N with rfl | hN
    · simp [hA]
    · simp only [hA, norm_mul, norm_inv, Complex.norm_natCast]
      have hs : ‖∑ j ∈ Finset.range N, G ((θ₀ + j * α : ℝ) : AddCircle (2 * Real.pi))‖ ≤ N * ‖G‖ := by
        refine (norm_sum_le _ _).trans ?_
        refine (Finset.sum_le_sum fun j _ => G.norm_coe_le_norm _).trans ?_
        rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      have hN' : (0 : ℝ) < N := by exact_mod_cast hN
      calc (N : ℝ)⁻¹ * ‖∑ j ∈ Finset.range N, G ((θ₀ + j * α : ℝ) : AddCircle (2 * Real.pi))‖
          ≤ (N : ℝ)⁻¹ * (N * ‖G‖) := by gcongr
        _ = ‖G‖ := by field_simp
  have hM_le : ∀ G, ‖M G‖ ≤ ‖G‖ := by
    intro G
    have hb := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := 2 * Real.pi)
      (C := ‖G‖) (f := fun θ : ℝ => G (θ : AddCircle (2 * Real.pi))) (fun θ _ => G.norm_coe_le_norm _)
    rw [sub_zero, abs_of_pos hπ] at hb
    simp only [hM, norm_mul, Complex.norm_real, Real.norm_of_nonneg (inv_nonneg.2 hπ.le)]
    calc (2 * Real.pi)⁻¹ * ‖∫ θ in (0 : ℝ)..2 * Real.pi, G (θ : AddCircle (2 * Real.pi))‖
        ≤ (2 * Real.pi)⁻¹ * (‖G‖ * (2 * Real.pi)) := by gcongr
      _ = ‖G‖ := by field_simp
  -- the Fourier modes
  have hval : ∀ (n : ℤ) (θ : ℝ), fourier n (θ : AddCircle (2 * Real.pi)) = rot (n * θ) := by
    intro n θ
    rw [fourier_coe_apply, rot]
    congr 1
    push_cast
    field_simp
  have hfour : ∀ n : ℤ, Tendsto (fun N => A N (fourier n)) atTop (𝓝 (M (fourier n))) := by
    intro n
    have hM0 : M (fourier n) = if n = 0 then 1 else 0 := by
      simp only [hM, hval]
      rw [Axis.integral_rot_int]
      split_ifs
      · push_cast; field_simp
      · rw [mul_zero]
    by_cases hn : n = 0
    · subst hn
      rw [hM0]
      simp only [↓reduceIte]
      have e : ∀ N : ℕ, 1 ≤ N → A N (fourier 0) = 1 := fun N hN => by
        simp only [hA, fourier_zero, Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one]
        have : (N : ℂ) ≠ 0 := by exact_mod_cast (show N ≠ 0 by omega)
        field_simp
      exact tendsto_const_nhds.congr' (eventually_atTop.2 ⟨1, fun N hN => (e N hN).symm⟩)
    · rw [hM0]
      simp only [hn, ↓reduceIte]
      have e : ∀ N, A N (fourier n) =
          (N : ℂ)⁻¹ * ∑ j ∈ Finset.range N, rot (n * θ₀) * rot (n * α) ^ j := fun N => by
        simp only [hA, hval]
        congr 1
        refine Finset.sum_congr rfl fun j _ => ?_
        rw [show (n : ℝ) * (θ₀ + j * α) = n * θ₀ + j * (n * α) by ring, Axis.rot_add', rot_nat_mul]
      simp only [e]
      exact tendsto_avg_geom (norm_rot _) (hα n hn) _
  -- the trigonometric polynomials
  have hspan : ∀ P ∈ Submodule.span ℂ (Set.range (@fourier (2 * Real.pi))),
      Tendsto (fun N => A N P) atTop (𝓝 (M P)) := by
    intro P hP
    induction hP using Submodule.span_induction with
    | mem x hx =>
      obtain ⟨n, rfl⟩ := hx
      exact hfour n
    | zero =>
      have h0 : ∀ N, A N 0 = 0 := fun N => by simp [hA]
      have h0' : M 0 = 0 := by simp [hM]
      simp only [h0, h0']
      exact tendsto_const_nhds
    | add x y _ _ hx hy =>
      simp only [hA_add, hM_add]
      exact hx.add hy
    | smul a x _ hx =>
      simp only [hA_smul, hM_smul]
      exact hx.const_mul a
  -- density of the trigonometric polynomials
  have hdense : ∀ ε > 0, ∃ P ∈ Submodule.span ℂ (Set.range (@fourier (2 * Real.pi))), dist F P < ε := by
    intro ε hε
    have hmem : F ∈ closure ((Submodule.span ℂ (Set.range (@fourier (2 * Real.pi))) :
        Set C(AddCircle (2 * Real.pi), ℂ))) := by
      rw [← Submodule.topologicalClosure_coe, span_fourier_closure_eq_top]
      trivial
    exact Metric.mem_closure_iff.1 hmem ε hε
  have hFl : Tendsto (fun N => A N F) atTop (𝓝 (M F)) := by
    rw [Metric.tendsto_atTop]
    intro ε hε
    obtain ⟨P, hP, hFP⟩ := hdense (ε / 3) (by positivity)
    obtain ⟨N₀, hN₀⟩ := Metric.tendsto_atTop.1 (hspan P hP) (ε / 3) (by positivity)
    refine ⟨N₀, fun N hN => ?_⟩
    have h1 := hA_le N (F - P)
    have h2 := hM_le (F - P)
    have h3 := hN₀ N hN
    rw [dist_eq_norm] at hFP h3 ⊢
    have e : A N F - M F = A N (F - P) + (A N P - M P) - M (F - P) := by
      rw [hA_sub, hM_sub]; ring
    rw [e]
    calc ‖A N (F - P) + (A N P - M P) - M (F - P)‖
        ≤ ‖A N (F - P)‖ + ‖A N P - M P‖ + ‖M (F - P)‖ :=
          (norm_sub_le _ _).trans (by gcongr; exact norm_add_le _ _)
      _ < ε := by linarith
  -- back to `f`
  have hAF : ∀ N, A N F = (((N : ℝ)⁻¹ * ∑ j ∈ Finset.range N, f (θ₀ + j * α) : ℝ) : ℂ) := by
    intro N
    simp only [hA, hF]
    push_cast
    rfl
  have hMF : M F = (((2 * Real.pi)⁻¹ * ∫ θ in (0 : ℝ)..2 * Real.pi, f θ : ℝ) : ℂ) := by
    simp only [hM, hF]
    rw [intervalIntegral.integral_ofReal]
    push_cast
    ring
  have := (Complex.continuous_re.tendsto _).comp hFl
  simp only [Function.comp_def, hAF, hMF, Complex.ofReal_re] at this
  exact this

/-- `Q_θ` only depends on `θ` modulo `2π`. -/
lemma Q_periodic (T : Table) (g : ℂ → ℝ) (θ : ℝ) : T.Q g (θ + 2 * Real.pi) = T.Q g θ := by
  funext q
  simp only [Table.Q, rot_add_two_pi]

/-- `w_AC` is `2π`-periodic. -/
lemma wob_periodic (T : Table) (g : ℂ → ℝ) (L : ℝ) :
    Function.Periodic (T.wob g L) (2 * Real.pi) := by
  intro θ
  have htilt : T.tilt g L (θ + 2 * Real.pi) = T.tilt g L θ := by
    unfold Table.tilt
    rw [Q_periodic]
  unfold Table.wob Table.cAC resid
  rw [htilt, rot_add_two_pi]

/-- **Remark 5.14 (a)**: along an irrational rotation, the ergodic averages of `w_AC` converge to
the mean of `w_AC`, which is the mean of `w_AC - F₀` (`integral_wob`): of order `L³`, and not `0`
in general (`integral_wob_trapezoid_pos`). -/
theorem tendsto_avg_wob {T : Table} {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (hs : T.SmallL L)
    {α : ℝ} (hα : ∀ k : ℤ, k ≠ 0 → rot (k * α) ≠ 1) (θ₀ : ℝ) :
    Tendsto (fun N : ℕ => (N : ℝ)⁻¹ * ∑ j ∈ Finset.range N, T.wob g L (θ₀ + j * α)) atTop
      (𝓝 ((2 * Real.pi)⁻¹ * ∫ θ in (0 : ℝ)..2 * Real.pi, T.wob g L θ)) :=
  tendsto_avg_of_irrational (Table.continuous_wob hg hs) (wob_periodic T g L) hα θ₀

end Wobbly


==> anc/lean/Wobbly/Extras.lean <==
import Wobbly.Rational
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Basic

/-!
# Complements

* `Table.idealised_balance`: the theorem of §2 in the idealised model of Remark 2.3 (b), with the
  argument of Remark 2.3 (a): for every cyclic table and every continuous terrain, the idealised
  wobbling function `F₀` vanishes at some angle (`∫ F₀ = 0` and the intermediate value theorem).
* `trapezoid_m_eq_zero_iff_chebyshev`: the Chebyshev form of Lemma 5.3 (c).
-/

open Complex

namespace Wobbly

namespace Table

variable {T : Table}

/-- **§2, idealised model** (Theorem 2.2 with Remark 2.3): for every cyclic table and every
continuous terrain, there is an angle at which `F₀ = τ h_A + (1-τ) h_C - μ h_B - (1-μ) h_D`
vanishes, i.e. the feet put down vertically are coplanar. -/
theorem idealised_balance (hc : T.Cyclic) {g : ℂ → ℝ} (hg : Continuous g) (τ μ : ℝ) :
    ∃ θ, F₀ T g τ μ θ = 0 := by
  by_contra hne
  simp only [not_exists] at hne
  obtain ⟨⟨θ₁, h₁⟩, ⟨θ₂, h₂⟩⟩ := exists_pos_neg_of_integral_zero (continuous_F₀ hg τ μ)
    (periodic_F₀ g τ μ) (integral_F₀ hc hg τ μ) (hne 0)
  have hivt := intermediate_value_uIcc (a := θ₂) (b := θ₁)
    (continuous_F₀ (T := T) hg τ μ).continuousOn
  obtain ⟨θ, -, hθ⟩ := hivt (Set.mem_uIcc.2 (Or.inl ⟨h₂.le, h₁.le⟩))
  exact hne θ hθ

end Table

/-- **Lemma 5.3 (c), Chebyshev form**: for `0 < α, β < π` and `k ≥ 1`,
`sin α sin kβ = sin β sin kα` iff `U_{k-1}(cos α) = U_{k-1}(cos β)`. -/
theorem trapezoid_m_eq_zero_iff_chebyshev {α β : ℝ} (hα : 0 < α) (hα' : α < Real.pi)
    (hβ : 0 < β) (hβ' : β < Real.pi) (k : ℕ) :
    Real.sin α * Real.sin (k * β) - Real.sin β * Real.sin (k * α) = 0 ↔
      (Polynomial.Chebyshev.U ℝ ((k : ℤ) - 1)).eval (Real.cos α) =
        (Polynomial.Chebyshev.U ℝ ((k : ℤ) - 1)).eval (Real.cos β) := by
  have e : ∀ x : ℝ, Real.sin (k * x) =
      (Polynomial.Chebyshev.U ℝ ((k : ℤ) - 1)).eval (Real.cos x) * Real.sin x := fun x => by
    rw [Polynomial.Chebyshev.U_real_cos]; push_cast; ring_nf
  have sa : 0 < Real.sin α := Real.sin_pos_of_pos_of_lt_pi hα hα'
  have sb : 0 < Real.sin β := Real.sin_pos_of_pos_of_lt_pi hβ hβ'
  rw [e α, e β]
  constructor
  · intro h
    have : Real.sin α * Real.sin β *
        ((Polynomial.Chebyshev.U ℝ ((k : ℤ) - 1)).eval (Real.cos β) -
          (Polynomial.Chebyshev.U ℝ ((k : ℤ) - 1)).eval (Real.cos α)) = 0 := by linear_combination h
    rcases mul_eq_zero.1 this with h0 | h0
    · nlinarith [mul_pos sa sb]
    · linarith
  · intro h; rw [h]; ring

end Wobbly


==> anc/lean/Wobbly/Hexagon.lean <==
import Wobbly.Orbit

/-!
# The hexagonal table (Corollary 5.12 of the paper)

The feet are four consecutive vertices of the regular hexagon of radius `1`:
`A = 1`, `B = ω`, `C = ω²`, `D = ω³ = -1` with `ω = exp (iπ/3)`. The diagonals `AC` and `BD` have
length `√3` and make an angle of `60°`, so that `K = 2`; they meet at
`X = (1/3) A + (2/3) C = (2/3) B + (1/3) D`.
We check the coercivity of the circulant operator with `σ = 2/√3`, and deduce that the table can
be stabilised on every terrain with Lipschitz constant `L ≤ 0.065`.
-/

noncomputable section

open Complex

namespace Wobbly

/-! ## The sixth roots of unity -/

lemma ω6_eq : ω 6 = ⟨1 / 2, Real.sqrt 3 / 2⟩ := by
  have h : (2 * Real.pi / ((6 : ℕ) : ℝ)) = Real.pi / 3 := by push_cast; ring
  apply Complex.ext
  · simp only [ω, rot]
    rw [h, Complex.exp_ofReal_mul_I_re, Real.cos_pi_div_three]
  · simp only [ω, rot]
    rw [h, Complex.exp_ofReal_mul_I_im, Real.sin_pi_div_three]

lemma sqrt3_sq : Real.sqrt 3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)

lemma ω6_pow_two : ω 6 ^ 2 = ⟨-1 / 2, Real.sqrt 3 / 2⟩ := by
  rw [ω6_eq, sq]
  apply Complex.ext <;> simp only [mul_re, mul_im] <;> nlinarith [sqrt3_sq]

lemma ω6_pow_three : ω 6 ^ 3 = -1 := by
  rw [pow_succ, ω6_pow_two, ω6_eq]
  apply Complex.ext <;> simp only [mul_re, mul_im, neg_re, neg_im, one_re, one_im] <;>
    nlinarith [sqrt3_sq]

lemma ω6_pow_four : ω 6 ^ 4 = ⟨-1 / 2, -(Real.sqrt 3 / 2)⟩ := by
  rw [pow_succ, ω6_pow_three, ω6_eq]
  apply Complex.ext <;> simp only [mul_re, mul_im, neg_re, neg_im, one_re, one_im] <;> ring

lemma ω6_pow_five : ω 6 ^ 5 = ⟨1 / 2, -(Real.sqrt 3 / 2)⟩ := by
  rw [pow_succ, ω6_pow_four, ω6_eq]
  apply Complex.ext <;> simp only [mul_re, mul_im] <;> nlinarith [sqrt3_sq]

/-! ## The hexagonal table -/

lemma norm_ω6_pow (k : ℕ) : ‖ω 6 ^ k‖ = 1 := norm_ω_pow 6 k

lemma sqrt3_pos : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)

lemma hex_AC : (1 : ℂ) - ω 6 ^ 2 = ⟨3 / 2, -(Real.sqrt 3 / 2)⟩ := by
  rw [ω6_pow_two]; apply Complex.ext <;> simp; ring

lemma hex_BD : ω 6 - ω 6 ^ 3 = ⟨3 / 2, Real.sqrt 3 / 2⟩ := by
  rw [ω6_pow_three, ω6_eq]; apply Complex.ext <;> simp; ring

lemma norm_hex_AC : ‖(1 : ℂ) - ω 6 ^ 2‖ = Real.sqrt 3 := by
  rw [hex_AC, ← Real.sqrt_sq (norm_nonneg _), sq_norm_eq]
  congr 1
  simp only
  nlinarith [sqrt3_sq]

lemma norm_hex_BD : ‖ω 6 - ω 6 ^ 3‖ = Real.sqrt 3 := by
  rw [hex_BD, ← Real.sqrt_sq (norm_nonneg _), sq_norm_eq]
  congr 1
  simp only
  nlinarith [sqrt3_sq]

lemma unit_hex_AC : unit ((1 : ℂ) - ω 6 ^ 2) = ⟨Real.sqrt 3 / 2, -(1 / 2)⟩ := by
  rw [unit, norm_hex_AC, hex_AC]
  have h := sqrt3_pos.ne'
  apply Complex.ext <;> simp [mul_re, mul_im] <;> field_simp; nlinarith [sqrt3_sq]

lemma unit_hex_BD : unit (ω 6 - ω 6 ^ 3) = ⟨Real.sqrt 3 / 2, 1 / 2⟩ := by
  rw [unit, norm_hex_BD, hex_BD]
  have h := sqrt3_pos.ne'
  apply Complex.ext <;> simp [mul_re, mul_im] <;> field_simp; nlinarith [sqrt3_sq]

lemma dot_hex_diagonals : dot (unit ((1 : ℂ) - ω 6 ^ 2)) (unit (ω 6 - ω 6 ^ 3)) = 1 / 2 := by
  rw [unit_hex_AC, unit_hex_BD]
  unfold dot
  simp only
  nlinarith [sqrt3_sq]

/-- The hexagonal table: feet at `1, ω, ω², ω³` with `ω = exp (iπ/3)`. -/
def hexTable : Table where
  A := 1
  B := ω 6
  C := ω 6 ^ 2
  D := ω 6 ^ 3
  r := 1
  normA := by simp
  normB := by rw [show ω 6 = ω 6 ^ 1 by ring, norm_ω6_pow]
  normC := by rw [norm_ω6_pow]
  normD := by rw [norm_ω6_pow]
  AC_ne := by
    intro h
    have := norm_hex_AC
    rw [sub_eq_zero.2 h, norm_zero] at this
    exact sqrt3_pos.ne this
  BD_ne := by
    intro h
    have := norm_hex_BD
    rw [sub_eq_zero.2 h, norm_zero] at this
    exact sqrt3_pos.ne this
  not_parallel := by
    rw [dot_hex_diagonals]; norm_num [abs_of_pos]

lemma hex_d₁ : hexTable.d₁ = Real.sqrt 3 := norm_hex_AC
lemma hex_d₂ : hexTable.d₂ = Real.sqrt 3 := norm_hex_BD
lemma hex_dmin : hexTable.dmin = Real.sqrt 3 := by
  rw [Table.dmin, hex_d₁, hex_d₂, min_self]
lemma hex_γ : hexTable.γ = 1 / 2 := by
  rw [Table.γ, Table.e₁, Table.e₂]
  show |dot (unit ((1 : ℂ) - ω 6 ^ 2)) (unit (ω 6 - ω 6 ^ 3))| = 1 / 2
  rw [dot_hex_diagonals]; norm_num
lemma hex_K : hexTable.K = 2 := by
  rw [Table.K, hex_γ]
  rw [show (2 : ℝ) / (1 - 1 / 2) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]

/-! ## Rationality and coercivity -/

lemma hex_rational :
    IsRational hexTable 6 0 1 2 3 (1 / 3) (2 / 3) where
  hn := by norm_num
  hA := by simp [hexTable]
  hB := by
    show ω 6 = ((1 : ℝ) : ℂ) * ω 6 ^ (1 : ZMod 6).val
    rw [show (1 : ZMod 6).val = 1 from rfl]; simp
  hC := by
    show ω 6 ^ 2 = ((1 : ℝ) : ℂ) * ω 6 ^ (2 : ZMod 6).val
    rw [show (2 : ZMod 6).val = 2 from rfl]; simp
  hD := by
    show ω 6 ^ 3 = ((1 : ℝ) : ℂ) * ω 6 ^ (3 : ZMod 6).val
    rw [show (3 : ZMod 6).val = 3 from rfl]; simp
  hX := by
    show ((1 / 3 : ℝ) : ℂ) * 1 + ((1 - 1 / 3 : ℝ) : ℂ) * ω 6 ^ 2 =
      ((2 / 3 : ℝ) : ℂ) * ω 6 + ((1 - 2 / 3 : ℝ) : ℂ) * ω 6 ^ 3
    rw [ω6_pow_two, ω6_pow_three, ω6_eq]
    apply Complex.ext <;> simp <;> ring
  hτ0 := by norm_num
  hτ1 := by norm_num
  hμ0 := by norm_num
  hμ1 := by norm_num

lemma sum_zmod6 (f : ZMod 6 → ℝ) : ∑ i, f i = f 0 + f 1 + f 2 + f 3 + f 4 + f 5 :=
  Fin.sum_univ_six f

lemma sum_zmod6_complex (f : ZMod 6 → ℂ) : ∑ i, f i = f 0 + f 1 + f 2 + f 3 + f 4 + f 5 :=
  Fin.sum_univ_six f

/-- The circulant operator of the hexagonal table is coercive with `σ = 2/√3`. -/
lemma hex_coercive : Coercive (0 : ZMod 6) 1 2 3 (1 / 3) (2 / 3) (2 / Real.sqrt 3) := by
  intro N h1 h2
  rw [sum_zmod6] at h1
  rw [sum_zmod6_complex] at h2
  -- the real and imaginary parts of `Σ N_i ω^i = 0`
  have hv : ∀ k : ZMod 6, ω 6 ^ k.val = ω 6 ^ (k.val : ℕ) := fun k => rfl
  have e0 : (0 : ZMod 6).val = 0 := rfl
  have e1 : (1 : ZMod 6).val = 1 := rfl
  have e2 : (2 : ZMod 6).val = 2 := rfl
  have e3 : (3 : ZMod 6).val = 3 := rfl
  have e4 : (4 : ZMod 6).val = 4 := rfl
  have e5 : (5 : ZMod 6).val = 5 := rfl
  rw [e0, e1, e2, e3, e4, e5, pow_zero, pow_one, ω6_pow_two, ω6_pow_three, ω6_pow_four,
    ω6_pow_five, ω6_eq] at h2
  have hre := congrArg Complex.re h2
  have him := congrArg Complex.im h2
  simp only [add_re, mul_re, ofReal_re, ofReal_im, one_re, one_im, neg_re, zero_re, add_im,
    mul_im, neg_im, zero_im] at hre him
  have c2 : N 0 + N 1 / 2 - N 2 / 2 - N 3 - N 4 / 2 + N 5 / 2 = 0 := by linarith
  have c3 : N 1 + N 2 - N 4 - N 5 = 0 := by
    have hs := sqrt3_pos
    have : Real.sqrt 3 / 2 * (N 1 + N 2 - N 4 - N 5) = 0 := by linarith
    rcases mul_eq_zero.1 this with h | h
    · linarith
    · exact h
  -- the quadratic form
  rw [sum_zmod6, sum_zmod6]
  simp only [circ]
  have i1 : (1 : ZMod 6) + 5 = 0 := rfl
  have i2 : (2 : ZMod 6) + 4 = 0 := rfl
  have i3 : (3 : ZMod 6) + 3 = 0 := rfl
  have i4 : (2 : ZMod 6) + 5 = 1 := rfl
  have i5 : (3 : ZMod 6) + 4 = 1 := rfl
  have i6 : (3 : ZMod 6) + 5 = 2 := rfl
  have j1 : (0 : ZMod 6) + 1 = 1 := rfl
  have j2 : (0 : ZMod 6) + 2 = 2 := rfl
  have j3 : (0 : ZMod 6) + 3 = 3 := rfl
  have j4 : (0 : ZMod 6) + 4 = 4 := rfl
  have j5 : (0 : ZMod 6) + 5 = 5 := rfl
  have j0 : (0 : ZMod 6) + 0 = 0 := rfl
  have k1 : (1 : ZMod 6) + 0 = 1 := rfl
  have k2 : (1 : ZMod 6) + 1 = 2 := rfl
  have k3 : (1 : ZMod 6) + 2 = 3 := rfl
  have k4 : (1 : ZMod 6) + 3 = 4 := rfl
  have k5 : (1 : ZMod 6) + 4 = 5 := rfl
  have l0 : (2 : ZMod 6) + 0 = 2 := rfl
  have l1 : (2 : ZMod 6) + 1 = 3 := rfl
  have l2 : (2 : ZMod 6) + 2 = 4 := rfl
  have l3 : (2 : ZMod 6) + 3 = 5 := rfl
  have m0 : (3 : ZMod 6) + 0 = 3 := rfl
  have m1 : (3 : ZMod 6) + 1 = 4 := rfl
  have m2 : (3 : ZMod 6) + 2 = 5 := rfl
  rw [i1, i2, i3, i4, i5, i6, j1, j2, j3, j4, j5, j0, k1, k2, k3, k4, k5, l0, l1, l2, l3, m0, m1,
    m2]
  have hσ : (2 / Real.sqrt 3) ^ 2 = 4 / 3 := by rw [div_pow, sqrt3_sq]; norm_num
  rw [hσ]
  have key : (1 / 3 * N 0 - 2 / 3 * N 1 + (1 - 1 / 3) * N 2 - (1 - 2 / 3) * N 3) ^ 2 +
      (1 / 3 * N 1 - 2 / 3 * N 2 + (1 - 1 / 3) * N 3 - (1 - 2 / 3) * N 4) ^ 2 +
      (1 / 3 * N 2 - 2 / 3 * N 3 + (1 - 1 / 3) * N 4 - (1 - 2 / 3) * N 5) ^ 2 +
      (1 / 3 * N 3 - 2 / 3 * N 4 + (1 - 1 / 3) * N 5 - (1 - 2 / 3) * N 0) ^ 2 +
      (1 / 3 * N 4 - 2 / 3 * N 5 + (1 - 1 / 3) * N 0 - (1 - 2 / 3) * N 1) ^ 2 +
      (1 / 3 * N 5 - 2 / 3 * N 0 + (1 - 1 / 3) * N 1 - (1 - 2 / 3) * N 2) ^ 2 -
      4 / 3 * (N 0 ^ 2 + N 1 ^ 2 + N 2 ^ 2 + N 3 ^ 2 + N 4 ^ 2 + N 5 ^ 2) =
      4 / 9 * (N 0 - N 1 + N 2 - N 3 + N 4 - N 5) ^ 2 := by
    linear_combination
      (-4 / 9 * N 0 + 2 / 9 * N 2 - 4 / 9 * N 4 - 2 / 3 * N 5) * h1 +
      (-2 / 9 * N 0 + 4 / 9 * N 2 + 2 / 3 * N 3 + 4 / 9 * N 4) * c2 +
      (-1 / 3 * N 0 - 2 / 3 * N 1 - 2 / 3 * N 2 - 1 / 3 * N 3) * c3
  nlinarith [sq_nonneg (N 0 - N 1 + N 2 - N 3 + N 4 - N 5)]

/-! ## Corollary 5.12 -/

lemma sqrt2_bounds : 1.4142 ≤ Real.sqrt 2 ∧ Real.sqrt 2 ≤ 1.4143 := by
  constructor
  · rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  · rw [Real.sqrt_le_left (by norm_num)]; norm_num

lemma sqrt3_bounds : 1.7320 ≤ Real.sqrt 3 ∧ Real.sqrt 3 ≤ 1.7321 := by
  constructor
  · rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  · rw [Real.sqrt_le_left (by norm_num)]; norm_num

lemma sqrt6_bounds : 2.4494 ≤ Real.sqrt 6 ∧ Real.sqrt 6 ≤ 2.4495 := by
  constructor
  · rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  · rw [Real.sqrt_le_left (by norm_num)]; norm_num

/-- Corollary 5.12: the hexagonal table can be stabilised by rotating it on every terrain with
Lipschitz constant `L ≤ 0.065`. -/
theorem hexagon_balanced {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (hL : L ≤ 0.065) :
    ∃ θ, ∃ q c, ‖q‖ < 1 ∧ resid g θ q c hexTable.A = 0 ∧ resid g θ q c hexTable.B = 0 ∧
      resid g θ q c hexTable.C = 0 ∧ resid g θ q c hexTable.D = 0 := by
  have hL0 := hg.nonneg
  obtain ⟨s2l, s2u⟩ := sqrt2_bounds
  obtain ⟨s3l, s3u⟩ := sqrt3_bounds
  obtain ⟨s6l, s6u⟩ := sqrt6_bounds
  have hK := hex_K
  have hdmin := hex_dmin
  have hr : hexTable.r = 1 := rfl
  -- `t = 2√2 L` and `ψ(t) ≤ (2/√3) t`
  set t := Real.sqrt 2 * hexTable.K * L with ht
  have ht' : t = 2 * Real.sqrt 2 * L := by rw [ht, hK]; ring
  have ht0 : 0 ≤ t := by rw [ht']; positivity
  have ht1 : t ≤ 0.1839 := by rw [ht']; nlinarith
  have hψ : Table.ψ t ≤ 2 / Real.sqrt 3 * t := psi_le ht0 (by linarith)
  have hψ' : Table.ψ t ≤ 1.1548 * t := by
    have : 2 / Real.sqrt 3 ≤ 1.1548 := by
      rw [div_le_iff₀ sqrt3_pos]; nlinarith
    nlinarith
  have hψ0 : 0 ≤ Table.ψ t := Table.ψ_nonneg ht0
  -- `η = 2 L r ψ(t) ≤ 2 · 1.1548 · 2 · 1.4143 · L² ≤ 0.02761`
  have hL2 : L ^ 2 ≤ 0.004225 := by nlinarith
  have hη : 2 * L * hexTable.r * Table.ψ t ≤ 0.02761 := by
    rw [hr]
    calc 2 * L * 1 * Table.ψ t ≤ 2 * L * (1.1548 * t) := by nlinarith
      _ = 2 * 1.1548 * 2 * Real.sqrt 2 * L ^ 2 := by rw [ht']; ring
      _ ≤ 2 * 1.1548 * 2 * 1.4143 * 0.004225 := by gcongr
      _ ≤ 0.02761 := by norm_num
  have hη0 : 0 ≤ 2 * L * hexTable.r * Table.ψ t := by rw [hr]; positivity
  -- `λ' = K η / d_min ≤ 2 · 0.02761 / 1.732 ≤ 0.03189`
  have hlam : hexTable.K * (2 * L * hexTable.r * Table.ψ t / hexTable.dmin) ≤ 0.03189 := by
    rw [hK, hdmin]
    have : 2 * L * hexTable.r * Table.ψ t / Real.sqrt 3 ≤ 0.02761 / 1.7320 := by
      apply div_le_div₀ (by norm_num) hη (by norm_num) s3l
    nlinarith
  have hlam0 : 0 ≤ hexTable.K * (2 * L * hexTable.r * Table.ψ t / hexTable.dmin) := by
    rw [hK, hdmin]; positivity
  have hsmall : Table.SmallL hexTable L := by
    refine ⟨hL0, by rw [hK]; linarith, ?_⟩
    rw [hK, hdmin, hr]
    have : 4 / Real.sqrt 3 * (1 / Real.sqrt 3) * (L * 2) ^ 2 = 16 / 3 * L ^ 2 := by
      field_simp; rw [sqrt3_sq]; ring
    rw [this]; nlinarith
  have hd : Table.OrbitData hexTable L 6 (2 / Real.sqrt 3) := by
    refine ⟨by linarith, ?_, by linarith, by positivity, by rw [hr]; norm_num, ?_⟩
    · -- `2 L ψ(t) < 1`
      have : 2 * L * Table.ψ t ≤ 0.02761 := by rw [hr] at hη; linarith
      linarith
    · -- `(n + 1) A η < 1` with `A = 2 K √6 / (σ d_min (1 - λ')) = 2√6 / (1 - λ')`
      rw [← ht, hK, hdmin, hr]
      rw [hr] at hη hη0
      set η := 2 * L * 1 * Table.ψ t with hη'
      have hs3 : Real.sqrt 3 ≠ 0 := sqrt3_pos.ne'
      have hlam1 : 2 * (η / Real.sqrt 3) ≤ 0.03189 := by
        have : η / Real.sqrt 3 ≤ 0.02761 / 1.7320 := div_le_div₀ (by norm_num) hη (by norm_num) s3l
        linarith
      have hden : 0 < 1 - 2 * (η / Real.sqrt 3) := by linarith
      refine lt_of_eq_of_lt (b := 14 * Real.sqrt 6 * η / (1 - 2 * (η / Real.sqrt 3))) ?_ ?_
      · have h1 := hden.ne'
        push_cast
        field_simp
        ring
      · rw [div_lt_one hden]
        nlinarith [mul_le_mul s6u hη hη0 (by norm_num : (0 : ℝ) ≤ 2.4495)]
  exact Table.exists_balanced hex_rational hex_coercive hg hsmall hd

end Wobbly


==> anc/lean/Wobbly/Hover.lean <==
import Wobbly.Basic

/-!
# The equal hovering position (Proposition 4.4 of the paper)

A table is given by the positions `A, B, C, D` of its feet in the frame of the table.
The position `(θ, q, c)` of the table has rotation angle `θ`, tilt `q` and height `c`; the foot
which is at `a` in the frame of the table is then at the horizontal position
`foot (rot θ * a) q = rot θ * a - Φ (rot θ * a) q` and at the height `c + dot (rot θ * a) q`
(Lemma 4.1).

The tilt of the equal hovering position is the fixed point of the map `Q`; we show that it
exists, is unique, is bounded by `L K` and depends continuously on `θ`.
-/

noncomputable section

open Complex Metric

namespace Wobbly

/-- The unit vector in the direction of `z`. -/
def unit (z : ℂ) : ℂ := ((‖z‖⁻¹ : ℝ) : ℂ) * z

lemma norm_unit {z : ℂ} (hz : z ≠ 0) : ‖unit z‖ = 1 := by
  rw [unit, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_inv, abs_norm,
    inv_mul_cancel₀ (norm_ne_zero_iff.2 hz)]

lemma norm_mul_unit (z : ℂ) (hz : z ≠ 0) : ((‖z‖ : ℝ) : ℂ) * unit z = z := by
  rw [unit, ← mul_assoc, ← ofReal_mul, mul_inv_cancel₀ (norm_ne_zero_iff.2 hz), ofReal_one,
    one_mul]

/-- A terrain `g` is `L`-Lipschitz. -/
def IsLip (g : ℂ → ℝ) (L : ℝ) : Prop := ∀ x y, |g x - g y| ≤ L * ‖x - y‖

lemma IsLip.nonneg {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) : 0 ≤ L := by
  have h := hg 0 1
  have h1 : ‖(0 : ℂ) - 1‖ = 1 := by simp
  rw [h1, mul_one] at h
  exact le_trans (abs_nonneg _) h

lemma IsLip.continuous {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) : Continuous g := by
  rw [Metric.continuous_iff]
  intro x ε hε
  refine ⟨ε / (|L| + 1), by positivity, fun y hy => ?_⟩
  rw [Real.dist_eq, dist_eq_norm] at *
  calc |g y - g x| ≤ L * ‖y - x‖ := hg y x
    _ ≤ |L| * ‖y - x‖ := by gcongr; exact le_abs_self L
    _ ≤ (|L| + 1) * ‖y - x‖ := by gcongr; linarith
    _ < (|L| + 1) * (ε / (|L| + 1)) := by gcongr
    _ = ε := by field_simp

/-- Horizontal position of the foot which is at `u` (after rotation) when the tilt is `q`. -/
def foot (u q : ℂ) : ℂ := u - Φ u q

lemma continuous_foot : Continuous fun p : ℂ × ℂ => foot p.1 p.2 := by
  unfold foot
  exact continuous_fst.sub continuous_Φ

lemma foot_sub_foot (u v q : ℂ) : foot u q - foot v q = (u - v) - Φ (u - v) q := by
  rw [foot, foot, ← Φ_sub_left]; ring

lemma foot_sub_foot_same (v q q' : ℂ) : foot v q - foot v q' = -(Φ v q - Φ v q') := by
  unfold foot; ring

lemma norm_foot_sub_foot_le {u v q : ℂ} (hq : ‖q‖ ≤ 1) : ‖foot u q - foot v q‖ ≤ ‖u - v‖ := by
  rw [foot_sub_foot]; exact norm_sub_Φ_le hq

/-- A table: its four feet `A, B, C, D` (in cyclic order, in the frame of the table), at distance
at most `r` from the centre, with non-parallel diagonals. -/
structure Table where
  A : ℂ
  B : ℂ
  C : ℂ
  D : ℂ
  r : ℝ
  normA : ‖A‖ ≤ r
  normB : ‖B‖ ≤ r
  normC : ‖C‖ ≤ r
  normD : ‖D‖ ≤ r
  AC_ne : A ≠ C
  BD_ne : B ≠ D
  not_parallel : |dot (unit (A - C)) (unit (B - D))| < 1

namespace Table

variable (T : Table)

/-- Lengths of the diagonals. -/
def d₁ : ℝ := ‖T.A - T.C‖
def d₂ : ℝ := ‖T.B - T.D‖
def dmin : ℝ := min T.d₁ T.d₂
/-- Unit vectors of the diagonals. -/
def e₁ : ℂ := unit (T.A - T.C)
def e₂ : ℂ := unit (T.B - T.D)
/-- `γ = |cos φ|`, where `φ` is the angle between the diagonals. -/
def γ : ℝ := |dot T.e₁ T.e₂|
/-- `K = 1 / sin (φ/2)`, i.e. `K² = 2 / (1 - |cos φ|)`. -/
def K : ℝ := Real.sqrt (2 / (1 - T.γ))

lemma d₁_pos : 0 < T.d₁ := norm_pos_iff.2 (sub_ne_zero.2 T.AC_ne)
lemma d₂_pos : 0 < T.d₂ := norm_pos_iff.2 (sub_ne_zero.2 T.BD_ne)
lemma dmin_pos : 0 < T.dmin := lt_min T.d₁_pos T.d₂_pos
lemma dmin_le_d₁ : T.dmin ≤ T.d₁ := min_le_left _ _
lemma dmin_le_d₂ : T.dmin ≤ T.d₂ := min_le_right _ _
lemma γ_lt_one : T.γ < 1 := T.not_parallel
lemma K_nonneg : 0 ≤ T.K := Real.sqrt_nonneg _
lemma r_nonneg : 0 ≤ T.r := le_trans (norm_nonneg _) T.normA

lemma norm_e₁ : ‖T.e₁‖ = 1 := norm_unit (sub_ne_zero.2 T.AC_ne)
lemma norm_e₂ : ‖T.e₂‖ = 1 := norm_unit (sub_ne_zero.2 T.BD_ne)

lemma A_sub_C : T.A - T.C = (T.d₁ : ℂ) * T.e₁ := (norm_mul_unit _ (sub_ne_zero.2 T.AC_ne)).symm
lemma B_sub_D : T.B - T.D = (T.d₂ : ℂ) * T.e₂ := (norm_mul_unit _ (sub_ne_zero.2 T.BD_ne)).symm

/-! ### The rotated table -/

lemma norm_rot_e₁ (θ : ℝ) : ‖rot θ * T.e₁‖ = 1 := by rw [norm_rot_mul, T.norm_e₁]
lemma norm_rot_e₂ (θ : ℝ) : ‖rot θ * T.e₂‖ = 1 := by rw [norm_rot_mul, T.norm_e₂]
lemma γ_rot (θ : ℝ) : |dot (rot θ * T.e₁) (rot θ * T.e₂)| = T.γ := by rw [dot_rot]; rfl
lemma γ_rot_lt_one (θ : ℝ) : |dot (rot θ * T.e₁) (rot θ * T.e₂)| < 1 := by
  rw [T.γ_rot]; exact T.γ_lt_one
lemma det_rot_ne (θ : ℝ) : det2 (rot θ * T.e₁) (rot θ * T.e₂) ≠ 0 :=
  det2_ne_zero (T.norm_rot_e₁ θ) (T.norm_rot_e₂ θ) (T.γ_rot_lt_one θ)

lemma norm_rot_A_sub_C (θ : ℝ) : ‖rot θ * T.A - rot θ * T.C‖ = T.d₁ := by
  rw [← mul_sub, norm_rot_mul]; rfl
lemma norm_rot_B_sub_D (θ : ℝ) : ‖rot θ * T.B - rot θ * T.D‖ = T.d₂ := by
  rw [← mul_sub, norm_rot_mul]; rfl

/-- `u_A - u_C = d₁ (rot θ e₁)`. -/
lemma rot_A_sub_C (θ : ℝ) : rot θ * T.A - rot θ * T.C = (T.d₁ : ℂ) * (rot θ * T.e₁) := by
  rw [← mul_sub, T.A_sub_C]; ring
lemma rot_B_sub_D (θ : ℝ) : rot θ * T.B - rot θ * T.D = (T.d₂ : ℂ) * (rot θ * T.e₂) := by
  rw [← mul_sub, T.B_sub_D]; ring

/-! ### The map `Q` -/

/-- The map `Q_θ` of the proof of Proposition 4.4: the fixed points of `Q_θ` are the tilts for
which `A, C` are equally high above the ground and `B, D` are equally high above the ground. -/
def Q (g : ℂ → ℝ) (θ : ℝ) (q : ℂ) : ℂ :=
  solve2 (rot θ * T.e₁) (rot θ * T.e₂)
    ((g (foot (rot θ * T.A) q) - g (foot (rot θ * T.C) q)) / T.d₁)
    ((g (foot (rot θ * T.B) q) - g (foot (rot θ * T.D) q)) / T.d₂)

variable {T}
variable {g : ℂ → ℝ} {L : ℝ}

/-- `Q_θ` maps the unit disc into the disc of radius `L K`. -/
lemma norm_Q_le (hg : IsLip g L) (θ : ℝ) {q : ℂ} (hq : ‖q‖ ≤ 1) : ‖T.Q g θ q‖ ≤ T.K * L := by
  have hα : |(g (foot (rot θ * T.A) q) - g (foot (rot θ * T.C) q)) / T.d₁| ≤ L := by
    rw [abs_div, abs_of_pos T.d₁_pos, div_le_iff₀ T.d₁_pos]
    calc |g (foot (rot θ * T.A) q) - g (foot (rot θ * T.C) q)|
        ≤ L * ‖foot (rot θ * T.A) q - foot (rot θ * T.C) q‖ := hg _ _
      _ ≤ L * T.d₁ := by
          have hL : 0 ≤ L := by
            have := hg 0 1
            have h1 : ‖(0 : ℂ) - 1‖ = 1 := by simp
            rw [h1] at this; linarith [abs_nonneg (g 0 - g 1)]
          gcongr
          rw [← T.norm_rot_A_sub_C θ]; exact norm_foot_sub_foot_le hq
  have hβ : |(g (foot (rot θ * T.B) q) - g (foot (rot θ * T.D) q)) / T.d₂| ≤ L := by
    rw [abs_div, abs_of_pos T.d₂_pos, div_le_iff₀ T.d₂_pos]
    calc |g (foot (rot θ * T.B) q) - g (foot (rot θ * T.D) q)|
        ≤ L * ‖foot (rot θ * T.B) q - foot (rot θ * T.D) q‖ := hg _ _
      _ ≤ L * T.d₂ := by
          have hL : 0 ≤ L := by
            have := hg 0 1
            have h1 : ‖(0 : ℂ) - 1‖ = 1 := by simp
            rw [h1] at this; linarith [abs_nonneg (g 0 - g 1)]
          gcongr
          rw [← T.norm_rot_B_sub_D θ]; exact norm_foot_sub_foot_le hq
  have := norm_solve2_le (T.norm_rot_e₁ θ) (T.norm_rot_e₂ θ) (T.γ_rot_lt_one θ) hα hβ
  rwa [T.γ_rot] at this

/-- The Lipschitz constant of Lemma 4.2, `ψ(t) = 2t/(1+c) + t³/(c(1+c)²)` with `c = √(1-t²)`. -/
def ψ (t : ℝ) : ℝ :=
  2 * t / (1 + Real.sqrt (1 - t ^ 2)) +
    t ^ 3 / (Real.sqrt (1 - t ^ 2) * (1 + Real.sqrt (1 - t ^ 2)) ^ 2)

lemma ψ_nonneg {t : ℝ} (ht0 : 0 ≤ t) : 0 ≤ ψ t := by unfold ψ; positivity

/-- `Q_θ` is Lipschitz on the disc of radius `t < 1`. -/
lemma norm_Q_sub_le (hg : IsLip g L) (hL : 0 ≤ L) (θ : ℝ) {q q' : ℂ} {t : ℝ} (hq : ‖q‖ ≤ t)
    (hq' : ‖q'‖ ≤ t) (ht : t < 1) :
    ‖T.Q g θ q - T.Q g θ q'‖ ≤ T.K * (2 * L * T.r * ψ t / T.dmin * ‖q - q'‖) := by
  have ht0 : 0 ≤ t := le_trans (norm_nonneg _) hq
  have hd := T.det_rot_ne θ
  -- the difference of the right-hand sides for the pair of feet `(a, b)` of a diagonal of length `d`
  have key : ∀ (a b : ℂ) (d : ℝ), ‖a‖ ≤ T.r → ‖b‖ ≤ T.r → 0 < d → T.dmin ≤ d →
      |(g (foot (rot θ * a) q) - g (foot (rot θ * b) q)) / d -
          (g (foot (rot θ * a) q') - g (foot (rot θ * b) q')) / d| ≤
        2 * L * T.r * ψ t / T.dmin * ‖q - q'‖ := by
    intro a b d ha hb hd0 hdmin
    have ha' : ‖rot θ * a‖ ≤ T.r := by rw [norm_rot_mul]; exact ha
    have hb' : ‖rot θ * b‖ ≤ T.r := by rw [norm_rot_mul]; exact hb
    have hΦa := norm_Φ_sub_le ha' hq hq' ht
    have hΦb := norm_Φ_sub_le hb' hq hq' ht
    have e : (g (foot (rot θ * a) q) - g (foot (rot θ * b) q)) / d -
        (g (foot (rot θ * a) q') - g (foot (rot θ * b) q')) / d =
        ((g (foot (rot θ * a) q) - g (foot (rot θ * a) q')) -
          (g (foot (rot θ * b) q) - g (foot (rot θ * b) q'))) / d := by ring
    have hfa : ‖foot (rot θ * a) q - foot (rot θ * a) q'‖ =
        ‖Φ (rot θ * a) q - Φ (rot θ * a) q'‖ := by rw [foot_sub_foot_same, norm_neg]
    have hfb : ‖foot (rot θ * b) q - foot (rot θ * b) q'‖ =
        ‖Φ (rot θ * b) q - Φ (rot θ * b) q'‖ := by rw [foot_sub_foot_same, norm_neg]
    rw [e, abs_div, abs_of_pos hd0]
    have hnum : |(g (foot (rot θ * a) q) - g (foot (rot θ * a) q')) -
        (g (foot (rot θ * b) q) - g (foot (rot θ * b) q'))| ≤ 2 * L * T.r * ψ t * ‖q - q'‖ := by
      calc _ ≤ |g (foot (rot θ * a) q) - g (foot (rot θ * a) q')| +
            |g (foot (rot θ * b) q) - g (foot (rot θ * b) q')| := abs_sub _ _
        _ ≤ L * ‖foot (rot θ * a) q - foot (rot θ * a) q'‖ +
            L * ‖foot (rot θ * b) q - foot (rot θ * b) q'‖ := add_le_add (hg _ _) (hg _ _)
        _ ≤ L * (T.r * ψ t * ‖q - q'‖) + L * (T.r * ψ t * ‖q - q'‖) := by
            rw [hfa, hfb]
            gcongr
            · exact hΦa
            · exact hΦb
        _ = 2 * L * T.r * ψ t * ‖q - q'‖ := by ring
    have hpos : 0 ≤ 2 * L * T.r * ψ t * ‖q - q'‖ := by
      have := ψ_nonneg ht0; have := T.r_nonneg; positivity
    calc _ ≤ 2 * L * T.r * ψ t * ‖q - q'‖ / d := by gcongr
      _ ≤ 2 * L * T.r * ψ t * ‖q - q'‖ / T.dmin :=
          div_le_div_of_nonneg_left hpos T.dmin_pos hdmin
      _ = 2 * L * T.r * ψ t / T.dmin * ‖q - q'‖ := by ring
  unfold Q
  rw [solve2_sub hd]
  have := norm_solve2_le (T.norm_rot_e₁ θ) (T.norm_rot_e₂ θ) (T.γ_rot_lt_one θ)
    (key T.A T.C T.d₁ T.normA T.normC T.d₁_pos T.dmin_le_d₁)
    (key T.B T.D T.d₂ T.normB T.normD T.d₂_pos T.dmin_le_d₂)
  rwa [T.γ_rot] at this

/-! ### Existence, uniqueness and continuity (Proposition 4.4) -/

/-- The smallness assumption (4.3) of the paper (stated in Proposition 4.4). -/
structure SmallL (T : Table) (L : ℝ) : Prop where
  nonneg : 0 ≤ L
  hK : L * T.K ≤ 1 / 2
  hlam : 4 / Real.sqrt 3 * (T.r / T.dmin) * (L * T.K) ^ 2 < 1

/-- The contraction constant of `Q_θ` on the disc of radius `L K`. -/
def lam (T : Table) (L : ℝ) : ℝ := T.K * (2 * L * T.r * ψ (L * T.K) / T.dmin)

lemma lam_nonneg (hs : SmallL T L) : 0 ≤ lam T L := by
  unfold lam
  have := ψ_nonneg (mul_nonneg hs.nonneg T.K_nonneg)
  have := T.r_nonneg; have := T.dmin_pos; have := T.K_nonneg; have := hs.nonneg
  positivity

lemma lam_lt_one (hs : SmallL T L) : lam T L < 1 := by
  have hρ0 : 0 ≤ L * T.K := mul_nonneg hs.nonneg T.K_nonneg
  have hψ := psi_le hρ0 hs.hK
  have hψ' : ψ (L * T.K) ≤ 2 / Real.sqrt 3 * (L * T.K) := hψ
  have h : lam T L ≤ 4 / Real.sqrt 3 * (T.r / T.dmin) * (L * T.K) ^ 2 := by
    unfold lam
    have := T.r_nonneg; have := T.dmin_pos; have := T.K_nonneg; have := hs.nonneg
    calc T.K * (2 * L * T.r * ψ (L * T.K) / T.dmin)
        ≤ T.K * (2 * L * T.r * (2 / Real.sqrt 3 * (L * T.K)) / T.dmin) := by gcongr
      _ = 4 / Real.sqrt 3 * (T.r / T.dmin) * (L * T.K) ^ 2 := by ring
  linarith [hs.hlam]

lemma LK_lt_one (hs : SmallL T L) : L * T.K < 1 := by linarith [hs.hK]

/-- `Q_θ` is a `lam`-contraction on the closed disc of radius `L K`. -/
lemma Q_contract (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) {q q' : ℂ}
    (hq : ‖q‖ ≤ L * T.K) (hq' : ‖q'‖ ≤ L * T.K) :
    ‖T.Q g θ q - T.Q g θ q'‖ ≤ lam T L * ‖q - q'‖ := by
  have := norm_Q_sub_le (T := T) hg hs.nonneg θ hq hq' (LK_lt_one hs)
  unfold lam
  calc ‖T.Q g θ q - T.Q g θ q'‖
      ≤ T.K * (2 * L * T.r * ψ (L * T.K) / T.dmin * ‖q - q'‖) := this
    _ = T.K * (2 * L * T.r * ψ (L * T.K) / T.dmin) * ‖q - q'‖ := by ring

/-- Proposition 4.4, existence: `Q_θ` has a fixed point in the disc of radius `L K`. -/
lemma exists_fixed (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    ∃ q : ℂ, ‖q‖ ≤ L * T.K ∧ T.Q g θ q = q := by
  set ρ := L * T.K with hρ
  have hρ0 : 0 ≤ ρ := mul_nonneg hs.nonneg T.K_nonneg
  have hmaps : Set.MapsTo (T.Q g θ) (closedBall (0 : ℂ) ρ) (closedBall (0 : ℂ) ρ) := by
    intro q hq
    rw [mem_closedBall, dist_zero_right] at hq ⊢
    have h1 : ‖q‖ ≤ 1 := le_trans hq (LK_lt_one hs).le
    have := norm_Q_le (T := T) hg θ h1
    linarith [mul_comm L T.K]
  have hcomplete : IsComplete (closedBall (0 : ℂ) ρ) := isClosed_closedBall.isComplete
  have hcontr : ContractingWith ⟨lam T L, lam_nonneg hs⟩ (hmaps.restrict (T.Q g θ) _ _) := by
    refine ⟨by exact_mod_cast lam_lt_one hs, LipschitzWith.of_dist_le_mul fun x y => ?_⟩
    simp only [Subtype.dist_eq, Set.MapsTo.val_restrict_apply, dist_eq_norm]
    have hx := x.2; have hy := y.2
    rw [mem_closedBall, dist_zero_right] at hx hy
    exact Q_contract hg hs θ hx hy
  obtain ⟨q, hq, hfix, -⟩ := hcontr.exists_fixedPoint' hcomplete hmaps
    (mem_closedBall_self hρ0) (edist_ne_top _ _)
  rw [mem_closedBall, dist_zero_right] at hq
  exact ⟨q, hq, hfix⟩

/-- Proposition 4.4, uniqueness: a fixed point in the open unit disc is in the disc of radius
`L K`, and there is at most one such fixed point. -/
lemma fixed_unique (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) {q q' : ℂ}
    (hq : ‖q‖ < 1) (hfix : T.Q g θ q = q) (hq' : ‖q'‖ < 1) (hfix' : T.Q g θ q' = q') : q = q' := by
  have hq1 : ‖q‖ ≤ L * T.K := by
    rw [← hfix]; have := norm_Q_le (T := T) hg θ hq.le; linarith [mul_comm L T.K]
  have hq1' : ‖q'‖ ≤ L * T.K := by
    rw [← hfix']; have := norm_Q_le (T := T) hg θ hq'.le; linarith [mul_comm L T.K]
  have h := Q_contract hg hs θ hq1 hq1'
  rw [hfix, hfix'] at h
  have hl := lam_lt_one hs
  have : ‖q - q'‖ ≤ 0 := by nlinarith [norm_nonneg (q - q')]
  exact sub_eq_zero.1 (norm_le_zero_iff.1 this)

open Classical in
/-- The tilt of the equal hovering position (it is defined for all `θ`; its properties hold under
the assumptions of Proposition 4.4). -/
def tilt (T : Table) (g : ℂ → ℝ) (L : ℝ) (θ : ℝ) : ℂ :=
  if h : ∃ q : ℂ, ‖q‖ ≤ L * T.K ∧ T.Q g θ q = q then Classical.choose h else 0

lemma tilt_spec (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    ‖tilt T g L θ‖ ≤ L * T.K ∧ T.Q g θ (tilt T g L θ) = tilt T g L θ := by
  have h := exists_fixed (T := T) hg hs θ
  rw [tilt, dite_eq_left h]
  exact Classical.choose_spec h

lemma norm_tilt_le (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) : ‖tilt T g L θ‖ ≤ L * T.K :=
  (tilt_spec hg hs θ).1

lemma norm_tilt_lt_one (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) : ‖tilt T g L θ‖ < 1 :=
  lt_of_le_of_lt (norm_tilt_le hg hs θ) (LK_lt_one hs)

lemma Q_tilt (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) : T.Q g θ (tilt T g L θ) = tilt T g L θ :=
  (tilt_spec hg hs θ).2

/-- Proposition 4.4 (existence and uniqueness of the equal hovering tilt). -/
theorem existsUnique_tilt (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    ∃! q : ℂ, ‖q‖ < 1 ∧ T.Q g θ q = q :=
  ⟨tilt T g L θ, ⟨norm_tilt_lt_one hg hs θ, Q_tilt hg hs θ⟩,
    fun _ hq => fixed_unique hg hs θ hq.1 hq.2 (norm_tilt_lt_one hg hs θ) (Q_tilt hg hs θ)⟩

/-- For a fixed tilt, `θ ↦ Q_θ(p)` is continuous. -/
lemma continuous_Q_apply (hg : IsLip g L) (p : ℂ) : Continuous fun θ => T.Q g θ p := by
  have hgc := hg.continuous
  have hfoot : ∀ a : ℂ, Continuous fun θ : ℝ => foot (rot θ * a) p := by
    intro a
    have hr : Continuous fun θ : ℝ => rot θ * a := continuous_rot.mul continuous_const
    exact continuous_foot.comp (hr.prodMk continuous_const)
  have hα : Continuous fun θ : ℝ =>
      (g (foot (rot θ * T.A) p) - g (foot (rot θ * T.C) p)) / T.d₁ :=
    ((hgc.comp (hfoot T.A)).sub (hgc.comp (hfoot T.C))).div_const _
  have hβ : Continuous fun θ : ℝ =>
      (g (foot (rot θ * T.B) p) - g (foot (rot θ * T.D) p)) / T.d₂ :=
    ((hgc.comp (hfoot T.B)).sub (hgc.comp (hfoot T.D))).div_const _
  have he₁ : Continuous fun θ : ℝ => rot θ * T.e₁ := continuous_rot.mul continuous_const
  have he₂ : Continuous fun θ : ℝ => rot θ * T.e₂ := continuous_rot.mul continuous_const
  exact continuous_solve2 he₁ he₂ hα hβ (fun θ => T.det_rot_ne θ)

/-- Proposition 4.4 (continuity of the equal hovering tilt in `θ`). -/
theorem continuous_tilt (hg : IsLip g L) (hs : SmallL T L) : Continuous (tilt T g L) := by
  rw [Metric.continuous_iff]
  intro θ₀ ε hε
  have hl := lam_lt_one hs
  have hl0 := lam_nonneg hs
  set p := tilt T g L θ₀ with hp
  have hcont := continuous_Q_apply (T := T) hg p
  rw [Metric.continuous_iff] at hcont
  obtain ⟨δ, hδ, hδ'⟩ := hcont θ₀ (ε * (1 - lam T L)) (by nlinarith)
  refine ⟨δ, hδ, fun θ hθ => ?_⟩
  have h1 := hδ' θ hθ
  rw [dist_eq_norm] at h1 ⊢
  -- `tilt θ - p = (Q_θ(tilt θ) - Q_θ(p)) + (Q_θ(p) - Q_{θ₀}(p))`
  have hfixθ := Q_tilt hg hs θ
  have hfix₀ : T.Q g θ₀ p = p := Q_tilt hg hs θ₀
  have hc := Q_contract hg hs θ (norm_tilt_le hg hs θ) (norm_tilt_le hg hs θ₀)
  have e : tilt T g L θ - p = (T.Q g θ (tilt T g L θ) - T.Q g θ p) + (T.Q g θ p - T.Q g θ₀ p) := by
    rw [hfixθ, hfix₀]; ring
  have h2 : ‖tilt T g L θ - p‖ ≤ lam T L * ‖tilt T g L θ - p‖ + ‖T.Q g θ p - T.Q g θ₀ p‖ := by
    calc ‖tilt T g L θ - p‖ =
          ‖(T.Q g θ (tilt T g L θ) - T.Q g θ p) + (T.Q g θ p - T.Q g θ₀ p)‖ := by rw [← e]
      _ ≤ ‖T.Q g θ (tilt T g L θ) - T.Q g θ p‖ + ‖T.Q g θ p - T.Q g θ₀ p‖ := norm_add_le _ _
      _ ≤ lam T L * ‖tilt T g L θ - p‖ + ‖T.Q g θ p - T.Q g θ₀ p‖ := add_le_add hc le_rfl
  have h3 : (1 - lam T L) * ‖tilt T g L θ - p‖ < (1 - lam T L) * ε := by nlinarith
  exact lt_of_mul_lt_mul_left h3 (by linarith)

end Table

end Wobbly


==> anc/lean/Wobbly/Modes.lean <==
import Wobbly.Basic
import Mathlib.Analysis.SpecialFunctions.Complex.Arg

/-!
# Degenerate Fourier modes (Lemma 5.3 of the paper)

The feet of the table are unit complex numbers `A, B, C, D` (in cyclic order) and
`X = τ A + (1 - τ) C = μ B + (1 - μ) D` is the intersection of the diagonals. For `k : ℕ`,
`m(k) = -(τ A^k - μ B^k + (1 - τ) C^k - (1 - μ) D^k)`; `m(-k)` is the complex conjugate of `m(k)`.
The mode `k` is *degenerate* if `m(k) = 0`.
-/

open Complex ComplexConjugate

namespace Wobbly

lemma inv_eq_conj_of_norm_eq_one {z : ℂ} (hz : ‖z‖ = 1) : z⁻¹ = conj z := by
  rw [Complex.inv_def, Complex.normSq_eq_norm_sq, hz]; simp

lemma ne_zero_of_norm_eq_one {z : ℂ} (hz : ‖z‖ = 1) : z ≠ 0 := by
  rintro rfl; simp at hz


lemma exp_sub_exp_neg (z : ℂ) : Complex.exp (z * I) - Complex.exp (-(z * I)) = 2 * I * Complex.sin z := by
  rw [Complex.sin, neg_mul]
  linear_combination (Complex.exp (z * I) - Complex.exp (-(z * I))) * Complex.I_sq

lemma exp_ofReal_mul_I_pow (x : ℝ) (n : ℕ) :
    Complex.exp (x * I) ^ n = Complex.exp (((n * x : ℝ) : ℂ) * I) := by
  rw [← Complex.exp_nat_mul]; congr 1; push_cast; ring

lemma exp_neg_ofReal_mul_I_pow (x : ℝ) (n : ℕ) :
    Complex.exp (-(x * I)) ^ n = Complex.exp (-(((n * x : ℝ) : ℂ) * I)) := by
  rw [← Complex.exp_nat_mul]; congr 1; push_cast; ring

lemma ofReal_cos_eq (x : ℝ) :
    ((Real.cos x : ℝ) : ℂ) = (Complex.exp (x * I) + (Complex.exp (x * I))⁻¹) / 2 := by
  rw [Complex.ofReal_cos, Complex.cos, neg_mul, Complex.exp_neg]

/-- Four feet on the unit circle with the intersection point of the diagonals. -/
structure Feet where
  A : ℂ
  B : ℂ
  C : ℂ
  D : ℂ
  τ : ℝ
  μ : ℝ
  nA : ‖A‖ = 1
  nB : ‖B‖ = 1
  nC : ‖C‖ = 1
  nD : ‖D‖ = 1
  hX : (τ : ℂ) * A + ((1 - τ : ℝ) : ℂ) * C = (μ : ℂ) * B + ((1 - μ : ℝ) : ℂ) * D
  τ0 : 0 < τ
  τ1 : τ < 1
  μ0 : 0 < μ
  μ1 : μ < 1
  AB : A ≠ B
  AC : A ≠ C
  AD : A ≠ D
  BC : B ≠ C
  BD : B ≠ D
  CD : C ≠ D

namespace Feet

variable (F : Feet)

/-- `m(k) = -Σ_E c_E e_E^k`. -/
def m (k : ℕ) : ℂ :=
  -((F.τ : ℂ) * F.A ^ k - (F.μ : ℂ) * F.B ^ k + ((1 - F.τ : ℝ) : ℂ) * F.C ^ k
    - ((1 - F.μ : ℝ) : ℂ) * F.D ^ k)

/-- `m(-k) = -Σ_E c_E e_E^{-k}`. -/
noncomputable def mbar (k : ℕ) : ℂ :=
  -((F.τ : ℂ) * F.A⁻¹ ^ k - (F.μ : ℂ) * F.B⁻¹ ^ k + ((1 - F.τ : ℝ) : ℂ) * F.C⁻¹ ^ k
    - ((1 - F.μ : ℝ) : ℂ) * F.D⁻¹ ^ k)

lemma A_ne : F.A ≠ 0 := ne_zero_of_norm_eq_one F.nA
lemma B_ne : F.B ≠ 0 := ne_zero_of_norm_eq_one F.nB
lemma C_ne : F.C ≠ 0 := ne_zero_of_norm_eq_one F.nC
lemma D_ne : F.D ≠ 0 := ne_zero_of_norm_eq_one F.nD

lemma mbar_eq_conj (k : ℕ) : F.mbar k = conj (F.m k) := by
  simp only [mbar, m, map_neg, map_sub, map_add, map_mul, map_pow, Complex.conj_ofReal,
    inv_eq_conj_of_norm_eq_one F.nA, inv_eq_conj_of_norm_eq_one F.nB,
    inv_eq_conj_of_norm_eq_one F.nC, inv_eq_conj_of_norm_eq_one F.nD]

/-- Lemma 5.3 (a): `m(0) = 0`. -/
lemma m_zero : F.m 0 = 0 := by
  simp only [m, pow_zero]; push_cast; ring

/-- Lemma 5.3 (a): `m(1) = 0` (the diagonals meet at `X`). -/
lemma m_one : F.m 1 = 0 := by
  have := F.hX
  simp only [m, pow_one]
  linear_combination -this

lemma mbar_one : F.mbar 1 = 0 := by rw [mbar_eq_conj, m_one, map_zero]

lemma mbar_zero : F.mbar 0 = 0 := by rw [mbar_eq_conj, m_zero, map_zero]

/-- Lemma 5.3 (b): for a rectangle, the odd modes are degenerate. -/
lemma m_odd_of_rectangle (hC : F.C = -F.A) (hD : F.D = -F.B) (hτ : F.τ = 1 / 2)
    (hμ : F.μ = 1 / 2) {k : ℕ} (hk : Odd k) : F.m k = 0 := by
  simp only [m, hC, hD, hτ, hμ, hk.neg_pow]
  push_cast; ring

/-- Lemma 5.3 (d): for a rational table (feet at `n`-th roots of unity), `m(k)` only depends on
`k mod n`. -/
lemma m_add_of_rational {n : ℕ} (hA : F.A ^ n = 1) (hB : F.B ^ n = 1) (hC : F.C ^ n = 1)
    (hD : F.D ^ n = 1) (k : ℕ) : F.m (k + n) = F.m k := by
  simp only [m, pow_add, hA, hB, hC, hD, mul_one]

/-- Lemma 5.3 (d): for a rational table, `K_n = {k ≡ 0, ±1 mod n}` is made of degenerate modes. -/
lemma m_eq_zero_of_rational {n : ℕ} (hn : 1 ≤ n) (hA : F.A ^ n = 1) (hB : F.B ^ n = 1)
    (hC : F.C ^ n = 1) (hD : F.D ^ n = 1) (j : ℕ) :
    F.m (n * j) = 0 ∧ F.m (n * j + 1) = 0 ∧ F.m (n * j + (n - 1)) = 0 := by
  have hj : ∀ k i, F.m (n * i + k) = F.m k := by
    intro k i
    induction i with
    | zero => simp
    | succ i ih => rw [show n * (i + 1) + k = (n * i + k) + n by ring, m_add_of_rational F hA hB hC hD, ih]
  refine ⟨by simpa using (hj 0 j).trans F.m_zero, (hj 1 j).trans F.m_one, ?_⟩
  rw [hj]
  -- `m(n - 1) = m(-1) = conj m(1) = 0`
  have hinv : ∀ z : ℂ, z ^ n = 1 → z ^ (n - 1) = z⁻¹ := by
    intro z hz
    have hz0 : z ≠ 0 := by rintro rfl; simp [zero_pow (by omega : n ≠ 0)] at hz
    exact eq_inv_of_mul_eq_one_left (by rw [← pow_succ, Nat.sub_add_cancel hn, hz])
  have : F.m (n - 1) = F.mbar 1 := by
    simp only [m, mbar, pow_one, hinv _ hA, hinv _ hB, hinv _ hC, hinv _ hD]
  rw [this, mbar_one]

/-! ### Lemma 5.3 (e) -/

/-- The weighted sum `Σ_E c_E φ(e_E)`, with `(c_A, c_B, c_C, c_D) = (τ, -μ, 1 - τ, -(1 - μ))`. -/
def S (φ : ℂ → ℂ) : ℂ :=
  (F.τ : ℂ) * φ F.A - (F.μ : ℂ) * φ F.B + ((1 - F.τ : ℝ) : ℂ) * φ F.C
    - ((1 - F.μ : ℝ) : ℂ) * φ F.D

lemma m_eq_S (k : ℕ) : F.m k = -F.S (fun z => z ^ k) := rfl

lemma mbar_eq_S (k : ℕ) : F.mbar k = -F.S (fun z => z⁻¹ ^ k) := rfl

lemma S_congr {φ ψ : ℂ → ℂ} (hA : φ F.A = ψ F.A) (hB : φ F.B = ψ F.B) (hC : φ F.C = ψ F.C)
    (hD : φ F.D = ψ F.D) : F.S φ = F.S ψ := by
  simp only [S, hA, hB, hC, hD]

lemma S_lin3 (a b c : ℂ) (φ ψ χ : ℂ → ℂ) :
    F.S (fun z => a * φ z + b * ψ z + c * χ z) = a * F.S φ + b * F.S ψ + c * F.S χ := by
  simp only [S]; ring

lemma S_const (c : ℂ) : F.S (fun _ => c) = 0 := by
  simp only [S]; push_cast; ring

lemma S_pow (k : ℕ) : F.S (fun z => z ^ k) = -F.m k := by rw [m_eq_S, neg_neg]

lemma S_inv_pow (k : ℕ) : F.S (fun z => z⁻¹ ^ k) = -F.mbar k := by rw [mbar_eq_S, neg_neg]

/-- Lemma 5.3 (e): `m(2) ≠ 0`. -/
theorem m_two_ne_zero : F.m 2 ≠ 0 := by
  intro h2
  have h2' : F.mbar 2 = 0 := by rw [mbar_eq_conj, h2, map_zero]
  -- `p(z) = |z - B|² |z - D|²` on the unit circle, a trigonometric polynomial of degree 2
  let p : ℂ → ℂ := fun z => (z - F.B) * (z⁻¹ - F.B⁻¹) * ((z - F.D) * (z⁻¹ - F.D⁻¹))
  have hB0 := F.B_ne
  have hD0 := F.D_ne
  have hp : ∀ z : ℂ, z ≠ 0 → p z = (4 + F.D / F.B + F.B / F.D) * 1 + (-2 * (1 / F.B + 1 / F.D)) * z ^ 1
      + (-2 * (F.B + F.D)) * z⁻¹ ^ 1 + (1 / (F.B * F.D)) * z ^ 2 + (F.B * F.D) * z⁻¹ ^ 2 := by
    intro z hz
    simp only [p]
    field_simp
    ring
  have hsum : F.S p = 0 := by
    have e : F.S p = F.S (fun z => (4 + F.D / F.B + F.B / F.D) * 1 + (-2 * (1 / F.B + 1 / F.D)) * z ^ 1
      + (-2 * (F.B + F.D)) * z⁻¹ ^ 1 + (1 / (F.B * F.D)) * z ^ 2 + (F.B * F.D) * z⁻¹ ^ 2) :=
      F.S_congr (hp _ F.A_ne) (hp _ F.B_ne) (hp _ F.C_ne) (hp _ F.D_ne)
    rw [e]
    have := F.S_const 1
    simp only [S] at this ⊢
    have h1 := F.S_pow 1
    have h1' := F.S_inv_pow 1
    have h2s := F.S_pow 2
    have h2s' := F.S_inv_pow 2
    simp only [S] at h1 h1' h2s h2s'
    rw [F.m_one] at h1
    rw [F.mbar_one] at h1'
    rw [h2] at h2s
    rw [h2'] at h2s'
    linear_combination (4 + F.D / F.B + F.B / F.D) * this + (-2 * (1 / F.B + 1 / F.D)) * h1 +
      (-2 * (F.B + F.D)) * h1' + (1 / (F.B * F.D)) * h2s + (F.B * F.D) * h2s'
  have hpB : p F.B = 0 := by simp [p]
  have hpD : p F.D = 0 := by simp [p]
  have hnorm : ∀ z w : ℂ, ‖z‖ = 1 → ‖w‖ = 1 → (z - w) * (z⁻¹ - w⁻¹) = ((‖z - w‖ ^ 2 : ℝ) : ℂ) := by
    intro z w hz hw
    rw [inv_eq_conj_of_norm_eq_one hz, inv_eq_conj_of_norm_eq_one hw, ← map_sub,
      Complex.mul_conj, Complex.normSq_eq_norm_sq]
  have hpA : p F.A = ((‖F.A - F.B‖ ^ 2 * ‖F.A - F.D‖ ^ 2 : ℝ) : ℂ) := by
    simp only [p]; rw [hnorm _ _ F.nA F.nB, hnorm _ _ F.nA F.nD]; push_cast; ring
  have hpC : p F.C = ((‖F.C - F.B‖ ^ 2 * ‖F.C - F.D‖ ^ 2 : ℝ) : ℂ) := by
    simp only [p]; rw [hnorm _ _ F.nC F.nB, hnorm _ _ F.nC F.nD]; push_cast; ring
  simp only [S] at hsum
  rw [hpB, hpD, hpA, hpC] at hsum
  set X := ‖F.A - F.B‖ ^ 2 * ‖F.A - F.D‖ ^ 2
  set Y := ‖F.C - F.B‖ ^ 2 * ‖F.C - F.D‖ ^ 2
  have h' : ((F.τ * X + (1 - F.τ) * Y : ℝ) : ℂ) = 0 := by
    push_cast at hsum ⊢; linear_combination hsum
  have h'' : F.τ * X + (1 - F.τ) * Y = 0 := by exact_mod_cast h'
  have a1 : 0 < ‖F.A - F.B‖ := norm_pos_iff.2 (sub_ne_zero.2 F.AB)
  have a2 : 0 < ‖F.A - F.D‖ := norm_pos_iff.2 (sub_ne_zero.2 F.AD)
  have a3 : 0 < ‖F.C - F.B‖ := norm_pos_iff.2 (sub_ne_zero.2 F.BC.symm)
  have a4 : 0 < ‖F.C - F.D‖ := norm_pos_iff.2 (sub_ne_zero.2 F.CD)
  have hX : 0 < X := by positivity
  have hY : 0 < Y := by positivity
  nlinarith [mul_pos F.τ0 hX, mul_pos (sub_pos.2 F.τ1) hY]

/-- The identity of Lemma 5.3 (e), for three coefficients. -/
def Interp (k : ℕ) (a₀ a₁ a₂ : ℂ) : Prop :=
  F.A ^ k = a₀ + a₁ * F.A + a₂ * conj F.A ∧ F.B ^ k = a₀ + a₁ * F.B + a₂ * conj F.B ∧
    F.C ^ k = a₀ + a₁ * F.C + a₂ * conj F.C ∧ F.D ^ k = a₀ + a₁ * F.D + a₂ * conj F.D

/-- Lemma 5.3 (e): `k` is a degenerate mode iff `e_E^k = α₀ + α₁ e_E + α₂ ē_E` for the four feet. -/
theorem m_eq_zero_iff (k : ℕ) : F.m k = 0 ↔ ∃ a₀ a₁ a₂ : ℂ, F.Interp k a₀ a₁ a₂ := by
  have cA := inv_eq_conj_of_norm_eq_one F.nA
  have cB := inv_eq_conj_of_norm_eq_one F.nB
  have cC := inv_eq_conj_of_norm_eq_one F.nC
  have cD := inv_eq_conj_of_norm_eq_one F.nD
  constructor
  · intro hk
    have hA0 := F.A_ne
    have hB0 := F.B_ne
    have hC0 := F.C_ne
    have hAB := sub_ne_zero.2 F.AB
    have hAC := sub_ne_zero.2 F.AC
    have hBC := sub_ne_zero.2 F.BC
    set A := F.A
    set B := F.B
    set C := F.C
    -- Lagrange interpolation of `z^(k+1)` at `A, B, C` by `a₁ z² + a₀ z + a₂`
    set a₁ := A ^ (k + 1) / ((A - B) * (A - C)) + B ^ (k + 1) / ((B - A) * (B - C)) +
      C ^ (k + 1) / ((C - A) * (C - B))
    set a₀ := -(A ^ (k + 1) * (B + C) / ((A - B) * (A - C)) + B ^ (k + 1) * (A + C) / ((B - A) * (B - C))
      + C ^ (k + 1) * (A + B) / ((C - A) * (C - B)))
    set a₂ := A ^ (k + 1) * (B * C) / ((A - B) * (A - C)) + B ^ (k + 1) * (A * C) / ((B - A) * (B - C))
      + C ^ (k + 1) * (A * B) / ((C - A) * (C - B))
    have hBA : B - A ≠ 0 := sub_ne_zero.2 F.AB.symm
    have hCA : C - A ≠ 0 := sub_ne_zero.2 F.AC.symm
    have hCB : C - B ≠ 0 := sub_ne_zero.2 F.BC.symm
    have iA : A ^ k = a₀ + a₁ * A + a₂ * A⁻¹ := by
      simp only [a₀, a₁, a₂]; field_simp; ring
    have iB : B ^ k = a₀ + a₁ * B + a₂ * B⁻¹ := by
      simp only [a₀, a₁, a₂]; field_simp; ring
    have iC : C ^ k = a₀ + a₁ * C + a₂ * C⁻¹ := by
      simp only [a₀, a₁, a₂]; field_simp; ring
    refine ⟨a₀, a₁, a₂, by rw [← cA]; exact iA, by rw [← cB]; exact iB, by rw [← cC]; exact iC, ?_⟩
    rw [← cD]
    -- the fourth foot: `Σ c_E (e_E^k - Q(e_E)) = 0`
    have hsum : F.S (fun z => z ^ k) =
        F.S (fun z => a₀ * z ^ 0 + a₁ * z ^ 1 + a₂ * z⁻¹ ^ 1) := by
      rw [F.S_lin3, F.S_pow, F.S_pow, F.S_inv_pow, F.S_pow, hk, F.m_zero, F.m_one, F.mbar_one]
      ring
    simp only [S, pow_zero, pow_one, mul_one] at hsum
    rw [iA, iB, iC] at hsum
    have hμ : ((1 - F.μ : ℝ) : ℂ) ≠ 0 := by
      have := F.μ1; exact_mod_cast (by linarith : (1 - F.μ) ≠ 0)
    have : ((1 - F.μ : ℝ) : ℂ) * (F.D ^ k - (a₀ + a₁ * F.D + a₂ * F.D⁻¹)) = 0 := by
      linear_combination -hsum
    exact sub_eq_zero.1 ((mul_eq_zero.1 this).resolve_left hμ)
  · rintro ⟨a₀, a₁, a₂, hA, hB, hC, hD⟩
    have h : F.S (fun z => z ^ k) = F.S (fun z => a₀ * z ^ 0 + a₁ * z ^ 1 + a₂ * z⁻¹ ^ 1) :=
      F.S_congr (by simp [hA, cA]) (by simp [hB, cB]) (by simp [hC, cC]) (by simp [hD, cD])
    rw [F.S_lin3, F.S_pow, F.S_pow, F.S_pow, F.S_inv_pow, F.m_zero, F.m_one, F.mbar_one] at h
    simpa using h

/-- Lemma 5.3 (e): the coefficients `α₁`, `α₂` and the identity `Re(m(2) m(k-1) conj m(k+1)) = 0`. -/
theorem interp_coeffs {k : ℕ} (hk1 : 1 ≤ k) (hk : F.m k = 0) {a₀ a₁ a₂ : ℂ}
    (h : F.Interp k a₀ a₁ a₂) :
    F.m (k + 1) = a₁ * F.m 2 ∧ F.m (k - 1) = a₂ * conj (F.m 2) ∧
      (F.m 2 * F.m (k - 1) * conj (F.m (k + 1))).re = 0 := by
  obtain ⟨hA, hB, hC, hD⟩ := h
  have cA := inv_eq_conj_of_norm_eq_one F.nA
  have cB := inv_eq_conj_of_norm_eq_one F.nB
  have cC := inv_eq_conj_of_norm_eq_one F.nC
  have cD := inv_eq_conj_of_norm_eq_one F.nD
  rw [← cA] at hA
  rw [← cB] at hB
  rw [← cC] at hC
  rw [← cD] at hD
  have hA0 := F.A_ne
  have hB0 := F.B_ne
  have hC0 := F.C_ne
  have hD0 := F.D_ne
  -- multiply the identity by `e`, by `e⁻¹` and by `e^{-k}`
  have up : ∀ z : ℂ, z ≠ 0 → z ^ k = a₀ + a₁ * z + a₂ * z⁻¹ →
      z ^ (k + 1) = a₀ * z ^ 1 + a₁ * z ^ 2 + a₂ * z ^ 0 := by
    intro z hz e; rw [pow_succ, e]; field_simp
  have down : ∀ z : ℂ, z ≠ 0 → z ^ k = a₀ + a₁ * z + a₂ * z⁻¹ →
      z ^ (k - 1) = a₀ * z⁻¹ ^ 1 + a₁ * z ^ 0 + a₂ * z⁻¹ ^ 2 := by
    intro z hz e
    have : z ^ (k - 1) = z ^ k * z⁻¹ := by
      rw [← Nat.sub_add_cancel hk1, pow_succ, Nat.add_sub_cancel, mul_assoc, mul_inv_cancel₀ hz,
        mul_one]
    rw [this, e]; field_simp
  have inv : ∀ z : ℂ, z ≠ 0 → z ^ k = a₀ + a₁ * z + a₂ * z⁻¹ →
      (1 : ℂ) = a₀ * z⁻¹ ^ k + a₁ * z⁻¹ ^ (k - 1) + a₂ * z⁻¹ ^ (k + 1) := by
    intro z hz e
    have e1 : z⁻¹ ^ (k - 1) = z⁻¹ ^ k * z := by
      rw [← Nat.sub_add_cancel hk1, pow_succ, Nat.add_sub_cancel, mul_assoc, inv_mul_cancel₀ hz,
        mul_one]
    have hzk : z ^ k ≠ 0 := pow_ne_zero _ hz
    have h1 : (1 : ℂ) = z⁻¹ ^ k * z ^ k := by rw [inv_pow, inv_mul_cancel₀ hzk]
    rw [h1, e, e1, pow_succ]
    ring
  have h1 : F.S (fun z => z ^ (k + 1)) = F.S (fun z => a₀ * z ^ 1 + a₁ * z ^ 2 + a₂ * z ^ 0) :=
    F.S_congr (up _ hA0 hA) (up _ hB0 hB) (up _ hC0 hC) (up _ hD0 hD)
  have h2 : F.S (fun z => z ^ (k - 1)) = F.S (fun z => a₀ * z⁻¹ ^ 1 + a₁ * z ^ 0 + a₂ * z⁻¹ ^ 2) :=
    F.S_congr (down _ hA0 hA) (down _ hB0 hB) (down _ hC0 hC) (down _ hD0 hD)
  have h3 : F.S (fun _ => (1 : ℂ)) =
      F.S (fun z => a₀ * z⁻¹ ^ k + a₁ * z⁻¹ ^ (k - 1) + a₂ * z⁻¹ ^ (k + 1)) :=
    F.S_congr (inv _ hA0 hA) (inv _ hB0 hB) (inv _ hC0 hC) (inv _ hD0 hD)
  rw [F.S_lin3, F.S_pow, F.S_pow, F.S_pow, F.S_pow, F.m_one, F.m_zero] at h1
  rw [F.S_lin3, F.S_pow, F.S_pow, F.S_inv_pow, F.S_inv_pow, F.m_zero, F.mbar_one,
    F.mbar_eq_conj 2] at h2
  rw [F.S_lin3, F.S_const, F.S_inv_pow, F.S_inv_pow, F.S_inv_pow, F.mbar_eq_conj,
    F.mbar_eq_conj, F.mbar_eq_conj, hk, map_zero] at h3
  have e1 : F.m (k + 1) = a₁ * F.m 2 := by linear_combination -h1
  have e2 : F.m (k - 1) = a₂ * conj (F.m 2) := by linear_combination -h2
  refine ⟨e1, e2, ?_⟩
  -- `a₁ conj m(k-1) + a₂ conj m(k+1) = 0`
  have e3 : a₁ * conj (F.m (k - 1)) + a₂ * conj (F.m (k + 1)) = 0 := by linear_combination h3
  have hm2 := F.m_two_ne_zero
  have hm2c : conj (F.m 2) ≠ 0 := (map_ne_zero _).2 hm2
  set M := F.m 2
  have ha₁ : a₁ = F.m (k + 1) / M := by rw [e1]; field_simp
  have ha₂ : a₂ = F.m (k - 1) / conj M := by rw [e2]; field_simp
  rw [ha₁, ha₂] at e3
  have e4 : M * F.m (k - 1) * conj (F.m (k + 1)) + conj (M * F.m (k - 1) * conj (F.m (k + 1))) = 0 := by
    simp only [map_mul, Complex.conj_conj]
    field_simp at e3
    linear_combination e3
  have := congrArg Complex.re e4
  simp only [Complex.add_re, Complex.conj_re, Complex.zero_re] at this
  linarith

/-! ### Lemma 5.3 (f): the modes `3`, `4`, `5` -/

/-- Elementary symmetric functions of the feet. -/
def s₁ : ℂ := F.A + F.B + F.C + F.D
def s₂ : ℂ := F.A * F.B + F.A * F.C + F.A * F.D + F.B * F.C + F.B * F.D + F.C * F.D
def s₃ : ℂ := F.A * F.B * F.C + F.A * F.B * F.D + F.A * F.C * F.D + F.B * F.C * F.D
def s₄ : ℂ := F.A * F.B * F.C * F.D

/-- If a cubic polynomial vanishes at the four (distinct) feet, its leading coefficient is `0`. -/
lemma lead_eq_zero {a b c d : ℂ} (hA : a * F.A ^ 3 + b * F.A ^ 2 + c * F.A + d = 0)
    (hB : a * F.B ^ 3 + b * F.B ^ 2 + c * F.B + d = 0) (hC : a * F.C ^ 3 + b * F.C ^ 2 + c * F.C + d = 0)
    (hD : a * F.D ^ 3 + b * F.D ^ 2 + c * F.D + d = 0) : a = 0 := by
  have h1 := sub_ne_zero.2 F.AB
  have h2 := sub_ne_zero.2 F.AC
  have h3 := sub_ne_zero.2 F.AD
  have h4 := sub_ne_zero.2 F.BC
  have h5 := sub_ne_zero.2 F.BD
  have h6 := sub_ne_zero.2 F.CD
  have key : a = (a * F.A ^ 3 + b * F.A ^ 2 + c * F.A + d) / ((F.A - F.B) * (F.A - F.C) * (F.A - F.D))
      + (a * F.B ^ 3 + b * F.B ^ 2 + c * F.B + d) / ((F.B - F.A) * (F.B - F.C) * (F.B - F.D))
      + (a * F.C ^ 3 + b * F.C ^ 2 + c * F.C + d) / ((F.C - F.A) * (F.C - F.B) * (F.C - F.D))
      + (a * F.D ^ 3 + b * F.D ^ 2 + c * F.D + d) / ((F.D - F.A) * (F.D - F.B) * (F.D - F.C)) := by
    have h1' := sub_ne_zero.2 F.AB.symm
    have h2' := sub_ne_zero.2 F.AC.symm
    have h3' := sub_ne_zero.2 F.AD.symm
    have h4' := sub_ne_zero.2 F.BC.symm
    have h5' := sub_ne_zero.2 F.BD.symm
    have h6' := sub_ne_zero.2 F.CD.symm
    field_simp
    ring
  rw [key, hA, hB, hC, hD]; simp

/-- If `e^(k+1) = a e³ + b e² + c e + d` at the four feet, then `k` is degenerate iff `a = 0`. -/
lemma m_eq_zero_iff_of_red {k : ℕ} {a b c d : ℂ}
    (hA : F.A ^ (k + 1) = a * F.A ^ 3 + b * F.A ^ 2 + c * F.A + d)
    (hB : F.B ^ (k + 1) = a * F.B ^ 3 + b * F.B ^ 2 + c * F.B + d)
    (hC : F.C ^ (k + 1) = a * F.C ^ 3 + b * F.C ^ 2 + c * F.C + d)
    (hD : F.D ^ (k + 1) = a * F.D ^ 3 + b * F.D ^ 2 + c * F.D + d) : F.m k = 0 ↔ a = 0 := by
  rw [m_eq_zero_iff]
  have cA := inv_eq_conj_of_norm_eq_one F.nA
  have cB := inv_eq_conj_of_norm_eq_one F.nB
  have cC := inv_eq_conj_of_norm_eq_one F.nC
  have cD := inv_eq_conj_of_norm_eq_one F.nD
  have down : ∀ z : ℂ, z ≠ 0 → z ^ (k + 1) = b * z ^ 2 + c * z + d → z ^ k = c + b * z + d * z⁻¹ := by
    intro z hz e
    have : z ^ k = z ^ (k + 1) * z⁻¹ := by rw [pow_succ, mul_assoc, mul_inv_cancel₀ hz, mul_one]
    rw [this, e]; field_simp; ring
  constructor
  · rintro ⟨a₀, a₁, a₂, iA, iB, iC, iD⟩
    have up : ∀ z : ℂ, z ≠ 0 → z ^ k = a₀ + a₁ * z + a₂ * z⁻¹ →
        z ^ (k + 1) = a₁ * z ^ 2 + a₀ * z + a₂ := by
      intro z hz e; rw [pow_succ, e]; field_simp; ring
    rw [← cA] at iA
    rw [← cB] at iB
    rw [← cC] at iC
    rw [← cD] at iD
    have uA := up _ F.A_ne iA
    have uB := up _ F.B_ne iB
    have uC := up _ F.C_ne iC
    have uD := up _ F.D_ne iD
    exact F.lead_eq_zero (b := b - a₁) (c := c - a₀) (d := d - a₂)
      (by linear_combination hA.symm.trans uA) (by linear_combination hB.symm.trans uB)
      (by linear_combination hC.symm.trans uC) (by linear_combination hD.symm.trans uD)
  · intro ha
    subst ha
    refine ⟨c, b, d, ?_, ?_, ?_, ?_⟩
    · rw [← cA]; exact down _ F.A_ne (by rw [hA]; ring)
    · rw [← cB]; exact down _ F.B_ne (by rw [hB]; ring)
    · rw [← cC]; exact down _ F.C_ne (by rw [hC]; ring)
    · rw [← cD]; exact down _ F.D_ne (by rw [hD]; ring)

/-- Lemma 5.3 (f): `3 ∈ K ↔ s₁ = 0`. -/
theorem m_three_iff : F.m 3 = 0 ↔ F.s₁ = 0 :=
  F.m_eq_zero_iff_of_red (b := -F.s₂) (c := F.s₃) (d := -F.s₄)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)

/-- Lemma 5.3 (f): `4 ∈ K ↔ s₂ = s₁²`. -/
theorem m_four_iff : F.m 4 = 0 ↔ F.s₂ = F.s₁ ^ 2 := by
  rw [F.m_eq_zero_iff_of_red (a := F.s₁ ^ 2 - F.s₂) (b := F.s₃ - F.s₁ * F.s₂)
    (c := F.s₁ * F.s₃ - F.s₄) (d := -F.s₁ * F.s₄)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)]
  constructor <;> intro h <;> linear_combination -h

/-- Lemma 5.3 (f): `5 ∈ K ↔ s₃ = 2 s₁ s₂ - s₁³`. -/
theorem m_five_iff : F.m 5 = 0 ↔ F.s₃ = 2 * F.s₁ * F.s₂ - F.s₁ ^ 3 := by
  rw [F.m_eq_zero_iff_of_red (a := F.s₁ ^ 3 - 2 * F.s₁ * F.s₂ + F.s₃)
    (b := -F.s₁ ^ 2 * F.s₂ + F.s₁ * F.s₃ + F.s₂ ^ 2 - F.s₄)
    (c := F.s₁ ^ 2 * F.s₃ - F.s₁ * F.s₄ - F.s₂ * F.s₃) (d := -F.s₁ ^ 2 * F.s₄ + F.s₂ * F.s₄)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)
    (by simp only [s₁, s₂, s₃, s₄]; ring) (by simp only [s₁, s₂, s₃, s₄]; ring)]
  constructor <;> intro h <;> linear_combination h

/-- The feet are on the unit circle: `conj s₁ · s₄ = s₃` and `conj s₂ · s₄ = s₂`. -/
lemma conj_s₁ : conj F.s₁ * F.s₄ = F.s₃ := by
  simp only [s₁, s₃, s₄, map_add, ← inv_eq_conj_of_norm_eq_one F.nA, ← inv_eq_conj_of_norm_eq_one F.nB,
    ← inv_eq_conj_of_norm_eq_one F.nC, ← inv_eq_conj_of_norm_eq_one F.nD]
  have := F.A_ne; have := F.B_ne; have := F.C_ne; have := F.D_ne
  field_simp; ring

lemma conj_s₂ : conj F.s₂ * F.s₄ = F.s₂ := by
  simp only [s₂, s₄, map_add, map_mul, ← inv_eq_conj_of_norm_eq_one F.nA,
    ← inv_eq_conj_of_norm_eq_one F.nB, ← inv_eq_conj_of_norm_eq_one F.nC,
    ← inv_eq_conj_of_norm_eq_one F.nD]
  have := F.A_ne; have := F.B_ne; have := F.C_ne; have := F.D_ne
  field_simp; ring

lemma prod_eq : (F.A * F.B - F.C * F.D) * (F.A * F.C - F.B * F.D) * (F.A * F.D - F.B * F.C) =
    F.s₁ ^ 2 * F.s₄ - F.s₃ ^ 2 := by
  simp only [s₁, s₃, s₄]; ring

/-- Non-parallel diagonals. -/
def NonParallel : Prop := ((F.A - F.C) * conj (F.B - F.D)).im ≠ 0

lemma AC_ne_BD (h : F.NonParallel) : F.A * F.C - F.B * F.D ≠ 0 := by
  intro hAC
  apply h
  have hB0 := F.B_ne
  have hD0 := F.D_ne
  have hA0 := F.A_ne
  have hC0 := F.C_ne
  -- `z = (A - C) conj(B - D)` is real
  have cA : conj F.A = F.A⁻¹ := (inv_eq_conj_of_norm_eq_one F.nA).symm
  have cB : conj F.B = F.B⁻¹ := (inv_eq_conj_of_norm_eq_one F.nB).symm
  have cC : conj F.C = F.C⁻¹ := (inv_eq_conj_of_norm_eq_one F.nC).symm
  have cD : conj F.D = F.D⁻¹ := (inv_eq_conj_of_norm_eq_one F.nD).symm
  have key : (F.A⁻¹ - F.C⁻¹) * (F.B - F.D) - (F.A - F.C) * (F.B⁻¹ - F.D⁻¹) =
      (F.C - F.A) * (F.B - F.D) * (F.B * F.D - F.A * F.C) / (F.A * F.B * F.C * F.D) := by
    field_simp; ring
  have hBD : F.B * F.D - F.A * F.C = 0 := by linear_combination -hAC
  rw [hBD, mul_zero, zero_div] at key
  have e : conj ((F.A - F.C) * conj (F.B - F.D)) = (F.A - F.C) * conj (F.B - F.D) := by
    rw [map_mul, Complex.conj_conj, map_sub, map_sub, cA, cC, cB, cD]
    linear_combination key
  have := congrArg Complex.im e
  simp only [Complex.conj_im] at this
  linarith

/-- The diagonals have the same length as soon as `(AB - CD)(AD - BC) = 0`. -/
lemma diag_eq_of (h : (F.A * F.B - F.C * F.D) * (F.A * F.D - F.B * F.C) = 0) :
    ‖F.A - F.C‖ = ‖F.B - F.D‖ := by
  have hsq : ∀ z w : ℂ, ‖z‖ = 1 → ‖w‖ = 1 → ((‖z - w‖ ^ 2 : ℝ) : ℂ) = 2 - z / w - w / z := by
    intro z w hz hw
    have hz0 := ne_zero_of_norm_eq_one hz
    have hw0 := ne_zero_of_norm_eq_one hw
    rw [← Complex.normSq_eq_norm_sq, ← Complex.mul_conj, map_sub, ← inv_eq_conj_of_norm_eq_one hz,
      ← inv_eq_conj_of_norm_eq_one hw]
    field_simp; ring
  have e : ((‖F.A - F.C‖ ^ 2 : ℝ) : ℂ) = ((‖F.B - F.D‖ ^ 2 : ℝ) : ℂ) := by
    rw [hsq _ _ F.nA F.nC, hsq _ _ F.nB F.nD]
    have := F.A_ne; have := F.B_ne; have := F.C_ne; have := F.D_ne
    field_simp
    linear_combination -h
  have e' : ‖F.A - F.C‖ ^ 2 = ‖F.B - F.D‖ ^ 2 := by exact_mod_cast e
  exact (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).1 e'

lemma prod_ne_of_diag_ne (h : F.NonParallel) (hd : ‖F.A - F.C‖ ≠ ‖F.B - F.D‖) :
    F.s₁ ^ 2 * F.s₄ - F.s₃ ^ 2 ≠ 0 := by
  rw [← prod_eq]
  have h1 : (F.A * F.B - F.C * F.D) * (F.A * F.D - F.B * F.C) ≠ 0 := fun h0 => hd (F.diag_eq_of h0)
  have h2 := F.AC_ne_BD h
  intro h0
  apply h1
  have : (F.A * F.B - F.C * F.D) * (F.A * F.D - F.B * F.C) * (F.A * F.C - F.B * F.D) = 0 := by
    linear_combination h0
  exact (mul_eq_zero.1 this).resolve_right h2

/-- Lemma 5.3 (f): if `3` or `4` is a degenerate mode, then the diagonals have the same length. -/
theorem diag_eq_of_m_three_or_four (h : F.NonParallel) (hk : F.m 3 = 0 ∨ F.m 4 = 0) :
    ‖F.A - F.C‖ = ‖F.B - F.D‖ := by
  by_contra hd
  apply F.prod_ne_of_diag_ne h hd
  have c1 := F.conj_s₁
  have c2 := F.conj_s₂
  rcases hk with h3 | h4
  · rw [m_three_iff] at h3
    rw [← c1, h3]; simp
  · rw [m_four_iff] at h4
    rw [← c1]
    have : F.s₁ ^ 2 = conj F.s₁ ^ 2 * F.s₄ := by rw [← h4, ← c2, h4, map_pow]
    linear_combination F.s₄ * this

/-- Lemma 5.3 (f): `3 ∈ K` iff the table is a rectangle (`C = -A`, `D = -B`). -/
theorem m_three_iff_rectangle (h : F.NonParallel) : F.m 3 = 0 ↔ F.C = -F.A ∧ F.D = -F.B := by
  rw [m_three_iff]
  constructor
  · intro h1
    have h3 : F.s₃ = 0 := by rw [← F.conj_s₁, h1]; simp
    have hA0 := F.A_ne
    -- `-A` is also a root of `z⁴ + s₂ z² + s₄`
    have hQ : (-F.A - F.A) * (-F.A - F.B) * (-F.A - F.C) * (-F.A - F.D) = 0 := by
      have e1 : (-F.A - F.A) * (-F.A - F.B) * (-F.A - F.C) * (-F.A - F.D) =
          F.A ^ 4 + F.s₂ * F.A ^ 2 + F.s₄ + F.s₁ * F.A ^ 3 + F.s₃ * F.A := by
        simp only [s₁, s₂, s₃, s₄]; ring
      have e2 : F.A ^ 4 + F.s₂ * F.A ^ 2 + F.s₄ - F.s₁ * F.A ^ 3 - F.s₃ * F.A = 0 := by
        simp only [s₁, s₂, s₃, s₄]; ring
      rw [e1]; linear_combination e2 + 2 * F.A ^ 3 * h1 + 2 * F.A * h3
    have h2A : -F.A - F.A ≠ 0 := by
      intro h0; apply hA0; linear_combination -h0 / 2
    rcases mul_eq_zero.1 hQ with hQ | hD
    · rcases mul_eq_zero.1 hQ with hQ | hC
      · rcases mul_eq_zero.1 hQ with hQ | hB
        · exact absurd hQ h2A
        · -- `B = -A`, then `D = -C` and the diagonals are parallel
          exfalso
          have hB' : F.B = -F.A := by linear_combination -hB
          have hD' : F.D = -F.C := by
            have := h1; simp only [s₁] at this; linear_combination this - hB'
          apply h
          rw [hB', hD']
          have : (F.A - F.C) * conj (-F.A - -F.C) = -((‖F.A - F.C‖ ^ 2 : ℝ) : ℂ) := by
            rw [← Complex.normSq_eq_norm_sq, ← Complex.mul_conj]; simp [map_sub]; ring
          rw [this, Complex.neg_im, Complex.ofReal_im, neg_zero]
      · refine ⟨by linear_combination -hC, ?_⟩
        have := h1; simp only [s₁] at this; linear_combination this + hC
    · -- `D = -A`, then `C = -B` and the diagonals are parallel
      exfalso
      have hD' : F.D = -F.A := by linear_combination -hD
      have hC' : F.C = -F.B := by
        have := h1; simp only [s₁] at this; linear_combination this - hD'
      apply h
      rw [hD', hC']
      have : (F.A - -F.B) * conj (F.B - -F.A) = ((‖F.A + F.B‖ ^ 2 : ℝ) : ℂ) := by
        rw [← Complex.normSq_eq_norm_sq, ← Complex.mul_conj]; congr 1 <;> ring_nf
      rw [this, Complex.ofReal_im]
  · rintro ⟨hC, hD⟩
    simp only [s₁, hC, hD]; ring

/-- Lemma 5.3 (f) for `k = 5`: if `5 ∈ K`, the diagonals have different lengths and `s₄ = 1`
(which can be achieved by a rotation), then `s₁ = e^{iχ}`, `s₂ = cos 2χ` and `s₃ = e^{-iχ}` with
`sin 2χ ≠ 0`, i.e. the feet are the roots of `z⁴ - e^{iχ} z³ + cos(2χ) z² - e^{-iχ} z + 1`. -/
theorem m_five_family (h : F.NonParallel) (h5 : F.m 5 = 0) (hd : ‖F.A - F.C‖ ≠ ‖F.B - F.D‖)
    (h4 : F.s₄ = 1) :
    ∃ χ : ℝ, Real.sin (2 * χ) ≠ 0 ∧ F.s₁ = Complex.exp (χ * I) ∧ F.s₂ = Real.cos (2 * χ) ∧
      F.s₃ = Complex.exp (-(χ * I)) := by
  have hp := F.prod_ne_of_diag_ne h hd
  have c1 := F.conj_s₁
  have c2 := F.conj_s₂
  rw [h4, mul_one] at c1 c2
  rw [h4, mul_one, ← c1] at hp
  rw [m_five_iff, ← c1] at h5
  set w := F.s₁ ^ 2 with hw
  -- `s₂` is real, and `w` is not real
  have hs2 : F.s₂.im = 0 := by
    have := congrArg Complex.im c2; simp at this; linarith
  have hwim : w.im ≠ 0 := by
    intro h0
    apply hp
    have : conj w = w := Complex.conj_eq_iff_im.2 h0
    rw [hw, map_pow] at this
    rw [this]; ring
  have hs1 : F.s₁ ≠ 0 := by rintro h0; apply hwim; rw [hw, h0]; simp
  -- `|s₁|² = 2 s₂ w - w²`
  have key : ((Complex.normSq F.s₁ : ℝ) : ℂ) = 2 * F.s₂ * w - w ^ 2 := by
    rw [← Complex.mul_conj, h5]; ring
  have kim := congrArg Complex.im key
  have kre := congrArg Complex.re key
  simp only [Complex.ofReal_im, Complex.ofReal_re, Complex.sub_im, Complex.sub_re, Complex.mul_im,
    Complex.mul_re, pow_two, hs2] at kim kre
  norm_num at kim kre
  have hre : F.s₂.re = w.re := by
    have : (F.s₂.re - w.re) * w.im = 0 := by linarith
    have := (mul_eq_zero.1 this).resolve_right hwim
    linarith
  have hn : Complex.normSq F.s₁ = Complex.normSq w := by
    rw [Complex.normSq_apply w]; rw [hre] at kre; linarith
  have hn1 : Complex.normSq F.s₁ = 1 := by
    have h0 : 0 < Complex.normSq F.s₁ := Complex.normSq_pos.2 hs1
    rw [hw, map_pow] at hn
    nlinarith
  have habs : ‖F.s₁‖ = 1 := by
    rw [Complex.normSq_eq_norm_sq] at hn1
    nlinarith [norm_nonneg F.s₁]
  set χ := Complex.arg F.s₁
  have he : F.s₁ = Complex.exp (χ * I) := by
    have := Complex.norm_mul_exp_arg_mul_I F.s₁
    rw [habs] at this; simpa using this.symm
  have hw' : w = Complex.exp ((2 * χ : ℝ) * I) := by
    rw [hw, he, ← Complex.exp_nat_mul]; push_cast; ring_nf
  refine ⟨χ, ?_, he, ?_, ?_⟩
  · have : w.im = Real.sin (2 * χ) := by rw [hw', Complex.exp_ofReal_mul_I_im]
    rwa [← this]
  · apply Complex.ext
    · rw [hre, hw', Complex.exp_ofReal_mul_I_re, Complex.ofReal_re]
    · rw [hs2, Complex.ofReal_im]
  · rw [← c1, he, ← Complex.exp_conj]; congr 1; simp

/-- The table rotated by `ω` (`|ω| = 1`). -/
noncomputable def rotate (ω : ℂ) (hω : ‖ω‖ = 1) : Feet where
  A := ω * F.A
  B := ω * F.B
  C := ω * F.C
  D := ω * F.D
  τ := F.τ
  μ := F.μ
  nA := by rw [norm_mul, hω, F.nA, one_mul]
  nB := by rw [norm_mul, hω, F.nB, one_mul]
  nC := by rw [norm_mul, hω, F.nC, one_mul]
  nD := by rw [norm_mul, hω, F.nD, one_mul]
  hX := by linear_combination ω * F.hX
  τ0 := F.τ0
  τ1 := F.τ1
  μ0 := F.μ0
  μ1 := F.μ1
  AB := fun h => F.AB (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)
  AC := fun h => F.AC (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)
  AD := fun h => F.AD (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)
  BC := fun h => F.BC (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)
  BD := fun h => F.BD (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)
  CD := fun h => F.CD (mul_left_cancel₀ (ne_zero_of_norm_eq_one hω) h)

lemma rotate_m {ω : ℂ} (hω : ‖ω‖ = 1) (k : ℕ) : (F.rotate ω hω).m k = ω ^ k * F.m k := by
  simp only [m, rotate, mul_pow]; ring

lemma rotate_s₄ {ω : ℂ} (hω : ‖ω‖ = 1) : (F.rotate ω hω).s₄ = ω ^ 4 * F.s₄ := by
  simp only [s₄, rotate]; ring

lemma rotate_diag {ω : ℂ} (hω : ‖ω‖ = 1) :
    ‖(F.rotate ω hω).A - (F.rotate ω hω).C‖ = ‖F.A - F.C‖ ∧
      ‖(F.rotate ω hω).B - (F.rotate ω hω).D‖ = ‖F.B - F.D‖ := by
  simp only [rotate, ← mul_sub, norm_mul, hω, one_mul, and_self]

lemma rotate_nonParallel {ω : ℂ} (hω : ‖ω‖ = 1) (h : F.NonParallel) :
    (F.rotate ω hω).NonParallel := by
  have e : ((F.rotate ω hω).A - (F.rotate ω hω).C) * conj ((F.rotate ω hω).B - (F.rotate ω hω).D) =
      (F.A - F.C) * conj (F.B - F.D) := by
    simp only [rotate, ← mul_sub, map_mul]
    have : ω * conj ω = 1 := by
      rw [Complex.mul_conj, Complex.normSq_eq_norm_sq, hω]; simp
    linear_combination ((F.A - F.C) * conj (F.B - F.D)) * this
  unfold NonParallel; rw [e]; exact h

/-- `e^{-2iθ} Q_χ(e^{iθ}) = G_χ(θ)` with `G_χ(θ) = 2 cos 2θ - 2 cos(θ + χ) + cos 2χ`. -/
lemma G_eq (χ θ : ℝ) :
    Complex.exp (-(2 * θ * I)) * (Complex.exp (θ * I) ^ 4 - Complex.exp (χ * I) * Complex.exp (θ * I) ^ 3
      + (Real.cos (2 * χ) : ℂ) * Complex.exp (θ * I) ^ 2 - Complex.exp (-(χ * I)) * Complex.exp (θ * I) + 1)
      = ((2 * Real.cos (2 * θ) - 2 * Real.cos (θ + χ) + Real.cos (2 * χ) : ℝ) : ℂ) := by
  have hE := Complex.exp_ne_zero (θ * I)
  have hX := Complex.exp_ne_zero (χ * I)
  have e1 : Complex.exp (-(2 * θ * I)) = (Complex.exp (θ * I) ^ 2)⁻¹ := by
    rw [exp_ofReal_mul_I_pow, ← Complex.exp_neg]; congr 1; push_cast; ring
  have e2 : Complex.exp (-(χ * I)) = (Complex.exp (χ * I))⁻¹ := Complex.exp_neg _
  have c1 : ((Real.cos (2 * θ) : ℝ) : ℂ) = (Complex.exp (θ * I) ^ 2 + (Complex.exp (θ * I) ^ 2)⁻¹) / 2 := by
    rw [ofReal_cos_eq, exp_ofReal_mul_I_pow θ 2]; push_cast; ring_nf
  have c2 : ((Real.cos (θ + χ) : ℝ) : ℂ) = (Complex.exp (θ * I) * Complex.exp (χ * I) +
      (Complex.exp (θ * I) * Complex.exp (χ * I))⁻¹) / 2 := by
    rw [ofReal_cos_eq, ← Complex.exp_add]; push_cast; ring_nf
  have c3 : ((Real.cos (2 * χ) : ℝ) : ℂ) = (Complex.exp (χ * I) ^ 2 + (Complex.exp (χ * I) ^ 2)⁻¹) / 2 := by
    rw [ofReal_cos_eq, exp_ofReal_mul_I_pow χ 2]; push_cast; ring_nf
  simp only [Complex.ofReal_sub, Complex.ofReal_add, Complex.ofReal_mul, Complex.ofReal_ofNat]
  rw [e1, e2, c1, c2, c3]
  generalize Complex.exp (θ * I) = E at hE ⊢
  generalize Complex.exp (χ * I) = X at hX ⊢
  field_simp
  ring

/-- Lemma 5.3 (f) for `k = 5`, with the normalisation: if `5 ∈ K` and the diagonals have different
lengths, then, after a rotation by some `ω`, the feet are roots of
`z⁴ - e^{iχ} z³ + cos(2χ) z² - e^{-iχ} z + 1` with `sin 2χ ≠ 0` (equivalently, by `G_eq`, zeros of
`G_χ`). -/
theorem m_five_family' (h : F.NonParallel) (h5 : F.m 5 = 0) (hd : ‖F.A - F.C‖ ≠ ‖F.B - F.D‖) :
    ∃ ω : ℂ, ∃ hω : ‖ω‖ = 1, ∃ χ : ℝ, Real.sin (2 * χ) ≠ 0 ∧
      ∀ z ∈ ({(F.rotate ω hω).A, (F.rotate ω hω).B, (F.rotate ω hω).C, (F.rotate ω hω).D} : Set ℂ),
        z ^ 4 - Complex.exp (χ * I) * z ^ 3 + (Real.cos (2 * χ) : ℂ) * z ^ 2
          - Complex.exp (-(χ * I)) * z + 1 = 0 := by
  -- a rotation with `s₄ = 1`
  have hs4 : ‖F.s₄‖ = 1 := by simp [s₄, F.nA, F.nB, F.nC, F.nD]
  set φ := Complex.arg F.s₄
  set ω := Complex.exp ((-(φ / 4) : ℝ) * I)
  have hω : ‖ω‖ = 1 := Complex.norm_exp_ofReal_mul_I _
  have hs4' : F.s₄ = Complex.exp (φ * I) := by
    have := Complex.norm_mul_exp_arg_mul_I F.s₄; rw [hs4] at this; simpa using this.symm
  have h41 : (F.rotate ω hω).s₄ = 1 := by
    rw [rotate_s₄, hs4', ← Complex.exp_nat_mul, ← Complex.exp_add]; push_cast; ring_nf; simp
  set G := F.rotate ω hω
  have hG5 : G.m 5 = 0 := by rw [rotate_m, h5, mul_zero]
  have hGd : ‖G.A - G.C‖ ≠ ‖G.B - G.D‖ := by
    rw [(F.rotate_diag hω).1, (F.rotate_diag hω).2]; exact hd
  obtain ⟨χ, hχ, e1, e2, e3⟩ := G.m_five_family (F.rotate_nonParallel hω h) hG5 hGd h41
  refine ⟨ω, hω, χ, hχ, ?_⟩
  intro z hz
  have hQ : z ^ 4 - G.s₁ * z ^ 3 + G.s₂ * z ^ 2 - G.s₃ * z + G.s₄ = 0 := by
    rcases hz with rfl | rfl | rfl | rfl <;> simp only [s₁, s₂, s₃, s₄] <;> ring
  rw [e1, e2, e3, h41] at hQ
  exact hQ

/-! ### Lemma 5.3 (c): isosceles trapezoids -/

/-- Lemma 5.3 (c): for the isosceles trapezoid with feet at `α, -α, -β, β`, the intersection of
the diagonals is given by `τ = μ = sin β / (sin α + sin β)`. -/
lemma trapezoid_hX (α β : ℝ) (h : Real.sin α + Real.sin β ≠ 0) :
    ((Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (α * I) +
        ((1 - Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (-(β * I)) =
      ((Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (-(α * I)) +
        ((1 - Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (β * I) := by
  have e : ∀ x : ℝ, Complex.exp (x * I) - Complex.exp (-(x * I)) = 2 * I * Real.sin x := by
    intro x; rw [exp_sub_exp_neg, Complex.ofReal_sin]
  have eα := e α
  have eβ := e β
  set sa := Real.sin α
  set sb := Real.sin β
  have hc : (sa : ℂ) + sb ≠ 0 := by exact_mod_cast h
  push_cast
  generalize Complex.exp (α * I) = Ea at eα ⊢
  generalize Complex.exp (-(α * I)) = Ea' at eα ⊢
  generalize Complex.exp (β * I) = Eb at eβ ⊢
  generalize Complex.exp (-(β * I)) = Eb' at eβ ⊢
  field_simp
  linear_combination (sb : ℂ) * eα - (sa : ℂ) * eβ

/-- Lemma 5.3 (c): `m(k) = 2i (sin α sin kβ - sin β sin kα) / (sin α + sin β)` for the isosceles
trapezoid with feet at `α, -α, -β, β` (and `τ = μ = sin β / (sin α + sin β)`). -/
lemma trapezoid_m (α β : ℝ) (h : Real.sin α + Real.sin β ≠ 0) (k : ℕ) :
    -(((Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (α * I) ^ k
      - ((Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (-(α * I)) ^ k
      + ((1 - Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (-(β * I)) ^ k
      - ((1 - Real.sin β / (Real.sin α + Real.sin β) : ℝ) : ℂ) * Complex.exp (β * I) ^ k) =
      2 * I * ((Real.sin α * Real.sin (k * β) - Real.sin β * Real.sin (k * α) : ℝ) : ℂ) /
        ((Real.sin α + Real.sin β : ℝ) : ℂ) := by
  have e : ∀ x : ℝ, Complex.exp (x * I) ^ k - Complex.exp (-(x * I)) ^ k = 2 * I * Real.sin (k * x) := by
    intro x
    rw [exp_ofReal_mul_I_pow, exp_neg_ofReal_mul_I_pow, exp_sub_exp_neg, Complex.ofReal_sin]
  have eα := e α
  have eβ := e β
  set sa := Real.sin α
  set sb := Real.sin β
  set ska := Real.sin (k * α)
  set skb := Real.sin (k * β)
  have hc : (sa : ℂ) + sb ≠ 0 := by exact_mod_cast h
  push_cast
  generalize Complex.exp (α * I) ^ k = Ea at eα ⊢
  generalize Complex.exp (-(α * I)) ^ k = Ea' at eα ⊢
  generalize Complex.exp (β * I) ^ k = Eb at eβ ⊢
  generalize Complex.exp (-(β * I)) ^ k = Eb' at eβ ⊢
  field_simp
  linear_combination (-(sb : ℂ)) * eα + (sa : ℂ) * eβ

/-- Lemma 5.3 (c) for `k = 4`: if `0 < α < β < π`, then `sin α sin 4β = sin β sin 4α` iff
`cos² α + cos α cos β + cos² β = 1/2`. -/
lemma trapezoid_four_iff {α β : ℝ} (hα : 0 < α) (hαβ : α < β) (hβ : β < Real.pi) :
    Real.sin α * Real.sin (4 * β) - Real.sin β * Real.sin (4 * α) = 0 ↔
      Real.cos α ^ 2 + Real.cos α * Real.cos β + Real.cos β ^ 2 = 1 / 2 := by
  have s4 : ∀ x : ℝ, Real.sin (4 * x) = Real.sin x * (8 * Real.cos x ^ 3 - 4 * Real.cos x) := by
    intro x
    have : 4 * x = 2 * (2 * x) := by ring
    rw [this, Real.sin_two_mul, Real.sin_two_mul, Real.cos_two_mul]; ring
  have sa : 0 < Real.sin α := Real.sin_pos_of_pos_of_lt_pi hα (hαβ.trans hβ)
  have sb : 0 < Real.sin β := Real.sin_pos_of_pos_of_lt_pi (hα.trans hαβ) hβ
  have hcos : Real.cos β < Real.cos α :=
    Real.cos_lt_cos_of_nonneg_of_le_pi hα.le hβ.le hαβ
  rw [s4, s4]
  set x := Real.cos α
  set y := Real.cos β
  have key : Real.sin α * (Real.sin β * (8 * y ^ 3 - 4 * y)) - Real.sin β * (Real.sin α * (8 * x ^ 3 - 4 * x))
      = -(Real.sin α * Real.sin β) * 8 * (x - y) * (x ^ 2 + x * y + y ^ 2 - 1 / 2) := by ring
  rw [key]
  have hxy : x - y ≠ 0 := by linarith
  have hs : Real.sin α * Real.sin β ≠ 0 := by positivity
  constructor
  · intro h0
    have := mul_eq_zero.1 h0
    rcases this with h1 | h1
    · rcases mul_eq_zero.1 h1 with h2 | h2
      · rcases mul_eq_zero.1 h2 with h3 | h3
        · exact absurd (neg_eq_zero.1 h3) hs
        · norm_num at h3
      · exact absurd h2 hxy
    · linarith
  · intro h0; rw [show x ^ 2 + x * y + y ^ 2 - 1 / 2 = 0 by linarith]; ring

end Feet

end Wobbly


==> anc/lean/Wobbly/Orbit.lean <==
import Wobbly.Wobble
import Mathlib.RingTheory.RootsOfUnity.Complex
import Mathlib.Data.ZMod.Basic

/-!
# The orbit argument (Theorem 5.11 of the paper)

A *rational* table has its feet at vertices of a regular `n`-gon of radius `r`:
`A = r ω^{iA}`, `B = r ω^{iB}`, `C = r ω^{iC}`, `D = r ω^{iD}` with `ω = exp (2πi/n)`.
For such a table and a fixed `θ`, we compare the `n` rotated tables `θ + 2πj/n` with one common
tilt `q̄` (the least-squares fit of the heights of the ground under the vertices), and show that
the orbit sum of the wobbling function is small compared to its maximum. The non-degeneracy of the
table enters through the coercivity of the circulant operator `C` (`Coercive`), which follows from
`m(s) ≠ 0` for `s ≢ 0, ±1` by a discrete Fourier argument; here it is an explicit hypothesis, and
it is checked for the hexagonal table in `Wobbly.Hexagon`.
-/

noncomputable section

open Complex Metric Finset ComplexConjugate

namespace Wobbly

/-! ## Roots of unity -/

/-- `ω n = exp (2πi/n)`. -/
def ω (n : ℕ) : ℂ := rot (2 * Real.pi / n)

lemma ω_eq (n : ℕ) : ω n = Complex.exp (2 * Real.pi * I / n) := by
  unfold ω rot; congr 1; push_cast; ring

lemma ω_isPrimitiveRoot {n : ℕ} (hn : n ≠ 0) : IsPrimitiveRoot (ω n) n := by
  rw [ω_eq]; exact Complex.isPrimitiveRoot_exp n hn

lemma ω_pow_n {n : ℕ} (hn : n ≠ 0) : ω n ^ n = 1 := (ω_isPrimitiveRoot hn).pow_eq_one

lemma ω_pow_mod {n : ℕ} (hn : n ≠ 0) (k : ℕ) : ω n ^ (k % n) = ω n ^ k := by
  conv_rhs => rw [← Nat.mod_add_div k n, pow_add, pow_mul, ω_pow_n hn, one_pow, mul_one]

lemma norm_ω_pow (n k : ℕ) : ‖ω n ^ k‖ = 1 := by
  rw [norm_pow, ω, norm_rot, one_pow]

/-- `rot (2π k / n) = ω^k`. -/
lemma rot_two_pi_mul (n k : ℕ) : rot (2 * Real.pi * k / n) = ω n ^ k := by
  unfold ω rot
  rw [← Complex.exp_nat_mul]
  congr 1; push_cast; ring

lemma rot_add (a b : ℝ) : rot (a + b) = rot a * rot b := by
  unfold rot; rw [← Complex.exp_add]; congr 1; push_cast; ring

variable {n : ℕ} [NeZero n]

lemma sum_zmod_pow (z : ℂ) : ∑ i : ZMod n, z ^ i.val = ∑ i ∈ range n, z ^ i := by
  refine Finset.sum_bij (fun i _ => i.val) (fun i _ => Finset.mem_range.2 (ZMod.val_lt i))
    (fun a _ b _ h => ZMod.val_injective n h) (fun k hk => ⟨(k : ZMod n), Finset.mem_univ _, ?_⟩)
    (fun i _ => rfl)
  rw [ZMod.val_natCast, Nat.mod_eq_of_lt (Finset.mem_range.1 hk)]

lemma sum_ω_pow (hn : 2 ≤ n) : ∑ i : ZMod n, ω n ^ i.val = 0 := by
  rw [sum_zmod_pow]
  exact (ω_isPrimitiveRoot (NeZero.ne n)).geom_sum_eq_zero (by omega)

lemma sum_ω_pow_sq (hn : 3 ≤ n) : ∑ i : ZMod n, (ω n ^ i.val) ^ 2 = 0 := by
  have hprim := ω_isPrimitiveRoot (NeZero.ne n)
  have h1 : ω n ^ 2 ≠ 1 := by
    intro h
    have := (hprim.pow_eq_one_iff_dvd 2).1 h
    have := Nat.le_of_dvd (by norm_num) this
    omega
  have e : ∀ i : ZMod n, (ω n ^ i.val) ^ 2 = (ω n ^ 2) ^ i.val := fun i => by ring
  simp only [e]
  have hpow : (ω n ^ 2) ^ n = 1 := by
    rw [← pow_mul, mul_comm, pow_mul, ω_pow_n (NeZero.ne n), one_pow]
  rw [sum_zmod_pow, geom_sum_eq h1, hpow, sub_self, zero_div]

lemma ω_pow_val_add (a b : ZMod n) : ω n ^ (a + b).val = ω n ^ a.val * ω n ^ b.val := by
  rw [ZMod.val_add, ω_pow_mod (NeZero.ne n), pow_add]

/-! ## The dot product and complex numbers -/

lemma dot_eq_complex (u v : ℂ) : (dot u v : ℂ) = (conj u * v + u * conj v) / 2 := by
  apply Complex.ext <;> simp [dot, mul_re, mul_im, conj_re, conj_im]; ring

lemma dot_sum_left {ι : Type*} (s : Finset ι) (u : ι → ℂ) (v : ℂ) :
    dot (∑ i ∈ s, u i) v = ∑ i ∈ s, dot (u i) v := by
  simp only [dot, Complex.re_sum, Complex.im_sum, Finset.sum_mul, ← Finset.sum_add_distrib]

/-! ## Vertices of the rotated `n`-gon -/

/-- The vertex `i` of the regular `n`-gon of radius `r`, rotated by `θ`. -/
def vtx (n : ℕ) (r θ : ℝ) (i : ZMod n) : ℂ := (r : ℂ) * rot θ * ω n ^ i.val

omit [NeZero n] in
lemma norm_vtx {r : ℝ} (hr : 0 ≤ r) (θ : ℝ) (i : ZMod n) : ‖vtx n r θ i‖ = r := by
  rw [vtx, Complex.norm_mul, Complex.norm_mul, norm_rot, norm_ω_pow, Complex.norm_real,
    Real.norm_eq_abs, abs_of_nonneg hr]; ring

lemma sum_vtx (hn : 2 ≤ n) (r θ : ℝ) : ∑ i : ZMod n, vtx n r θ i = 0 := by
  simp only [vtx, ← Finset.mul_sum, sum_ω_pow hn, mul_zero]

lemma sum_vtx_sq (hn : 3 ≤ n) (r θ : ℝ) : ∑ i : ZMod n, vtx n r θ i ^ 2 = 0 := by
  have e : ∀ i : ZMod n, vtx n r θ i ^ 2 = ((r : ℂ) * rot θ) ^ 2 * (ω n ^ i.val) ^ 2 :=
    fun i => by rw [vtx]; ring
  simp only [e, ← Finset.mul_sum, sum_ω_pow_sq hn, mul_zero]

/-- `Σ_i (v_i · q) v_i = (n r² / 2) q`. -/
lemma sum_dot_vtx_mul (hn : 3 ≤ n) {r : ℝ} (hr : 0 ≤ r) (θ : ℝ) (q : ℂ) :
    ∑ i : ZMod n, (dot (vtx n r θ i) q : ℂ) * vtx n r θ i = ((n * r ^ 2 / 2 : ℝ) : ℂ) * q := by
  have hnorm : ∀ i : ZMod n, conj (vtx n r θ i) * vtx n r θ i = (r ^ 2 : ℝ) := by
    intro i
    rw [mul_comm, Complex.mul_conj, Complex.normSq_eq_norm_sq, norm_vtx hr]
  have e : ∀ i : ZMod n, (dot (vtx n r θ i) q : ℂ) * vtx n r θ i =
      ((r ^ 2 / 2 : ℝ) : ℂ) * q + vtx n r θ i ^ 2 * conj q / 2 := by
    intro i
    rw [dot_eq_complex]
    have := hnorm i
    push_cast at this ⊢
    linear_combination (q / 2) * this
  have hsum : ∑ i : ZMod n, (dot (vtx n r θ i) q : ℂ) * vtx n r θ i =
      ∑ i : ZMod n, (((r ^ 2 / 2 : ℝ) : ℂ) * q + vtx n r θ i ^ 2 * (conj q / 2)) := by
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [e i]; ring
  rw [hsum, Finset.sum_add_distrib]
  have h2 : ∑ x : ZMod n, vtx n r θ x ^ 2 * (conj q / 2) = 0 := by
    rw [← Finset.sum_mul, sum_vtx_sq hn, zero_mul]
  rw [h2, add_zero, Finset.sum_const, Finset.card_univ, ZMod.card, nsmul_eq_mul]
  push_cast; ring

/-! ## Rational tables -/

/-- A rational table: the feet are vertices `iA, iB, iC, iD` of the regular `n`-gon of radius
`T.r`, and `X = τ A + (1 - τ) C = μ B + (1 - μ) D` is the intersection of the diagonals. -/
structure IsRational (T : Table) (n : ℕ) [NeZero n] (iA iB iC iD : ZMod n) (τ μ : ℝ) : Prop where
  hn : 3 ≤ n
  hA : T.A = (T.r : ℂ) * ω n ^ iA.val
  hB : T.B = (T.r : ℂ) * ω n ^ iB.val
  hC : T.C = (T.r : ℂ) * ω n ^ iC.val
  hD : T.D = (T.r : ℂ) * ω n ^ iD.val
  hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D
  hτ0 : 0 ≤ τ
  hτ1 : τ ≤ 1
  hμ0 : 0 ≤ μ
  hμ1 : μ ≤ 1

/-- The angle of the `j`-th rotated table of the orbit of `θ`. -/
def θj (n : ℕ) (θ : ℝ) (j : ZMod n) : ℝ := θ + 2 * Real.pi * j.val / n

lemma rot_θj_mul (θ : ℝ) (r : ℝ) (i j : ZMod n) :
    rot (θj n θ j) * ((r : ℂ) * ω n ^ i.val) = vtx n r θ (i + j) := by
  rw [θj, rot_add, rot_two_pi_mul, vtx, ω_pow_val_add]
  ring

/-- The circulant operator `(C N)_j = τ N_{iA+j} - μ N_{iB+j} + (1-τ) N_{iC+j} - (1-μ) N_{iD+j}`. -/
def circ (iA iB iC iD : ZMod n) (τ μ : ℝ) (N : ZMod n → ℝ) (j : ZMod n) : ℝ :=
  τ * N (iA + j) - μ * N (iB + j) + (1 - τ) * N (iC + j) - (1 - μ) * N (iD + j)

/-- Coercivity of the circulant operator on the vectors which are orthogonal to the affine
functions on the `n`-gon (this is where the non-degeneracy `m(s) ≠ 0` for `s ≢ 0, ±1` enters,
with `σ = min |m(s)|`). -/
def Coercive (iA iB iC iD : ZMod n) (τ μ σ : ℝ) : Prop :=
  ∀ N : ZMod n → ℝ, ∑ i, N i = 0 → ∑ i, (N i : ℂ) * ω n ^ i.val = 0 →
    σ ^ 2 * ∑ i, N i ^ 2 ≤ ∑ j, circ iA iB iC iD τ μ N j ^ 2

lemma sum_shift (a : ZMod n) (F : ZMod n → ℝ) : ∑ j, F (a + j) = ∑ i, F i :=
  Fintype.sum_equiv (Equiv.addLeft a) _ _ (fun _ => rfl)

lemma sum_circ (iA iB iC iD : ZMod n) (τ μ : ℝ) (N : ZMod n → ℝ) :
    ∑ j, circ iA iB iC iD τ μ N j = 0 := by
  simp only [circ, Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    sum_shift]
  ring

/-! ## The orbit estimate

The proof of Theorem 5.11 is split into the steps of the paper:
1. the least-squares map `lsq` and its fixed point `qbar` (the common tilt);
2. the non-affine part `N` of the heights for the common tilt, and the identity
   `w_j = (C N)_j + e_j` with `|e_j| ≤ η ‖q_j - qbar‖`;
3. the bound `‖q_j - qbar‖ ≤ 2K ‖N‖_∞ / (d_min (1 - λ'))`;
4. the orbit sum. -/

lemma foot_zero (q : ℂ) : foot 0 q = 0 := by
  simp [foot, Φ, dot]

lemma norm_foot_le {u q : ℂ} (hq : ‖q‖ ≤ 1) : ‖foot u q‖ ≤ ‖u‖ := by
  have := norm_foot_sub_foot_le (u := u) (v := 0) hq
  rwa [foot_zero, sub_zero, sub_zero] at this

namespace Table

variable {T : Table} {g : ℂ → ℝ} {L : ℝ}

lemma sqrt_two_le_K (T : Table) : Real.sqrt 2 ≤ T.K := by
  unfold K
  apply Real.sqrt_le_sqrt
  have h0 : 0 ≤ T.γ := abs_nonneg _
  have h1 := T.γ_lt_one
  rw [le_div_iff₀ (by linarith)]
  nlinarith

variable {n : ℕ} [NeZero n] {iA iB iC iD : ZMod n} {τ μ σ : ℝ}

/-- The heights of the ground under the vertices of the rotated `n`-gon, for the tilt `q`. -/
def heights (T : Table) (g : ℂ → ℝ) (n : ℕ) (θ : ℝ) (q : ℂ) (i : ZMod n) : ℝ :=
  g (foot (vtx n T.r θ i) q)

/-- The gradient of the least-squares affine fit of the heights (Step 1 of the proof). -/
def lsq (T : Table) (g : ℂ → ℝ) (n : ℕ) [NeZero n] (θ : ℝ) (q : ℂ) : ℂ :=
  ((2 / (n * T.r ^ 2) : ℝ) : ℂ) * ∑ i, (heights T g n θ q i : ℂ) * vtx n T.r θ i


lemma foot_sub_foot_same (v q q' : ℂ) : foot v q - foot v q' = -(Φ v q - Φ v q') := by
  unfold foot; ring

omit [NeZero n] in
lemma abs_heights_sub_le (hr : 0 < T.r) (hg : IsLip g L) (θ : ℝ) {q q' : ℂ} {t : ℝ}
    (hq : ‖q‖ ≤ t) (hq' : ‖q'‖ ≤ t) (ht : t < 1) (i : ZMod n) :
    |heights T g n θ q i - heights T g n θ q' i| ≤ L * (T.r * ψ t * ‖q - q'‖) := by
  unfold heights
  calc _ ≤ L * ‖foot (vtx n T.r θ i) q - foot (vtx n T.r θ i) q'‖ := hg _ _
    _ = L * ‖Φ (vtx n T.r θ i) q - Φ (vtx n T.r θ i) q'‖ := by
        rw [foot_sub_foot_same, norm_neg]
    _ ≤ L * (T.r * ψ t * ‖q - q'‖) :=
        mul_le_mul_of_nonneg_left (norm_Φ_sub_le (norm_vtx hr.le θ i).le hq hq' ht) hg.nonneg

lemma card_zmod_real : ((Fintype.card (ZMod n) : ℕ) : ℝ) = n := by
  rw [ZMod.card]

lemma norm_lsq_le (hn : 2 ≤ n) (hr : 0 < T.r) (hg : IsLip g L) (θ : ℝ) {q : ℂ} (hq : ‖q‖ ≤ 1) :
    ‖lsq T g n θ q‖ ≤ 2 * L := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  have hsum0 : ∑ i : ZMod n, ((g 0 : ℝ) : ℂ) * vtx n T.r θ i = 0 := by
    rw [← Finset.mul_sum, sum_vtx hn, mul_zero]
  have e : ∑ i, (heights T g n θ q i : ℂ) * vtx n T.r θ i =
      ∑ i, ((heights T g n θ q i - g 0 : ℝ) : ℂ) * vtx n T.r θ i := by
    have h : ∑ i, ((heights T g n θ q i - g 0 : ℝ) : ℂ) * vtx n T.r θ i =
        ∑ i, (heights T g n θ q i : ℂ) * vtx n T.r θ i -
          ∑ i : ZMod n, ((g 0 : ℝ) : ℂ) * vtx n T.r θ i := by
      rw [← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl fun i _ => ?_
      push_cast; ring
    rw [h, hsum0, sub_zero]
  have hterm : ∀ i : ZMod n,
      ‖((heights T g n θ q i - g 0 : ℝ) : ℂ) * vtx n T.r θ i‖ ≤ L * T.r * T.r := by
    intro i
    rw [Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs, norm_vtx hr.le]
    gcongr
    calc |heights T g n θ q i - g 0| ≤ L * ‖foot (vtx n T.r θ i) q - 0‖ := hg _ _
      _ ≤ L * T.r := by
          gcongr
          · exact hg.nonneg
          · rw [sub_zero]
            exact (norm_foot_le hq).trans (norm_vtx hr.le θ i).le
  unfold lsq
  rw [e, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (by positivity : (0 : ℝ) < 2 / (n * T.r ^ 2))]
  calc 2 / (n * T.r ^ 2) * ‖∑ i, ((heights T g n θ q i - g 0 : ℝ) : ℂ) * vtx n T.r θ i‖
      ≤ 2 / (n * T.r ^ 2) * ∑ _i : ZMod n, L * T.r * T.r := by
        gcongr
        exact (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => hterm i)
    _ = 2 * L := by
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_zmod_real]
        field_simp

lemma norm_lsq_sub_le (hr : 0 < T.r) (hg : IsLip g L) (θ : ℝ) {q q' : ℂ} {t : ℝ}
    (hq : ‖q‖ ≤ t) (hq' : ‖q'‖ ≤ t) (ht : t < 1) :
    ‖lsq T g n θ q - lsq T g n θ q'‖ ≤ 2 * L * ψ t * ‖q - q'‖ := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  have e : lsq T g n θ q - lsq T g n θ q' = ((2 / (n * T.r ^ 2) : ℝ) : ℂ) *
      ∑ i, ((heights T g n θ q i - heights T g n θ q' i : ℝ) : ℂ) * vtx n T.r θ i := by
    unfold lsq
    rw [← mul_sub, ← Finset.sum_sub_distrib]
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    push_cast; ring
  have hterm : ∀ i : ZMod n,
      ‖((heights T g n θ q i - heights T g n θ q' i : ℝ) : ℂ) * vtx n T.r θ i‖ ≤
        L * (T.r * ψ t * ‖q - q'‖) * T.r := by
    intro i
    rw [Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs, norm_vtx hr.le]
    gcongr
    exact abs_heights_sub_le hr hg θ hq hq' ht i
  rw [e, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (by positivity : (0 : ℝ) < 2 / (n * T.r ^ 2))]
  calc 2 / (n * T.r ^ 2) *
        ‖∑ i, ((heights T g n θ q i - heights T g n θ q' i : ℝ) : ℂ) * vtx n T.r θ i‖
      ≤ 2 / (n * T.r ^ 2) * ∑ _i : ZMod n, L * (T.r * ψ t * ‖q - q'‖) * T.r := by
        gcongr
        exact (norm_sum_le _ _).trans (Finset.sum_le_sum fun i _ => hterm i)
    _ = 2 * L * ψ t * ‖q - q'‖ := by
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_zmod_real]
        field_simp

/-- Step 1: existence of the common tilt. -/
lemma exists_qbar (hn : 2 ≤ n) (hr : 0 < T.r) (hg : IsLip g L) (θ : ℝ) {t : ℝ} (ht : t < 1)
    (h2L : 2 * L ≤ t) (hP : 2 * L * ψ t < 1) :
    ∃ qbar : ℂ, ‖qbar‖ ≤ t ∧ lsq T g n θ qbar = qbar := by
  have hL := hg.nonneg
  have ht0 : 0 ≤ t := by linarith
  have hmaps : Set.MapsTo (lsq T g n θ) (closedBall (0 : ℂ) t) (closedBall (0 : ℂ) t) := by
    intro q hq
    rw [mem_closedBall, dist_zero_right] at hq ⊢
    exact (norm_lsq_le hn hr hg θ (hq.trans ht.le)).trans h2L
  have hcomplete : IsComplete (closedBall (0 : ℂ) t) := isClosed_closedBall.isComplete
  have hK0 : 0 ≤ 2 * L * ψ t := by have := ψ_nonneg ht0; positivity
  have hcontr : ContractingWith ⟨2 * L * ψ t, hK0⟩ (hmaps.restrict (lsq T g n θ) _ _) := by
    refine ⟨by exact_mod_cast hP, LipschitzWith.of_dist_le_mul fun x y => ?_⟩
    simp only [Subtype.dist_eq, Set.MapsTo.val_restrict_apply, dist_eq_norm]
    have hx := x.2
    have hy := y.2
    rw [mem_closedBall, dist_zero_right] at hx hy
    exact norm_lsq_sub_le hr hg θ hx hy ht
  obtain ⟨q, hq, hfix, -⟩ := hcontr.exists_fixedPoint' hcomplete hmaps
    (mem_closedBall_self ht0) (edist_ne_top _ _)
  rw [mem_closedBall, dist_zero_right] at hq
  exact ⟨q, hq, hfix⟩

/-- The non-affine part of the heights for the tilt `qbar`. -/
def nonAffine (T : Table) (g : ℂ → ℝ) (n : ℕ) [NeZero n] (θ : ℝ) (qbar : ℂ) (i : ZMod n) : ℝ :=
  heights T g n θ qbar i - (∑ k, heights T g n θ qbar k) / n - dot (vtx n T.r θ i) qbar

lemma sum_nonAffine (hn : 3 ≤ n) (θ : ℝ) (qbar : ℂ) :
    ∑ i, nonAffine T g n θ qbar i = 0 := by
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast NeZero.ne n
  unfold nonAffine
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, card_zmod_real, ← dot_sum_left, sum_vtx (by omega), mul_div_cancel₀ _ hn0]
  simp [dot]

lemma sum_nonAffine_mul_vtx (hn : 3 ≤ n) (hr : 0 < T.r) (θ : ℝ) {qbar : ℂ}
    (hfix : lsq T g n θ qbar = qbar) :
    ∑ i, (nonAffine T g n θ qbar i : ℂ) * vtx n T.r θ i = 0 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  have hS : ∑ i, (heights T g n θ qbar i : ℂ) * vtx n T.r θ i =
      ((n * T.r ^ 2 / 2 : ℝ) : ℂ) * qbar := by
    conv_rhs => rw [← hfix]
    unfold lsq
    rw [← mul_assoc, ← ofReal_mul]
    have h1 : n * T.r ^ 2 / 2 * (2 / (n * T.r ^ 2)) = 1 := by field_simp
    rw [h1, ofReal_one, one_mul]
  have hsplit : ∀ i : ZMod n, (nonAffine T g n θ qbar i : ℂ) * vtx n T.r θ i =
      (heights T g n θ qbar i : ℂ) * vtx n T.r θ i
        - (((∑ k, heights T g n θ qbar k) / n : ℝ) : ℂ) * vtx n T.r θ i
        - (dot (vtx n T.r θ i) qbar : ℂ) * vtx n T.r θ i := by
    intro i; unfold nonAffine; push_cast; ring
  simp only [hsplit, Finset.sum_sub_distrib]
  rw [hS, ← Finset.mul_sum, sum_vtx (by omega), mul_zero, sub_zero,
    sum_dot_vtx_mul hn hr.le, sub_self]

lemma sum_nonAffine_mul_ω (hn : 3 ≤ n) (hr : 0 < T.r) (θ : ℝ) {qbar : ℂ}
    (hfix : lsq T g n θ qbar = qbar) :
    ∑ i, (nonAffine T g n θ qbar i : ℂ) * ω n ^ i.val = 0 := by
  have h := sum_nonAffine_mul_vtx hn hr θ hfix
  have hr0 : (T.r : ℂ) * rot θ ≠ 0 := by
    refine mul_ne_zero (by exact_mod_cast hr.ne') ?_
    rw [← norm_ne_zero_iff, norm_rot]; norm_num
  have e : ∑ i, (nonAffine T g n θ qbar i : ℂ) * vtx n T.r θ i =
      ((T.r : ℂ) * rot θ) * ∑ i, (nonAffine T g n θ qbar i : ℂ) * ω n ^ i.val := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [vtx]; ring
  rw [e] at h
  exact (mul_eq_zero.1 h).resolve_left hr0

/-- The idealised heights `c̄ + v · q̄ + N` of the common tilt. -/
lemma heights_eq (θ : ℝ) (qbar : ℂ) (i : ZMod n) :
    heights T g n θ qbar i = (∑ k, heights T g n θ qbar k) / n + dot (vtx n T.r θ i) qbar +
      nonAffine T g n θ qbar i := by
  unfold nonAffine; ring

/-- The feet of the rotated tables of the orbit are vertices of the `n`-gon. -/
lemma rot_feet (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) :
    rot (θj n θ j) * T.A = vtx n T.r θ (iA + j) ∧ rot (θj n θ j) * T.B = vtx n T.r θ (iB + j) ∧
    rot (θj n θ j) * T.C = vtx n T.r θ (iC + j) ∧ rot (θj n θ j) * T.D = vtx n T.r θ (iD + j) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [hR.hA]; exact rot_θj_mul θ T.r iA j
  · rw [hR.hB]; exact rot_θj_mul θ T.r iB j
  · rw [hR.hC]; exact rot_θj_mul θ T.r iC j
  · rw [hR.hD]; exact rot_θj_mul θ T.r iD j

/-- The combination of the vertices of a rotated table which defines `X` vanishes. -/
lemma dot_comb_zero (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) (q : ℂ) :
    τ * dot (vtx n T.r θ (iA + j)) q - μ * dot (vtx n T.r θ (iB + j)) q
      + (1 - τ) * dot (vtx n T.r θ (iC + j)) q - (1 - μ) * dot (vtx n T.r θ (iD + j)) q = 0 := by
  obtain ⟨hA, hB, hC, hD⟩ := rot_feet hR θ j
  rw [← hA, ← hB, ← hC, ← hD]
  have e1 : dot (rot (θj n θ j) * ((τ : ℂ) * T.A + ((1 - τ : ℝ) : ℂ) * T.C)) q =
      τ * dot (rot (θj n θ j) * T.A) q + (1 - τ) * dot (rot (θj n θ j) * T.C) q := by
    rw [mul_add, show rot (θj n θ j) * ((τ : ℂ) * T.A) = (τ : ℂ) * (rot (θj n θ j) * T.A) by ring,
      show rot (θj n θ j) * (((1 - τ : ℝ) : ℂ) * T.C) =
        ((1 - τ : ℝ) : ℂ) * (rot (θj n θ j) * T.C) by ring,
      dot_add_left, dot_real_mul_left, dot_real_mul_left]
  have e2 : dot (rot (θj n θ j) * ((μ : ℂ) * T.B + ((1 - μ : ℝ) : ℂ) * T.D)) q =
      μ * dot (rot (θj n θ j) * T.B) q + (1 - μ) * dot (rot (θj n θ j) * T.D) q := by
    rw [mul_add, show rot (θj n θ j) * ((μ : ℂ) * T.B) = (μ : ℂ) * (rot (θj n θ j) * T.B) by ring,
      show rot (θj n θ j) * (((1 - μ : ℝ) : ℂ) * T.D) =
        ((1 - μ : ℝ) : ℂ) * (rot (θj n θ j) * T.D) by ring,
      dot_add_left, dot_real_mul_left, dot_real_mul_left]
  have e3 := hR.hX
  have : dot (rot (θj n θ j) * ((τ : ℂ) * T.A + ((1 - τ : ℝ) : ℂ) * T.C)) q =
      dot (rot (θj n θ j) * ((μ : ℂ) * T.B + ((1 - μ : ℝ) : ℂ) * T.D)) q := by rw [e3]
  rw [e1, e2] at this
  linarith

/-- Step 2: `w_j = (C N)_j + e_j` with `|e_j| ≤ η ‖q_j - qbar‖`. -/
lemma wob_sub_circ_le (hR : IsRational T n iA iB iC iD τ μ) (hg : IsLip g L) (hs : SmallL T L)
    (θ : ℝ) {qbar : ℂ} {t : ℝ} (ht : t < 1) (hLK : L * T.K ≤ t) (hq : ‖qbar‖ ≤ t) (j : ZMod n) :
    |wob T g L (θj n θ j) - circ iA iB iC iD τ μ (nonAffine T g n θ qbar) j| ≤
      2 * L * T.r * ψ t * ‖tilt T g L (θj n θ j) - qbar‖ := by
  have hr : 0 ≤ T.r := T.r_nonneg
  set q := tilt T g L (θj n θ j) with hqdef
  have hqt : ‖q‖ ≤ t := (norm_tilt_le hg hs _).trans hLK
  obtain ⟨hA, hB, hC, hD⟩ := rot_feet hR θ j
  -- the error for each foot
  set δ := L * (T.r * ψ t * ‖q - qbar‖) with hδ
  have herr : ∀ i : ZMod n, |g (foot (vtx n T.r θ i) q) - heights T g n θ qbar i| ≤ δ := by
    intro i
    unfold heights
    calc _ ≤ L * ‖foot (vtx n T.r θ i) q - foot (vtx n T.r θ i) qbar‖ := hg _ _
      _ = L * ‖Φ (vtx n T.r θ i) q - Φ (vtx n T.r θ i) qbar‖ := by
          rw [foot_sub_foot_same, norm_neg]
      _ ≤ δ := by
          rw [hδ]
          exact mul_le_mul_of_nonneg_left (norm_Φ_sub_le (norm_vtx hr θ i).le hqt hq ht) hg.nonneg
  have hw := wob_eq hg hs (θj n θ j) hR.hX
  rw [hA, hB, hC, hD] at hw
  have hcomb := dot_comb_zero hR θ j qbar
  have eA := heights_eq (T := T) (g := g) θ qbar (iA + j)
  have eB := heights_eq (T := T) (g := g) θ qbar (iB + j)
  have eC := heights_eq (T := T) (g := g) θ qbar (iC + j)
  have eD := heights_eq (T := T) (g := g) θ qbar (iD + j)
  -- `w_j - (C N)_j` is a combination of the errors
  have key : wob T g L (θj n θ j) - circ iA iB iC iD τ μ (nonAffine T g n θ qbar) j =
      τ * (g (foot (vtx n T.r θ (iA + j)) q) - heights T g n θ qbar (iA + j))
      - μ * (g (foot (vtx n T.r θ (iB + j)) q) - heights T g n θ qbar (iB + j))
      + (1 - τ) * (g (foot (vtx n T.r θ (iC + j)) q) - heights T g n θ qbar (iC + j))
      - (1 - μ) * (g (foot (vtx n T.r θ (iD + j)) q) - heights T g n θ qbar (iD + j)) := by
    rw [hw]
    unfold circ
    linear_combination τ * eA - μ * eB + (1 - τ) * eC - (1 - μ) * eD + hcomb
  rw [key]
  have h1 := abs_le.1 (herr (iA + j))
  have h2 := abs_le.1 (herr (iB + j))
  have h3 := abs_le.1 (herr (iC + j))
  have h4 := abs_le.1 (herr (iD + j))
  have hτ0 := hR.hτ0
  have hτ1 := hR.hτ1
  have hμ0 := hR.hμ0
  have hμ1 := hR.hμ1
  have hfinal : 2 * L * T.r * ψ t * ‖q - qbar‖ = 2 * δ := by rw [hδ]; ring
  rw [hfinal, abs_le]
  constructor <;> nlinarith [mul_le_mul_of_nonneg_left h1.1 hτ0, mul_le_mul_of_nonneg_left h1.2 hτ0,
    mul_le_mul_of_nonneg_left h2.1 hμ0, mul_le_mul_of_nonneg_left h2.2 hμ0,
    mul_le_mul_of_nonneg_left h3.1 (sub_nonneg.2 hτ1),
    mul_le_mul_of_nonneg_left h3.2 (sub_nonneg.2 hτ1),
    mul_le_mul_of_nonneg_left h4.1 (sub_nonneg.2 hμ1),
    mul_le_mul_of_nonneg_left h4.2 (sub_nonneg.2 hμ1)]

/-- Step 3: the actual tilts are close to the common one. -/
lemma norm_tilt_sub_qbar_le (hR : IsRational T n iA iB iC iD τ μ) (hg : IsLip g L)
    (hs : SmallL T L) (θ : ℝ) {qbar : ℂ} {t : ℝ} (ht : t < 1) (hLK : L * T.K ≤ t)
    (hq : ‖qbar‖ ≤ t) (hlam : T.K * (2 * L * T.r * ψ t / T.dmin) < 1) {M : ℝ}
    (hM : ∀ i, |nonAffine T g n θ qbar i| ≤ M) (j : ZMod n) :
    ‖tilt T g L (θj n θ j) - qbar‖ ≤
      2 * T.K * M / (T.dmin * (1 - T.K * (2 * L * T.r * ψ t / T.dmin))) := by
  obtain ⟨hA, hB, hC, hD⟩ := rot_feet hR θ j
  set θ' := θj n θ j with hθ'
  set q := tilt T g L θ' with hqdef
  set lam' := T.K * (2 * L * T.r * ψ t / T.dmin) with hlam'
  have hqt : ‖q‖ ≤ t := (norm_tilt_le hg hs _).trans hLK
  have hfix : T.Q g θ' q = q := Q_tilt hg hs θ'
  have hM0 : 0 ≤ M := le_trans (abs_nonneg _) (hM 0)
  -- `‖Q(qbar) - qbar‖ ≤ K · 2M / d_min`
  have hd := T.det_rot_ne θ'
  have hqbar_eq : qbar = solve2 (rot θ' * T.e₁) (rot θ' * T.e₂)
      (dot (rot θ' * T.e₁) qbar) (dot (rot θ' * T.e₂) qbar) := eq_solve2 hd rfl rfl
  have hα : |(g (foot (rot θ' * T.A) qbar) - g (foot (rot θ' * T.C) qbar)) / T.d₁ -
      dot (rot θ' * T.e₁) qbar| ≤ 2 * M / T.dmin := by
    have e1 := dot_rot_e₁ (T := T) θ' qbar
    have k : (g (foot (rot θ' * T.A) qbar) - g (foot (rot θ' * T.C) qbar)) / T.d₁ -
        dot (rot θ' * T.e₁) qbar =
        (nonAffine T g n θ qbar (iA + j) - nonAffine T g n θ qbar (iC + j)) / T.d₁ := by
      have hd1 := T.d₁_pos.ne'
      rw [eq_div_iff hd1, sub_mul, div_mul_cancel₀ _ hd1, e1, hA, hC]
      unfold nonAffine heights; ring
    rw [k, abs_div, abs_of_pos T.d₁_pos]
    have hnum : |nonAffine T g n θ qbar (iA + j) - nonAffine T g n θ qbar (iC + j)| ≤ 2 * M := by
      calc _ ≤ |nonAffine T g n θ qbar (iA + j)| + |nonAffine T g n θ qbar (iC + j)| :=
            abs_sub _ _
        _ ≤ M + M := add_le_add (hM _) (hM _)
        _ = 2 * M := by ring
    calc _ ≤ 2 * M / T.d₁ := div_le_div_of_nonneg_right hnum T.d₁_pos.le
      _ ≤ 2 * M / T.dmin := div_le_div_of_nonneg_left (by positivity) T.dmin_pos T.dmin_le_d₁
  have hβ : |(g (foot (rot θ' * T.B) qbar) - g (foot (rot θ' * T.D) qbar)) / T.d₂ -
      dot (rot θ' * T.e₂) qbar| ≤ 2 * M / T.dmin := by
    have e2 := dot_rot_e₂ (T := T) θ' qbar
    have k : (g (foot (rot θ' * T.B) qbar) - g (foot (rot θ' * T.D) qbar)) / T.d₂ -
        dot (rot θ' * T.e₂) qbar =
        (nonAffine T g n θ qbar (iB + j) - nonAffine T g n θ qbar (iD + j)) / T.d₂ := by
      have hd2 := T.d₂_pos.ne'
      rw [eq_div_iff hd2, sub_mul, div_mul_cancel₀ _ hd2, e2, hB, hD]
      unfold nonAffine heights; ring
    rw [k, abs_div, abs_of_pos T.d₂_pos]
    have hnum : |nonAffine T g n θ qbar (iB + j) - nonAffine T g n θ qbar (iD + j)| ≤ 2 * M := by
      calc _ ≤ |nonAffine T g n θ qbar (iB + j)| + |nonAffine T g n θ qbar (iD + j)| :=
            abs_sub _ _
        _ ≤ M + M := add_le_add (hM _) (hM _)
        _ = 2 * M := by ring
    calc _ ≤ 2 * M / T.d₂ := div_le_div_of_nonneg_right hnum T.d₂_pos.le
      _ ≤ 2 * M / T.dmin := div_le_div_of_nonneg_left (by positivity) T.dmin_pos T.dmin_le_d₂
  have hQq : ‖T.Q g θ' qbar - qbar‖ ≤ T.K * (2 * M / T.dmin) := by
    have e : T.Q g θ' qbar - qbar = solve2 (rot θ' * T.e₁) (rot θ' * T.e₂)
        ((g (foot (rot θ' * T.A) qbar) - g (foot (rot θ' * T.C) qbar)) / T.d₁ -
          dot (rot θ' * T.e₁) qbar)
        ((g (foot (rot θ' * T.B) qbar) - g (foot (rot θ' * T.D) qbar)) / T.d₂ -
          dot (rot θ' * T.e₂) qbar) := by
      calc T.Q g θ' qbar - qbar = T.Q g θ' qbar - solve2 (rot θ' * T.e₁) (rot θ' * T.e₂)
            (dot (rot θ' * T.e₁) qbar) (dot (rot θ' * T.e₂) qbar) := by rw [← hqbar_eq]
        _ = _ := by unfold Q; rw [solve2_sub hd]
    rw [e]
    have := norm_solve2_le (T.norm_rot_e₁ θ') (T.norm_rot_e₂ θ') (T.γ_rot_lt_one θ') hα hβ
    rwa [T.γ_rot] at this
  -- contraction on the disc of radius `t`
  have hc := norm_Q_sub_le (T := T) hg hg.nonneg θ' hqt hq ht
  have h2 : ‖q - qbar‖ ≤ lam' * ‖q - qbar‖ + T.K * (2 * M / T.dmin) := by
    have e : q - qbar = (T.Q g θ' q - T.Q g θ' qbar) + (T.Q g θ' qbar - qbar) := by
      rw [hfix]; ring
    calc ‖q - qbar‖ = ‖(T.Q g θ' q - T.Q g θ' qbar) + (T.Q g θ' qbar - qbar)‖ := by rw [← e]
      _ ≤ ‖T.Q g θ' q - T.Q g θ' qbar‖ + ‖T.Q g θ' qbar - qbar‖ := norm_add_le _ _
      _ ≤ T.K * (2 * L * T.r * ψ t / T.dmin * ‖q - qbar‖) + T.K * (2 * M / T.dmin) := by
          gcongr
      _ = lam' * ‖q - qbar‖ + T.K * (2 * M / T.dmin) := by rw [hlam']; ring
  have hpos : 0 < 1 - lam' := by linarith
  rw [le_div_iff₀ (mul_pos T.dmin_pos hpos)]
  have hK := T.K_nonneg
  have hdm := T.dmin_pos
  have : ‖q - qbar‖ * (1 - lam') ≤ T.K * (2 * M / T.dmin) := by nlinarith
  calc ‖q - qbar‖ * (T.dmin * (1 - lam')) = T.dmin * (‖q - qbar‖ * (1 - lam')) := by ring
    _ ≤ T.dmin * (T.K * (2 * M / T.dmin)) := by gcongr
    _ = 2 * T.K * M := by field_simp

/-- Step 2 (coercivity): the non-affine part is controlled by the wobbling. -/
lemma abs_nonAffine_le (hR : IsRational T n iA iB iC iD τ μ) (hC : Coercive iA iB iC iD τ μ σ)
    (hσ : 0 < σ) (hr : 0 < T.r) (θ : ℝ) {qbar : ℂ} (hfix : lsq T g n θ qbar = qbar) {B : ℝ}
    (hB : ∀ j, |circ iA iB iC iD τ μ (nonAffine T g n θ qbar) j| ≤ B) (i : ZMod n) :
    |nonAffine T g n θ qbar i| ≤ Real.sqrt n / σ * B := by
  set N := nonAffine T g n θ qbar with hN
  have hB0 : 0 ≤ B := le_trans (abs_nonneg _) (hB 0)
  have hcoerc := hC N (sum_nonAffine hR.hn θ qbar) (sum_nonAffine_mul_ω hR.hn hr θ hfix)
  have hsumB : ∑ j, circ iA iB iC iD τ μ N j ^ 2 ≤ n * B ^ 2 := by
    calc ∑ j, circ iA iB iC iD τ μ N j ^ 2 ≤ ∑ _j : ZMod n, B ^ 2 := by
          refine Finset.sum_le_sum fun j _ => ?_
          have := hB j
          nlinarith [abs_nonneg (circ iA iB iC iD τ μ N j), sq_abs (circ iA iB iC iD τ μ N j)]
      _ = n * B ^ 2 := by
          rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_zmod_real]
  have hNi : N i ^ 2 ≤ ∑ k, N k ^ 2 :=
    Finset.single_le_sum (f := fun k => N k ^ 2) (fun k _ => sq_nonneg _) (Finset.mem_univ i)
  have hsq : N i ^ 2 ≤ (Real.sqrt n / σ * B) ^ 2 := by
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    rw [mul_pow, div_pow, Real.sq_sqrt hn0]
    rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
    nlinarith [mul_le_mul_of_nonneg_left hNi (sq_nonneg σ)]
  exact abs_le_of_sq_le_sq hsq (by positivity)

/-- The data of Theorem 5.11 (see `OrbitData.of_paper` for the conditions as stated in the paper). -/
structure OrbitData (T : Table) (L : ℝ) (n : ℕ) (σ : ℝ) : Prop where
  t_le : Real.sqrt 2 * T.K * L ≤ 1 / 2
  hP : 2 * L * ψ (Real.sqrt 2 * T.K * L) < 1
  hlam : T.K * (2 * L * T.r * ψ (Real.sqrt 2 * T.K * L) / T.dmin) < 1
  hσ : 0 < σ
  hr : 0 < T.r
  hmain : (n + 1) * ((2 * T.K * Real.sqrt n) / (σ * T.dmin *
      (1 - T.K * (2 * L * T.r * ψ (Real.sqrt 2 * T.K * L) / T.dmin)))) *
      (2 * L * T.r * ψ (Real.sqrt 2 * T.K * L)) < 1

omit [NeZero n] in
/-- The conditions of Theorem 5.11 as stated in the paper imply `OrbitData`: with
`t = √2 K L`, `λ' = (4/√3)(r/d_min) K L t`, `η = (4/√3) r L t` and
`A = 2K√n / (σ d_min (1 - λ'))`, the paper assumes `t ≤ 1/2`, `λ' < 1` and `(n+1) A η < 1`
(the Lean conditions use `ψ(t) ≤ (2/√3) t` instead of `(2/√3) t`, so they are weaker). -/
lemma OrbitData.of_paper (hL : 0 ≤ L) (hσ : 0 < σ) (hr : 0 < T.r)
    (ht : Real.sqrt 2 * T.K * L ≤ 1 / 2)
    (hlam : 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L) < 1)
    (hmain : (n + 1) * (2 * T.K * Real.sqrt n / (σ * T.dmin *
        (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L)))) *
        (4 / Real.sqrt 3 * T.r * L * (Real.sqrt 2 * T.K * L)) < 1) :
    OrbitData T L n σ := by
  set t := Real.sqrt 2 * T.K * L with htdef
  have hK := sqrt_two_le_K T
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hK0 : 0 < T.K := lt_of_lt_of_le hs2 hK
  have ht0 : 0 ≤ t := by positivity
  have hψ : ψ t ≤ 2 / Real.sqrt 3 * t := psi_le ht0 ht
  have hψ0 := ψ_nonneg ht0
  have hd := T.dmin_pos
  have h3 : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  -- `2 L r ψ(t) ≤ η` and `K (2 L r ψ(t) / d_min) ≤ λ'`
  have hη : 2 * L * T.r * ψ t ≤ 4 / Real.sqrt 3 * T.r * L * t := by
    have := mul_le_mul_of_nonneg_left hψ (by positivity : 0 ≤ 2 * L * T.r)
    calc _ ≤ 2 * L * T.r * (2 / Real.sqrt 3 * t) := this
      _ = _ := by ring
  have hlamψ : T.K * (2 * L * T.r * ψ t / T.dmin) ≤ 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t := by
    have := mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right hη hd.le) hK0.le
    calc _ ≤ T.K * (4 / Real.sqrt 3 * T.r * L * t / T.dmin) := this
      _ = _ := by ring
  have hlam0 : 0 ≤ T.K * (2 * L * T.r * ψ t / T.dmin) := by positivity
  refine ⟨ht, ?_, lt_of_le_of_lt hlamψ hlam, hσ, hr, ?_⟩
  · -- `2 L ψ(t) ≤ (4/√3) L t ≤ (4/√3)(1/4)(1/2) < 1`, as `L ≤ t / √2 ≤ 1/4`
    have hLt : L ≤ 1 / 4 := by
      have : Real.sqrt 2 * Real.sqrt 2 * L ≤ 1 / 2 := by
        calc Real.sqrt 2 * Real.sqrt 2 * L ≤ Real.sqrt 2 * T.K * L := by gcongr
          _ ≤ 1 / 2 := ht
      rw [Real.mul_self_sqrt (by norm_num)] at this; linarith
    have h3' : (1 : ℝ) ≤ Real.sqrt 3 := by rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
    have : 2 * L * ψ t ≤ 2 * L * (2 / Real.sqrt 3 * t) := mul_le_mul_of_nonneg_left hψ (by positivity)
    have h4 : 2 / Real.sqrt 3 ≤ 2 := by rw [div_le_iff₀ h3]; nlinarith
    have : 2 * L * (2 / Real.sqrt 3 * t) ≤ 2 * (1 / 4) * (2 * (1 / 2)) := by
      apply mul_le_mul (by linarith) (mul_le_mul h4 ht ht0 (by norm_num)) (by positivity) (by norm_num)
    linarith
  · -- monotonicity in `λ` and `η`
    have hlt : 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t < 1 := hlam
    have hsn : 0 ≤ Real.sqrt n := Real.sqrt_nonneg _
    have hden : σ * T.dmin * (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t) ≤
        σ * T.dmin * (1 - T.K * (2 * L * T.r * ψ t / T.dmin)) :=
      mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    have hden0 : 0 < σ * T.dmin * (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t) := by
      have : 0 < 1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t := by linarith
      positivity
    have hA : 2 * T.K * Real.sqrt n / (σ * T.dmin * (1 - T.K * (2 * L * T.r * ψ t / T.dmin))) ≤
        2 * T.K * Real.sqrt n / (σ * T.dmin * (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t)) :=
      div_le_div_of_nonneg_left (by positivity) hden0 hden
    have hA0 : 0 ≤ 2 * T.K * Real.sqrt n / (σ * T.dmin * (1 - T.K * (2 * L * T.r * ψ t / T.dmin))) := by
      apply div_nonneg (by positivity)
      have : T.K * (2 * L * T.r * ψ t / T.dmin) < 1 := lt_of_le_of_lt hlamψ hlt
      have : 0 < 1 - T.K * (2 * L * T.r * ψ t / T.dmin) := by linarith
      positivity
    have hn1 : (0 : ℝ) ≤ n + 1 := by positivity
    calc (n + 1) * (2 * T.K * Real.sqrt n / (σ * T.dmin * (1 - T.K * (2 * L * T.r * ψ t / T.dmin)))) *
          (2 * L * T.r * ψ t)
        ≤ (n + 1) * (2 * T.K * Real.sqrt n / (σ * T.dmin *
          (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * t))) * (4 / Real.sqrt 3 * T.r * L * t) := by
          apply mul_le_mul (mul_le_mul_of_nonneg_left hA hn1) hη (by positivity) (by positivity)
      _ < 1 := hmain

/-- Theorem 5.11 (main estimate): on every orbit, the wobbling cannot have a constant strict
sign. -/
theorem not_all_pos (hR : IsRational T n iA iB iC iD τ μ) (hC : Coercive iA iB iC iD τ μ σ)
    (hg : IsLip g L) (hs : SmallL T L) (hd : OrbitData T L n σ) (θ : ℝ) :
    ¬ (∀ j, 0 < wob T g L (θj n θ j)) ∧ ¬ (∀ j, wob T g L (θj n θ j) < 0) := by
  -- notation
  set t := Real.sqrt 2 * T.K * L with ht
  set η := 2 * L * T.r * ψ t with hη
  set lam' := T.K * (2 * L * T.r * ψ t / T.dmin) with hlam'
  set A := (2 * T.K * Real.sqrt n) / (σ * T.dmin * (1 - lam')) with hA
  have hL := hg.nonneg
  have hr := hd.hr
  have hσ := hd.hσ
  have hK := T.K_nonneg
  have hdm := T.dmin_pos
  have hs2 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have hs21 : 1 ≤ Real.sqrt 2 := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt (by norm_num)
  have ht1 : t < 1 := by linarith [hd.t_le]
  have ht0 : 0 ≤ t := by positivity
  have hLK : L * T.K ≤ t := by
    rw [ht]; nlinarith [mul_nonneg (sub_nonneg.2 hs21) (mul_nonneg hL hK)]
  have h2L : 2 * L ≤ t := by
    rw [ht]
    have h1 := mul_le_mul_of_nonneg_left (sqrt_two_le_K T) (Real.sqrt_nonneg 2)
    have h2 : 2 ≤ Real.sqrt 2 * T.K := by linarith
    nlinarith [mul_le_mul_of_nonneg_right h2 hL]
  have hη0 : 0 ≤ η := by have := ψ_nonneg ht0; positivity
  have hlam1 : lam' < 1 := hd.hlam
  have hpos : 0 < 1 - lam' := by linarith
  have hA0 : 0 ≤ A := by positivity
  have hmain : (n + 1) * A * η < 1 := hd.hmain
  -- Step 1: the common tilt
  have hn3 := hR.hn
  obtain ⟨qbar, hqbar, hfix⟩ := exists_qbar (T := T) (g := g) (by omega : 2 ≤ n) hr hg θ ht1 h2L
    hd.hP
  set N := nonAffine T g n θ qbar with hN
  set w : ZMod n → ℝ := fun j => wob T g L (θj n θ j) with hw
  set δ : ZMod n → ℝ := fun j => ‖tilt T g L (θj n θ j) - qbar‖ with hδ
  -- maxima of `|w|` and of `δ` on the orbit
  obtain ⟨j₀, -, hj₀⟩ := Finset.exists_max_image Finset.univ (fun j => |w j|) Finset.univ_nonempty
  obtain ⟨j₁, -, hj₁⟩ := Finset.exists_max_image Finset.univ δ Finset.univ_nonempty
  set W := |w j₀| with hW
  set D := δ j₁ with hD
  have hWj : ∀ j, |w j| ≤ W := fun j => hj₀ j (Finset.mem_univ j)
  have hDj : ∀ j, δ j ≤ D := fun j => hj₁ j (Finset.mem_univ j)
  -- Step 2
  have he : ∀ j, |w j - circ iA iB iC iD τ μ N j| ≤ η * D := by
    intro j
    calc _ ≤ 2 * L * T.r * ψ t * δ j := wob_sub_circ_le hR hg hs θ ht1 hLK hqbar j
      _ ≤ η * D := mul_le_mul_of_nonneg_left (hDj j) hη0
  have hCN : ∀ j, |circ iA iB iC iD τ μ N j| ≤ W + η * D := by
    intro j
    have h1 := he j
    have h2 := hWj j
    calc |circ iA iB iC iD τ μ N j| = |w j - (w j - circ iA iB iC iD τ μ N j)| := by
          rw [sub_sub_cancel]
      _ ≤ |w j| + |w j - circ iA iB iC iD τ μ N j| := abs_sub _ _
      _ ≤ W + η * D := add_le_add h2 h1
  have hNi : ∀ i, |N i| ≤ Real.sqrt n / σ * (W + η * D) :=
    abs_nonAffine_le hR hC hσ hr θ hfix hCN
  -- Step 3
  have hDle : D ≤ A * (W + η * D) := by
    have := norm_tilt_sub_qbar_le hR hg hs θ ht1 hLK hqbar hlam1 hNi j₁
    calc D ≤ 2 * T.K * (Real.sqrt n / σ * (W + η * D)) / (T.dmin * (1 - lam')) := this
      _ = A * (W + η * D) := by
          have h1 := hσ.ne'
          have h2 := hdm.ne'
          have h3 := hpos.ne'
          rw [hA]; field_simp
  -- Step 4: the orbit sum
  have hsum : |∑ j, w j| ≤ n * (η * D) := by
    have e : ∑ j, w j = ∑ j, (w j - circ iA iB iC iD τ μ N j) := by
      rw [Finset.sum_sub_distrib, sum_circ, sub_zero]
    rw [e]
    calc |∑ j, (w j - circ iA iB iC iD τ μ N j)|
        ≤ ∑ j, |w j - circ iA iB iC iD τ μ N j| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _j : ZMod n, η * D := Finset.sum_le_sum fun j _ => he j
      _ = n * (η * D) := by
          rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_zmod_real]
  -- conclusion: `W (1 - (n+1) A η) ≤ 0`
  have hkey : W * (1 - (n + 1) * A * η) ≤ 0 → W ≤ 0 := by
    intro h
    have : 0 < 1 - (n + 1) * A * η := by linarith
    nlinarith
  have hD0 : 0 ≤ D := norm_nonneg _
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hbound : ∀ S : ℝ, W ≤ S → S ≤ n * (η * D) → W ≤ 0 := by
    intro S h1 h2
    apply hkey
    -- `D (1 - A η) ≤ A W` and `W ≤ n η D`
    have hD' : D * (1 - A * η) ≤ A * W := by nlinarith
    have hAη : A * η ≤ 1 := by nlinarith [mul_nonneg hA0 hη0]
    have hWD : W ≤ n * (η * D) := h1.trans h2
    nlinarith [mul_nonneg (sub_nonneg.2 hWD) (sub_nonneg.2 hAη),
      mul_nonneg (mul_nonneg hn0 hη0) (sub_nonneg.2 hD')]
  constructor
  · intro hall
    have hsum_ge : W ≤ ∑ j, w j := by
      have hw0 : W = w j₀ := abs_of_pos (hall j₀)
      rw [hw0]
      exact Finset.single_le_sum (f := w) (fun j _ => (hall j).le) (Finset.mem_univ j₀)
    have := hbound (∑ j, w j) hsum_ge (le_trans (le_abs_self _) hsum)
    have hW0 : 0 < W := by rw [hW]; exact abs_pos.2 (hall j₀).ne'
    linarith
  · intro hall
    have hsum_ge : W ≤ -∑ j, w j := by
      have hw0 : W = -w j₀ := abs_of_neg (hall j₀)
      rw [hw0, ← Finset.sum_neg_distrib]
      exact Finset.single_le_sum (f := fun j => -w j) (fun j _ => by linarith [hall j])
        (Finset.mem_univ j₀)
    have := hbound (-∑ j, w j) hsum_ge (le_trans (neg_le_abs _) hsum)
    have hW0 : 0 < W := by rw [hW]; exact abs_pos.2 (hall j₀).ne
    linarith

/-- Theorem 5.11: a rational non-degenerate table can be stabilised by rotating it, on any terrain
with a small enough Lipschitz constant. -/
theorem exists_balanced (hR : IsRational T n iA iB iC iD τ μ) (hC : Coercive iA iB iC iD τ μ σ)
    (hg : IsLip g L) (hs : SmallL T L) (hd : OrbitData T L n σ) :
    ∃ θ, ∃ q c, ‖q‖ < 1 ∧ resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧
      resid g θ q c T.C = 0 ∧ resid g θ q c T.D = 0 := by
  -- On the orbit of `0`, the wobbling takes a non-positive and a non-negative value.
  obtain ⟨hpos, hneg⟩ := not_all_pos hR hC hg hs hd 0
  push Not at hpos hneg
  obtain ⟨j₁, hj₁⟩ := hpos
  obtain ⟨j₂, hj₂⟩ := hneg
  -- intermediate value theorem between the two angles
  have hcont := continuous_wob hg hs
  have : ∃ θ, wob T g L θ = 0 := by
    rcases le_total (θj n 0 j₁) (θj n 0 j₂) with h | h
    · obtain ⟨θ, -, hθ⟩ := intermediate_value_Icc h hcont.continuousOn ⟨hj₁, hj₂⟩
      exact ⟨θ, hθ⟩
    · obtain ⟨θ, -, hθ⟩ := intermediate_value_Icc' h hcont.continuousOn ⟨hj₁, hj₂⟩
      exact ⟨θ, hθ⟩
  obtain ⟨θ, hθ⟩ := this
  exact ⟨θ, (four_feet_iff hg hs θ).2 hθ⟩

end Table

end Wobbly


==> anc/lean/Wobbly/PolyCalc.lean <==
import Wobbly.Taylor
import Wobbly.Orbit
import Mathlib.Analysis.Calculus.Deriv.Star
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.MeanValue

/-!
# The terrain `g₁ = Re(z^k) + ½(|z|² - 1) Re(b z^{2k})` (calculus for Theorem 5.7)

`g₁` has the gradient `G₁(z) = conj(k z^{k-1}) + Re(b z^{2k}) z + ½(|z|² - 1) conj(2k b z^{2k-1})`
(along every segment), `|G₁| ≤ k + |b|` on the closed unit disc (for `k = 4, 5`), and `G₁` is
`(k(k-1) + (4k+1)|b|)`-Lipschitz on the closed unit disc; hence the second order Taylor estimate of
Proposition 5.2 holds with `M₁ = k(k-1) + (4k+1)|b|`.
-/

open Complex ComplexConjugate

namespace Wobbly

/-- The second order Taylor estimate, from a Lipschitz gradient and derivatives along segments. -/
theorem taylor_of_lipschitz_grad' {g : ℂ → ℝ} {G : ℂ → ℂ} {M : ℝ}
    (hd : ∀ u w : ℂ, ∀ t : ℝ, ‖u + t • w‖ ≤ 1 →
      HasDerivAt (fun s : ℝ => g (u + s • w)) (dot (G (u + t • w)) w) t)
    (hL : ∀ x y : ℂ, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → ‖G x - G y‖ ≤ M * ‖x - y‖)
    (u x : ℂ) (hu : ‖u‖ ≤ 1) (hx : ‖x‖ ≤ 1) :
    |g x - g u - dot (G u) (x - u)| ≤ M / 2 * ‖x - u‖ ^ 2 := by
  set v := x - u
  let p : ℝ → ℂ := fun t => u + t • v
  have hp : ∀ t ∈ Set.Icc (0 : ℝ) 1, ‖p t‖ ≤ 1 := by
    rintro t ⟨h0, h1⟩
    have : p t = (1 - t) • u + t • x := by simp only [p, v]; module
    rw [this]
    calc ‖(1 - t) • u + t • x‖ ≤ ‖(1 - t) • u‖ + ‖t • x‖ := norm_add_le _ _
      _ = (1 - t) * ‖u‖ + t * ‖x‖ := by
          rw [norm_smul, norm_smul, Real.norm_of_nonneg (by linarith), Real.norm_of_nonneg h0]
      _ ≤ (1 - t) * 1 + t * 1 := by gcongr
      _ = 1 := by ring
  have hderiv : ∀ t ∈ Set.Icc (0 : ℝ) 1, HasDerivAt (fun t => g (p t)) (dot (G (p t)) v) t :=
    fun t ht => hd u v t (hp t ht)
  have hpu : ∀ t, 0 ≤ t → ‖p t - u‖ = t * ‖v‖ := fun t ht => by
    simp only [p, add_sub_cancel_left, norm_smul, Real.norm_of_nonneg ht]
  have hbound : ∀ t ∈ Set.Icc (0 : ℝ) 1, |dot (G (p t)) v - dot (G u) v| ≤ M * ‖v‖ ^ 2 * t := by
    intro t ht
    rw [← dot_sub_left]
    calc _ ≤ ‖G (p t) - G u‖ * ‖v‖ := abs_dot_le _ _
      _ ≤ M * ‖p t - u‖ * ‖v‖ := by gcongr; exact hL _ _ (hp t ht) hu
      _ = M * ‖v‖ ^ 2 * t := by rw [hpu t ht.1]; ring
  have anti : ∀ σ : ℝ, σ = 1 ∨ σ = -1 → AntitoneOn
      (fun t => σ * (g (p t) - t * dot (G u) v) - M * ‖v‖ ^ 2 * (t * t) / 2) (Set.Icc 0 1) := by
    intro σ hσ
    have hD : ∀ t ∈ Set.Icc (0 : ℝ) 1, HasDerivAt
        (fun t => σ * (g (p t) - t * dot (G u) v) - M * ‖v‖ ^ 2 * (t * t) / 2)
        (σ * (dot (G (p t)) v - dot (G u) v) - M * ‖v‖ ^ 2 * t) t := by
      intro t ht
      have h1 := hderiv t ht
      have h2 := ((hasDerivAt_id t).mul_const (dot (G u) v))
      have h3 := (((hasDerivAt_id t).mul (hasDerivAt_id t)).const_mul (M * ‖v‖ ^ 2)).div_const 2
      exact (((h1.sub h2).const_mul σ).sub h3).congr_deriv (by simp; ring)
    apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Icc 0 1)
    · intro t ht; exact (hD t ht).continuousAt.continuousWithinAt
    · intro t ht
      rw [interior_Icc] at ht
      exact (hD t (Set.Ioo_subset_Icc_self ht)).hasDerivWithinAt
    · intro t ht
      rw [interior_Icc] at ht
      have hb := hbound t (Set.Ioo_subset_Icc_self ht)
      rcases hσ with rfl | rfl
      · have := le_abs_self (dot (G (p t)) v - dot (G u) v); nlinarith
      · have := neg_abs_le (dot (G (p t)) v - dot (G u) v); nlinarith
  have h01 : (0 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := ⟨le_rfl, zero_le_one⟩
  have h11 : (1 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := ⟨zero_le_one, le_rfl⟩
  have e0 : p 0 = u := by simp [p]
  have e1 : p 1 = x := by simp [p, v]
  have a1 := anti 1 (Or.inl rfl) h01 h11 zero_le_one
  have a2 := anti (-1) (Or.inr rfl) h01 h11 zero_le_one
  simp only [e0, e1] at a1 a2
  rw [abs_le]
  constructor <;> nlinarith

/-- The terrain `g₁(z) = Re(z^k) + ½(|z|² - 1) Re(b z^{2k})`. -/
noncomputable def gk (k : ℕ) (b : ℂ) (z : ℂ) : ℝ :=
  (z ^ k).re + (1 / 2) * (Complex.normSq z - 1) * (b * z ^ (2 * k)).re

/-- Its gradient. -/
noncomputable def Gk (k : ℕ) (b : ℂ) (z : ℂ) : ℂ :=
  conj ((k : ℂ) * z ^ (k - 1)) + (((b * z ^ (2 * k)).re : ℝ) : ℂ) * z
    + (((Complex.normSq z - 1) / 2 : ℝ) : ℂ) * conj ((2 * k : ℂ) * b * z ^ (2 * k - 1))

lemma normSq_eq_mul_conj (z : ℂ) : ((Complex.normSq z : ℝ) : ℂ) = z * conj z := by
  rw [Complex.mul_conj]

lemma re_eq (z : ℂ) : ((z.re : ℝ) : ℂ) = (z + conj z) / 2 := by rw [Complex.re_eq_add_conj]

/-- The complex-valued versions (with `Re` and `|·|²` written with `conj`). -/
lemma gk_eq (k : ℕ) (b z : ℂ) : ((gk k b z : ℝ) : ℂ) =
    (z ^ k + conj z ^ k) / 2 + (1 / 2) * (z * conj z - 1) * ((b * z ^ (2 * k) + conj b * conj z ^ (2 * k)) / 2) := by
  simp only [gk]; push_cast
  rw [re_eq, re_eq, normSq_eq_mul_conj]
  simp only [map_mul, map_pow]

lemma Gk_eq (k : ℕ) (b z : ℂ) : Gk k b z =
    (k : ℂ) * conj z ^ (k - 1) + ((b * z ^ (2 * k) + conj b * conj z ^ (2 * k)) / 2) * z
      + ((z * conj z - 1) / 2) * ((2 * k : ℂ) * conj b * conj z ^ (2 * k - 1)) := by
  simp only [Gk]; push_cast
  rw [re_eq, normSq_eq_mul_conj]
  simp only [map_mul, map_pow, map_natCast, map_ofNat]

lemma hasDerivAt_conj {p : ℝ → ℂ} {w : ℂ} {t : ℝ} (h : HasDerivAt p w t) :
    HasDerivAt (fun s => conj (p s)) (conj w) t := h.star

lemma hasDerivAt_line (u w : ℂ) (t : ℝ) : HasDerivAt (fun s : ℝ => u + s • w) w t :=
  (((hasDerivAt_id t).smul_const w).const_add u).congr_deriv (by simp)

/-- The derivative of `g₁` along a segment is given by the gradient `G₁`. -/
theorem hasDerivAt_gk (k : ℕ) (hk : 1 ≤ k) (b u w : ℂ) (t : ℝ) :
    HasDerivAt (fun s : ℝ => gk k b (u + s • w)) (dot (Gk k b (u + t • w)) w) t := by
  obtain ⟨n, rfl⟩ : ∃ n, k = n + 1 := ⟨k - 1, by omega⟩
  have e1 : n + 1 - 1 = n := rfl
  have e2 : 2 * (n + 1) - 1 = 2 * n + 1 := by omega
  set p : ℝ → ℂ := fun s => u + s • w
  have hp : HasDerivAt p w t := hasDerivAt_line u w t
  have hpc : HasDerivAt (fun s => conj (p s)) (conj w) t := hasDerivAt_conj hp
  set H : ℝ → ℂ := fun s => (p s ^ (n + 1) + conj (p s) ^ (n + 1)) / 2 + (1 / 2) * (p s * conj (p s) - 1) *
    ((b * p s ^ (2 * (n + 1)) + conj b * conj (p s) ^ (2 * (n + 1))) / 2)
  have hH : HasDerivAt H
      (((n + 1 : ℕ) * p t ^ n * w + (n + 1 : ℕ) * conj (p t) ^ n * conj w) / 2 +
        (1 / 2) * (w * conj (p t) + p t * conj w) *
          ((b * p t ^ (2 * (n + 1)) + conj b * conj (p t) ^ (2 * (n + 1))) / 2) +
        (1 / 2) * (p t * conj (p t) - 1) * ((b * ((2 * (n + 1) : ℕ) * p t ^ (2 * n + 1) * w) +
          conj b * ((2 * (n + 1) : ℕ) * conj (p t) ^ (2 * n + 1) * conj w)) / 2)) t := by
    have a1 := hp.fun_pow (n + 1)
    have a2 := hpc.fun_pow (n + 1)
    have a3 := hp.fun_pow (2 * (n + 1))
    have a4 := hpc.fun_pow (2 * (n + 1))
    have a5 := hp.mul hpc
    simp only [e1, e2] at a1 a2 a3 a4
    exact ((((a1.add a2).div_const 2).add ((((a5.sub_const 1).const_mul (1 / 2 : ℂ)).mul
      (((a3.const_mul b).add (a4.const_mul (conj b))).div_const 2))))).congr_deriv
        (by simp only [Pi.mul_apply, Pi.add_apply]; push_cast; ring)
  have hre := Complex.reCLM.hasFDerivAt.comp_hasDerivAt t hH
  have hfun : (fun s : ℝ => gk (n + 1) b (u + s • w)) = fun s => (H s).re := by
    ext s
    have := gk_eq (n + 1) b (p s)
    apply Complex.ofReal_injective
    rw [this, re_eq]
    simp only [H, map_add, map_div₀, map_mul, map_sub, map_one, map_pow, Complex.conj_conj, map_ofNat]
    ring
  rw [hfun]
  convert hre using 1
  · ext s; simp
  simp only [Complex.reCLM_apply]
  apply Complex.ofReal_injective
  rw [dot_eq_complex, re_eq, Gk_eq]
  simp only [p, e1, e2, Complex.real_smul, map_add, map_div₀, map_mul, map_sub, map_one, map_pow,
    Complex.conj_conj, map_ofNat, map_natCast, Complex.conj_ofReal]
  push_cast
  ring

/-- The complex form of the derivative of `G₁` in the direction `w` (for `k = m + 2`). -/
noncomputable def DGk (m : ℕ) (b z w : ℂ) : ℂ :=
  ((m + 2 : ℕ) : ℂ) * ((m + 1 : ℕ) : ℂ) * conj z ^ m * conj w
    + ((((2 * m + 4 : ℕ) : ℂ) * b * z ^ (2 * m + 3) * w + ((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3) * conj w) / 2) * z
    + ((b * z ^ (2 * m + 4) + conj b * conj z ^ (2 * m + 4)) / 2) * w
    + ((w * conj z + z * conj w) / 2) * (((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3))
    + ((z * conj z - 1) / 2) * (((2 * m + 4 : ℕ) : ℂ) * ((2 * m + 3 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 2) * conj w)

/-- The derivative of `G₁` along a segment. -/
theorem hasDerivAt_Gk (m : ℕ) (b u w : ℂ) (t : ℝ) :
    HasDerivAt (fun s : ℝ => Gk (m + 2) b (u + s • w)) (DGk m b (u + t • w) w) t := by
  have e1 : m + 2 - 1 = m + 1 := rfl
  have e2 : 2 * (m + 2) - 1 = 2 * m + 3 := by omega
  have e3 : 2 * (m + 2) = 2 * m + 4 := by ring
  set p : ℝ → ℂ := fun s => u + s • w
  have hp : HasDerivAt p w t := hasDerivAt_line u w t
  have hpc : HasDerivAt (fun s => conj (p s)) (conj w) t := hasDerivAt_conj hp
  have hfun : (fun s : ℝ => Gk (m + 2) b (u + s • w)) = fun s =>
      ((m + 2 : ℕ) : ℂ) * conj (p s) ^ (m + 1) + ((b * p s ^ (2 * m + 4) + conj b * conj (p s) ^ (2 * m + 4)) / 2) * p s
        + ((p s * conj (p s) - 1) / 2) * (((2 * m + 4 : ℕ) : ℂ) * conj b * conj (p s) ^ (2 * m + 3)) := by
    ext s; rw [Gk_eq]; simp only [e1, e3, p]; push_cast; ring
  rw [hfun]
  have a1 := hpc.fun_pow (m + 1)
  have a2 := hp.fun_pow (2 * m + 4)
  have a3 := hpc.fun_pow (2 * m + 4)
  have a4 := hpc.fun_pow (2 * m + 3)
  have a5 := hp.mul hpc
  simp only [Nat.add_sub_cancel] at a1 a2 a3 a4
  have e4 : 2 * m + 4 - 1 = 2 * m + 3 := by omega
  have e5 : 2 * m + 3 - 1 = 2 * m + 2 := by omega
  rw [e4] at a2 a3
  rw [e5] at a4
  exact (((a1.const_mul ((m + 2 : ℕ) : ℂ)).add ((((a2.const_mul b).add (a3.const_mul (conj b))).div_const 2).mul hp)).add
    (((a5.sub_const 1).div_const 2).mul (a4.const_mul (((2 * m + 4 : ℕ) : ℂ) * conj b)))).congr_deriv
      (by simp only [DGk, Pi.mul_apply, Pi.add_apply, p]; push_cast; ring)

lemma norm_re_half_le (z : ℂ) : ‖(z + conj z) / 2‖ ≤ ‖z‖ := by
  rw [← re_eq, Complex.norm_real, Real.norm_eq_abs]; exact Complex.abs_re_le_norm z

/-- Bound for the derivative of `G₁`, for `‖z‖ ≤ 1`. -/
theorem norm_DGk_le (m : ℕ) (b z w : ℂ) (hz : ‖z‖ ≤ 1) :
    ‖DGk m b z w‖ ≤ ((m + 2) * (m + 1) * ‖z‖ ^ m + ‖b‖ * ((4 * m + 9) * ‖z‖ ^ (2 * m + 4)
      + (m + 2) * (2 * m + 3) * (1 - ‖z‖ ^ 2) * ‖z‖ ^ (2 * m + 2))) * ‖w‖ := by
  set ρ := ‖z‖
  have hρ : 0 ≤ ρ := norm_nonneg z
  have hzz : z * conj z = ((ρ ^ 2 : ℝ) : ℂ) := by rw [Complex.mul_conj, Complex.normSq_eq_norm_sq]
  have hcz : ‖conj z‖ = ρ := Complex.norm_conj z
  unfold DGk
  have t1 : ‖((m + 2 : ℕ) : ℂ) * ((m + 1 : ℕ) : ℂ) * conj z ^ m * conj w‖ = (m + 2) * (m + 1) * ρ ^ m * ‖w‖ := by
    rw [norm_mul, norm_mul, norm_mul, Complex.norm_natCast, Complex.norm_natCast, norm_pow, hcz,
      Complex.norm_conj]; push_cast; ring
  have t2 : ‖((((2 * m + 4 : ℕ) : ℂ) * b * z ^ (2 * m + 3) * w + ((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3) * conj w) / 2) * z‖
      ≤ (2 * m + 4) * ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖ := by
    rw [norm_mul]
    have : ((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3) * conj w =
        conj (((2 * m + 4 : ℕ) : ℂ) * b * z ^ (2 * m + 3) * w) := by
      simp only [map_mul, map_pow, map_natCast]
    rw [this]
    calc _ ≤ ‖((2 * m + 4 : ℕ) : ℂ) * b * z ^ (2 * m + 3) * w‖ * ρ := by gcongr; exact norm_re_half_le _
      _ = _ := by
          rw [norm_mul, norm_mul, norm_mul, Complex.norm_natCast, norm_pow]; push_cast; ring
  have t3 : ‖((b * z ^ (2 * m + 4) + conj b * conj z ^ (2 * m + 4)) / 2) * w‖ ≤ ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖ := by
    rw [norm_mul]
    have : conj b * conj z ^ (2 * m + 4) = conj (b * z ^ (2 * m + 4)) := by
      simp only [map_mul, map_pow]
    rw [this]
    calc _ ≤ ‖b * z ^ (2 * m + 4)‖ * ‖w‖ := by gcongr; exact norm_re_half_le _
      _ = _ := by rw [norm_mul, norm_pow]
  have t4 : ‖((w * conj z + z * conj w) / 2) * (((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3))‖
      ≤ (2 * m + 4) * ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖ := by
    rw [norm_mul]
    have : w * conj z + z * conj w = w * conj z + conj (w * conj z) := by
      simp only [map_mul, Complex.conj_conj]; ring
    rw [this]
    calc _ ≤ ‖w * conj z‖ * ‖((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3)‖ := by
          gcongr; exact norm_re_half_le _
      _ = _ := by
          simp only [norm_mul, norm_pow, Complex.norm_conj, Complex.norm_natCast]; push_cast; ring
  have t5 : ‖((z * conj z - 1) / 2) * (((2 * m + 4 : ℕ) : ℂ) * ((2 * m + 3 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 2) * conj w)‖
      = (m + 2) * (2 * m + 3) * (1 - ρ ^ 2) * ‖b‖ * ρ ^ (2 * m + 2) * ‖w‖ := by
    rw [hzz, norm_mul]
    have h1 : ‖(((ρ ^ 2 : ℝ) : ℂ) - 1) / 2‖ = (1 - ρ ^ 2) / 2 := by
      rw [show (((ρ ^ 2 : ℝ) : ℂ) - 1) / 2 = (((ρ ^ 2 - 1) / 2 : ℝ) : ℂ) by push_cast; ring,
        Complex.norm_real, Real.norm_eq_abs, abs_of_nonpos (by nlinarith)]
      ring
    rw [h1]
    simp only [norm_mul, norm_pow, Complex.norm_conj, Complex.norm_natCast]; push_cast; ring
  calc _ ≤ ‖((m + 2 : ℕ) : ℂ) * ((m + 1 : ℕ) : ℂ) * conj z ^ m * conj w‖
        + ‖((((2 * m + 4 : ℕ) : ℂ) * b * z ^ (2 * m + 3) * w + ((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3) * conj w) / 2) * z‖
        + ‖((b * z ^ (2 * m + 4) + conj b * conj z ^ (2 * m + 4)) / 2) * w‖
        + ‖((w * conj z + z * conj w) / 2) * (((2 * m + 4 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 3))‖
        + ‖((z * conj z - 1) / 2) * (((2 * m + 4 : ℕ) : ℂ) * ((2 * m + 3 : ℕ) : ℂ) * conj b * conj z ^ (2 * m + 2) * conj w)‖ := by
        refine (norm_add_le _ _).trans (add_le_add ((norm_add_le _ _).trans (add_le_add
          ((norm_add_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)) le_rfl)) le_rfl)
    _ ≤ (m + 2) * (m + 1) * ρ ^ m * ‖w‖ + (2 * m + 4) * ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖
        + ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖ + (2 * m + 4) * ‖b‖ * ρ ^ (2 * m + 4) * ‖w‖
        + (m + 2) * (2 * m + 3) * (1 - ρ ^ 2) * ‖b‖ * ρ ^ (2 * m + 2) * ‖w‖ := by
        rw [t1, t5]; gcongr
    _ = _ := by ring

lemma norm_line_le {x y : ℂ} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) {t : ℝ} (ht : t ∈ Set.Icc (0 : ℝ) 1) :
    ‖y + t • (x - y)‖ ≤ 1 := by
  have : y + t • (x - y) = (1 - t) • y + t • x := by module
  rw [this]
  calc ‖(1 - t) • y + t • x‖ ≤ ‖(1 - t) • y‖ + ‖t • x‖ := norm_add_le _ _
    _ = (1 - t) * ‖y‖ + t * ‖x‖ := by
        rw [norm_smul, norm_smul, Real.norm_of_nonneg (by linarith [ht.2]), Real.norm_of_nonneg ht.1]
    _ ≤ (1 - t) * 1 + t * 1 := by gcongr <;> linarith [ht.1, ht.2]
    _ = 1 := by ring

/-- `G₁` is Lipschitz on the closed unit disc (`k = m + 2`), given the polynomial inequality. -/
theorem lipschitz_Gk (m : ℕ) (b : ℂ)
    (hpoly : ∀ ρ : ℝ, 0 ≤ ρ → ρ ≤ 1 →
      (4 * m + 9) * ρ ^ (2 * m + 4) + (m + 2) * (2 * m + 3) * (1 - ρ ^ 2) * ρ ^ (2 * m + 2) ≤ 4 * m + 9)
    (x y : ℂ) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    ‖Gk (m + 2) b x - Gk (m + 2) b y‖ ≤ ((m + 2) * (m + 1) + (4 * m + 9) * ‖b‖) * ‖x - y‖ := by
  have key := norm_image_sub_le_of_norm_deriv_le_segment'
    (f := fun t : ℝ => Gk (m + 2) b (y + t • (x - y))) (f' := fun t => DGk m b (y + t • (x - y)) (x - y))
    (C := ((m + 2) * (m + 1) + (4 * m + 9) * ‖b‖) * ‖x - y‖) (a := 0) (b := 1)
    (fun t _ => (hasDerivAt_Gk m b y (x - y) t).hasDerivWithinAt)
    (fun t ht => by
      have hz := norm_line_le hx hy (Set.Ico_subset_Icc_self ht)
      refine (norm_DGk_le m b _ _ hz).trans ?_
      set ρ := ‖y + t • (x - y)‖
      have hρ : 0 ≤ ρ := norm_nonneg _
      have h1 : ρ ^ m ≤ 1 := pow_le_one₀ hρ hz
      have h2 := hpoly ρ hρ hz
      have hb := norm_nonneg b
      apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
      nlinarith [mul_le_mul_of_nonneg_left h2 hb, mul_le_mul_of_nonneg_left h1
        (by positivity : (0 : ℝ) ≤ (m + 2) * (m + 1))])
    1 ⟨zero_le_one, le_rfl⟩
  simpa using key

lemma poly_four (ρ : ℝ) (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1) :
    (4 * (2 : ℕ) + 9 : ℝ) * ρ ^ (2 * 2 + 4) + ((2 : ℕ) + 2) * (2 * (2 : ℕ) + 3) * (1 - ρ ^ 2) * ρ ^ (2 * 2 + 2)
      ≤ 4 * (2 : ℕ) + 9 := by
  push_cast
  have hx : 0 ≤ ρ ^ 2 := sq_nonneg _
  have hx1 : ρ ^ 2 ≤ 1 := pow_le_one₀ h0 h1
  set x := ρ ^ 2
  have e : ρ ^ 8 = x ^ 4 := by rw [← pow_mul]
  have e' : ρ ^ 6 = x ^ 3 := by rw [← pow_mul]
  rw [e, e']
  nlinarith [mul_nonneg (sub_nonneg.2 hx1) (pow_nonneg hx 3), mul_nonneg (sub_nonneg.2 hx1) (pow_nonneg hx 2),
    mul_nonneg (sub_nonneg.2 hx1) hx, pow_le_one₀ hx hx1 (n := 3), pow_le_one₀ hx hx1 (n := 4)]

lemma poly_five (ρ : ℝ) (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1) :
    (4 * (3 : ℕ) + 9 : ℝ) * ρ ^ (2 * 3 + 4) + ((3 : ℕ) + 2) * (2 * (3 : ℕ) + 3) * (1 - ρ ^ 2) * ρ ^ (2 * 3 + 2)
      ≤ 4 * (3 : ℕ) + 9 := by
  push_cast
  have hx : 0 ≤ ρ ^ 2 := sq_nonneg _
  have hx1 : ρ ^ 2 ≤ 1 := pow_le_one₀ h0 h1
  set x := ρ ^ 2
  have e : ρ ^ 10 = x ^ 5 := by rw [← pow_mul]
  have e' : ρ ^ 8 = x ^ 4 := by rw [← pow_mul]
  rw [e, e']
  nlinarith [mul_nonneg (sub_nonneg.2 hx1) (pow_nonneg hx 4), mul_nonneg (sub_nonneg.2 hx1) (pow_nonneg hx 3),
    mul_nonneg (sub_nonneg.2 hx1) (pow_nonneg hx 2), mul_nonneg (sub_nonneg.2 hx1) hx,
    pow_le_one₀ hx hx1 (n := 4), pow_le_one₀ hx hx1 (n := 5)]

/-- Bound for `G₁` on the closed unit disc, given the polynomial inequality. -/
theorem norm_Gk_le (k : ℕ) (hk : 1 ≤ k) (b z : ℂ) (hz : ‖z‖ ≤ 1)
    (hpoly : ‖z‖ ^ (2 * k + 1) + k * (1 - ‖z‖ ^ 2) * ‖z‖ ^ (2 * k - 1) ≤ 1) :
    ‖Gk k b z‖ ≤ k + ‖b‖ := by
  set ρ := ‖z‖
  have hρ : 0 ≤ ρ := norm_nonneg z
  obtain ⟨n, rfl⟩ : ∃ n, k = n + 1 := ⟨k - 1, by omega⟩
  have e1 : n + 1 - 1 = n := rfl
  have e2 : 2 * (n + 1) - 1 = 2 * n + 1 := by omega
  rw [e2] at hpoly
  unfold Gk
  rw [e1, e2]
  have t1 : ‖conj (((n + 1 : ℕ) : ℂ) * z ^ n)‖ ≤ (n + 1 : ℕ) := by
    rw [Complex.norm_conj, norm_mul, Complex.norm_natCast, norm_pow]
    have : ρ ^ n ≤ 1 := pow_le_one₀ hρ hz
    push_cast; nlinarith
  have t2 : ‖(((b * z ^ (2 * (n + 1))).re : ℝ) : ℂ) * z‖ ≤ ‖b‖ * ρ ^ (2 * n + 3) := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    calc |(b * z ^ (2 * (n + 1))).re| * ρ ≤ ‖b * z ^ (2 * (n + 1))‖ * ρ := by
          gcongr; exact Complex.abs_re_le_norm _
      _ = _ := by rw [norm_mul, norm_pow]; ring
  have t3 : ‖(((Complex.normSq z - 1) / 2 : ℝ) : ℂ) * conj ((2 * (n + 1 : ℕ) : ℂ) * b * z ^ (2 * n + 1))‖
      = (n + 1) * (1 - ρ ^ 2) * ‖b‖ * ρ ^ (2 * n + 1) := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, Complex.normSq_eq_norm_sq,
      abs_of_nonpos (by nlinarith), Complex.norm_conj]
    simp only [norm_mul, norm_pow, Complex.norm_natCast, Complex.norm_ofNat]
    push_cast; ring
  calc _ ≤ ‖conj (((n + 1 : ℕ) : ℂ) * z ^ n)‖ + ‖(((b * z ^ (2 * (n + 1))).re : ℝ) : ℂ) * z‖
        + ‖(((Complex.normSq z - 1) / 2 : ℝ) : ℂ) * conj ((2 * (n + 1 : ℕ) : ℂ) * b * z ^ (2 * n + 1))‖ :=
        norm_add₃_le
    _ ≤ (n + 1 : ℕ) + ‖b‖ * ρ ^ (2 * n + 3) + (n + 1) * (1 - ρ ^ 2) * ‖b‖ * ρ ^ (2 * n + 1) := by
        rw [t3]; gcongr
    _ ≤ (n + 1 : ℕ) + ‖b‖ := by
        have hb := norm_nonneg b
        have := mul_le_mul_of_nonneg_left hpoly hb
        push_cast at this ⊢
        have e3 : 2 * (n + 1) + 1 = 2 * n + 3 := by ring
        rw [e3] at this
        nlinarith

lemma polyG_four (ρ : ℝ) (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1) :
    ρ ^ (2 * 4 + 1) + (4 : ℕ) * (1 - ρ ^ 2) * ρ ^ (2 * 4 - 1) ≤ 1 := by
  norm_num
  have a : ∀ i j : ℕ, i ≤ j → ρ ^ j ≤ ρ ^ i := fun i j h => pow_le_pow_of_le_one h0 h1 h
  have hQ : 0 ≤ 1 + ρ + ρ ^ 2 + ρ ^ 3 + ρ ^ 4 + ρ ^ 5 + ρ ^ 6 - 3 * ρ ^ 7 - 3 * ρ ^ 8 := by
    have := a 4 7 (by norm_num); have := a 5 7 (by norm_num); have := a 6 7 (by norm_num)
    have := a 1 8 (by norm_num); have := a 2 8 (by norm_num); have := a 3 8 (by norm_num)
    have := pow_le_one₀ h0 h1 (n := 8)
    simp only [pow_one] at *
    linarith
  have key : 1 - (ρ ^ 9 + 4 * (1 - ρ ^ 2) * ρ ^ 7) =
      (1 - ρ) * (1 + ρ + ρ ^ 2 + ρ ^ 3 + ρ ^ 4 + ρ ^ 5 + ρ ^ 6 - 3 * ρ ^ 7 - 3 * ρ ^ 8) := by ring
  nlinarith [mul_nonneg (sub_nonneg.2 h1) hQ]

lemma polyG_five (ρ : ℝ) (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1) :
    ρ ^ (2 * 5 + 1) + (5 : ℕ) * (1 - ρ ^ 2) * ρ ^ (2 * 5 - 1) ≤ 1 := by
  norm_num
  have a : ∀ i j : ℕ, i ≤ j → ρ ^ j ≤ ρ ^ i := fun i j h => pow_le_pow_of_le_one h0 h1 h
  have hQ : 0 ≤ 1 + ρ + ρ ^ 2 + ρ ^ 3 + ρ ^ 4 + ρ ^ 5 + ρ ^ 6 + ρ ^ 7 + ρ ^ 8 - 4 * ρ ^ 9
      - 4 * ρ ^ 10 := by
    have := a 5 9 (by norm_num); have := a 6 9 (by norm_num); have := a 7 9 (by norm_num)
    have := a 8 9 (by norm_num); have := a 1 10 (by norm_num); have := a 2 10 (by norm_num)
    have := a 3 10 (by norm_num); have := a 4 10 (by norm_num)
    have := pow_le_one₀ h0 h1 (n := 10)
    simp only [pow_one] at *
    linarith
  have key : 1 - (ρ ^ 11 + 5 * (1 - ρ ^ 2) * ρ ^ 9) = (1 - ρ) * (1 + ρ + ρ ^ 2 + ρ ^ 3 + ρ ^ 4
      + ρ ^ 5 + ρ ^ 6 + ρ ^ 7 + ρ ^ 8 - 4 * ρ ^ 9 - 4 * ρ ^ 10) := by ring
  nlinarith [mul_nonneg (sub_nonneg.2 h1) hQ]

end Wobbly


==> anc/lean/Wobbly/Rational.lean <==
import Wobbly.Degenerate
import Wobbly.PolyCalc
import Wobbly.Hexagon
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Periodic

/-!
# Corollary 4.11, Proposition 5.4 and Corollary 5.5

* `exists_stable_of_F₀` (Corollary 4.11): for a cyclic table, if the idealised wobbling function
  `F₀` of `g₁` is not identically `0`, then the table can be stabilised on `ε g₁` for `ε` small.
* `sum_w3_orbit` (Proposition 5.4): for a rational table and a terrain `g₁` which is affine on the
  orbits of the rotations by `2π/n` (this is what `ĝ` supported in `𝒦_n` means), `F₀ ≡ 0` and the
  sum of `w₃` over an orbit vanishes; `exists_stable_of_w3` is the consequence.
* `hexagon_stable` (Corollary 5.5).
-/

open Complex ComplexConjugate Finset

namespace Wobbly

/-! ### Integrals over a period -/

lemma rot_add_two_pi (θ : ℝ) : rot (θ + 2 * Real.pi) = rot θ := by
  rw [rot_add]
  have : rot (2 * Real.pi) = 1 := by
    rw [rot]; push_cast; exact Complex.exp_two_pi_mul_I
  rw [this, mul_one]

lemma exists_rot_mul {a b : ℂ} (h : ‖a‖ = ‖b‖) : ∃ φ : ℝ, b = rot φ * a := by
  refine ⟨Complex.arg b - Complex.arg a, ?_⟩
  have ea := Complex.norm_mul_exp_arg_mul_I a
  have eb := Complex.norm_mul_exp_arg_mul_I b
  have e : Complex.exp (((Complex.arg b - Complex.arg a : ℝ) : ℂ) * I) * Complex.exp (Complex.arg a * I) =
      Complex.exp (Complex.arg b * I) := by
    rw [← Complex.exp_add]; push_cast; ring_nf
  calc b = (‖b‖ : ℂ) * Complex.exp (Complex.arg b * I) := eb.symm
    _ = Complex.exp (((Complex.arg b - Complex.arg a : ℝ) : ℂ) * I) * ((‖a‖ : ℂ) * Complex.exp (Complex.arg a * I)) := by
        rw [h, ← e]; ring
    _ = rot (Complex.arg b - Complex.arg a) * a := by rw [ea, rot]

/-- The integral of `g` on a circle does not depend on the starting point. -/
lemma integral_rot_eq {g : ℂ → ℝ} {a b : ℂ} (h : ‖a‖ = ‖b‖) :
    ∫ θ in (0 : ℝ)..2 * Real.pi, g (rot θ * b) = ∫ θ in (0 : ℝ)..2 * Real.pi, g (rot θ * a) := by
  obtain ⟨φ, rfl⟩ := exists_rot_mul h
  have hp : Function.Periodic (fun θ => g (rot θ * a)) (2 * Real.pi) := fun θ => by
    simp only [rot_add_two_pi]
  simp only [← mul_assoc, ← rot_add]
  rw [intervalIntegral.integral_comp_add_right (fun θ => g (rot θ * a)) φ, zero_add,
    add_comm (2 * Real.pi) φ, hp.intervalIntegral_add_eq φ 0, zero_add]

/-- A continuous `2π`-periodic function with integral `0` over a period which is not identically
`0` takes both signs. -/
lemma exists_pos_of_integral_zero {F : ℝ → ℝ} (hF : Continuous F)
    (hp : Function.Periodic F (2 * Real.pi)) (hI : ∫ θ in (0 : ℝ)..2 * Real.pi, F θ = 0)
    {θ₀ : ℝ} (h₀ : F θ₀ < 0) : ∃ θ, 0 < F θ := by
  by_contra hne
  push Not at hne
  have hpn : Function.Periodic (fun θ => -F θ) (2 * Real.pi) := fun θ => by simp only [hp θ]
  have hI' : ∫ θ in (θ₀ - Real.pi)..(θ₀ - Real.pi) + 2 * Real.pi, -F θ = 0 := by
    rw [hpn.intervalIntegral_add_eq (θ₀ - Real.pi) 0, zero_add, intervalIntegral.integral_neg,
      hI, neg_zero]
  have hpos : 0 < ∫ θ in (θ₀ - Real.pi)..(θ₀ - Real.pi) + 2 * Real.pi, -F θ := by
    apply intervalIntegral.integral_pos (by linarith [Real.pi_pos]) hF.neg.continuousOn
    · intro x _; show 0 ≤ -F x; linarith [hne x]
    · exact ⟨θ₀, ⟨by linarith [Real.pi_pos], by linarith [Real.pi_pos]⟩, show 0 < -F θ₀ by linarith⟩
  linarith

lemma exists_pos_neg_of_integral_zero {F : ℝ → ℝ} (hF : Continuous F)
    (hp : Function.Periodic F (2 * Real.pi)) (hI : ∫ θ in (0 : ℝ)..2 * Real.pi, F θ = 0)
    {θ₀ : ℝ} (h₀ : F θ₀ ≠ 0) : (∃ θ, 0 < F θ) ∧ ∃ θ, F θ < 0 := by
  have hn : ∀ {θ₁ : ℝ}, 0 < F θ₁ → ∃ θ, F θ < 0 := fun {θ₁} h₁ => by
    obtain ⟨θ, hθ⟩ := exists_pos_of_integral_zero (F := fun θ => -F θ) hF.neg
      (fun θ => by simp only [hp θ])
      (by rw [intervalIntegral.integral_neg, hI, neg_zero]) (θ₀ := θ₁) (by simpa using h₁)
    exact ⟨θ, by simpa using hθ⟩
  rcases h₀.lt_or_gt with h | h
  · obtain ⟨θ, hθ⟩ := exists_pos_of_integral_zero hF hp hI h
    exact ⟨⟨θ, hθ⟩, hn hθ⟩
  · exact ⟨⟨θ₀, h⟩, hn h⟩

namespace Table

variable {T : Table}

/-- A table is cyclic if its feet are on the circle of radius `r`. -/
structure Cyclic (T : Table) : Prop where
  hA : ‖T.A‖ = T.r
  hB : ‖T.B‖ = T.r
  hC : ‖T.C‖ = T.r
  hD : ‖T.D‖ = T.r

lemma continuous_F₀ {g : ℂ → ℝ} (hg : Continuous g) (τ μ : ℝ) : Continuous (F₀ T g τ μ) := by
  have hr : ∀ a : ℂ, Continuous fun θ : ℝ => g (rot θ * a) :=
    fun a => hg.comp (continuous_rot.mul continuous_const)
  unfold F₀
  exact ((((hr _).const_smul τ).add ((hr _).const_smul (1 - τ))).sub ((hr _).const_smul μ)).sub
    ((hr _).const_smul (1 - μ))

lemma periodic_F₀ (g : ℂ → ℝ) (τ μ : ℝ) : Function.Periodic (F₀ T g τ μ) (2 * Real.pi) := by
  intro θ; simp only [F₀, rot_add_two_pi]

/-- For a cyclic table, `∫ F₀ = 0` over a period (the argument of §2). -/
lemma integral_F₀ (hc : T.Cyclic) {g : ℂ → ℝ} (hg : Continuous g) (τ μ : ℝ) :
    ∫ θ in (0 : ℝ)..2 * Real.pi, F₀ T g τ μ θ = 0 := by
  have hr : ∀ a : ℂ, IntervalIntegrable (fun θ : ℝ => g (rot θ * a)) MeasureTheory.volume 0 (2 * Real.pi) :=
    fun a => (hg.comp (continuous_rot.mul continuous_const)).intervalIntegrable _ _
  unfold F₀
  rw [intervalIntegral.integral_sub, intervalIntegral.integral_sub, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_rot_eq (g := g) (hc.hA.trans hc.hB.symm), integral_rot_eq (g := g) (hc.hA.trans hc.hC.symm),
    integral_rot_eq (g := g) (hc.hA.trans hc.hD.symm)]
  · ring
  all_goals first
    | exact ((hr _).const_mul _)
    | exact ((hr _).const_mul _).add ((hr _).const_mul _)
    | exact (((hr _).const_mul _).add ((hr _).const_mul _)).sub ((hr _).const_mul _)

/-- A sufficient condition for the smallness assumption (4.3). -/
lemma smallL_of_le {L : ℝ} (hL : 0 ≤ L) (h1 : L * T.K ≤ 1 / 2) (h2 : L * T.K ≤ T.dmin / (4 * T.r + 1)) :
    SmallL T L := by
  refine ⟨hL, h1, ?_⟩
  have hr := T.r_nonneg
  have hd := T.dmin_pos
  have hLK : 0 ≤ L * T.K := mul_nonneg hL T.K_nonneg
  have h3 : 1 ≤ Real.sqrt 3 := by rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  have hsq : (L * T.K) ^ 2 ≤ T.dmin / (2 * (4 * T.r + 1)) := by
    have := mul_le_mul h1 h2 hLK (by norm_num)
    rw [sq]; calc L * T.K * (L * T.K) ≤ 1 / 2 * (T.dmin / (4 * T.r + 1)) := by nlinarith
      _ = _ := by field_simp
  calc 4 / Real.sqrt 3 * (T.r / T.dmin) * (L * T.K) ^ 2 ≤ 4 / 1 * (T.r / T.dmin) *
        (T.dmin / (2 * (4 * T.r + 1))) := by
        gcongr
    _ = 2 * T.r / (4 * T.r + 1) := by field_simp; ring
    _ < 1 := by rw [div_lt_one (by linarith)]; linarith

/-- **Corollary 4.11**: for a cyclic table, if `F₀[g₁] ≢ 0`, then for every `ε` small enough the
table can be stabilised (four feet on the ground) by rotating it on the terrain `ε g₁`. -/
theorem exists_stable_of_F₀ (hc : T.Cyclic) {g₁ : ℂ → ℝ} {L₁ τ μ : ℝ} (hg : IsLip g₁ L₁)
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ 1) (hμ0 : 0 ≤ μ) (hμ1 : μ ≤ 1) {θ₀ : ℝ} (h₀ : F₀ T g₁ τ μ θ₀ ≠ 0) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → ∃ θ, wob T (fun z => ε * g₁ z) (ε * L₁) θ = 0 := by
  obtain ⟨⟨θ₁, h₁⟩, ⟨θ₂, h₂⟩⟩ := exists_pos_neg_of_integral_zero (continuous_F₀ hg.continuous τ μ)
    (periodic_F₀ g₁ τ μ) (integral_F₀ hc hg.continuous τ μ) h₀
  have hL₁ := hg.nonneg
  have hK := T.K_nonneg
  have hr := T.r_nonneg
  have hd := T.dmin_pos
  set m := min (F₀ T g₁ τ μ θ₁) (-F₀ T g₁ τ μ θ₂)
  have hm : 0 < m := lt_min h₁ (by linarith)
  set C := L₁ * T.K + 1
  have hC : 0 < C := by positivity
  set ε₀ := min (min (1 / (2 * C)) (T.dmin / ((4 * T.r + 1) * C))) (min 1 (m / (4 * C ^ 2 * (L₁ * T.r + 1))))
  have hε₀ : 0 < ε₀ := by positivity
  refine ⟨ε₀, hε₀, fun ε hε hεε => ?_⟩
  have e1 : ε ≤ 1 / (2 * C) := hεε.trans ((min_le_left _ _).trans (min_le_left _ _))
  have e2 : ε ≤ T.dmin / ((4 * T.r + 1) * C) := hεε.trans ((min_le_left _ _).trans (min_le_right _ _))
  have e3 : ε ≤ 1 := hεε.trans ((min_le_right _ _).trans (min_le_left _ _))
  have e4 : ε ≤ m / (4 * C ^ 2 * (L₁ * T.r + 1)) := hεε.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hLK : ε * L₁ * T.K ≤ ε * C := by
    have : L₁ * T.K ≤ C := by linarith
    nlinarith
  have hLK0 : 0 ≤ ε * L₁ * T.K := by positivity
  have hεC1 : ε * C ≤ 1 / 2 := by rw [le_div_iff₀ (by positivity)] at e1; linarith
  have hεC2 : ε * C ≤ T.dmin / (4 * T.r + 1) := by
    rw [le_div_iff₀ (by positivity)] at e2; rw [le_div_iff₀ (by positivity)]; linarith
  have hs : SmallL T (ε * L₁) := smallL_of_le (by positivity) (by linarith) (by linarith)
  have hgε : IsLip (fun z => ε * g₁ z) (ε * L₁) := fun x y => by
    simp only
    rw [← mul_sub, abs_mul, abs_of_pos hε, mul_assoc]
    exact mul_le_mul_of_nonneg_left (hg x y) hε.le
  have hF : ∀ θ, F₀ T (fun z => ε * g₁ z) τ μ θ = ε * F₀ T g₁ τ μ θ := fun θ => by
    simp only [F₀]; ring
  -- the error of Proposition 4.10 is at most `ε m / 2`
  have herr : ∀ θ, |wob T (fun z => ε * g₁ z) (ε * L₁) θ - ε * F₀ T g₁ τ μ θ| ≤ ε * m / 2 := by
    intro θ
    have h := abs_wob_sub_F₀_le hgε hs θ hX hτ0 hτ1 hμ0 hμ1
    rw [hF] at h
    refine h.trans ?_
    have hf := f_le_one ((ε * L₁ * T.K) ^ 2)
    have hf0 := f_pos ((ε * L₁ * T.K) ^ 2)
    have hsq : (ε * L₁ * T.K) ^ 2 ≤ (ε * C) ^ 2 := pow_le_pow_left₀ hLK0 hLK 2
    have h4 : 4 * C ^ 2 * (L₁ * T.r + 1) * ε ≤ m := by
      rw [le_div_iff₀ (by positivity)] at e4; linarith
    calc 2 * (ε * L₁ * (f ((ε * L₁ * T.K) ^ 2) * T.r * (ε * L₁ * T.K) ^ 2))
        ≤ 2 * (ε * L₁ * (1 * T.r * (ε * C) ^ 2)) := by gcongr
      _ = ε * (2 * ε ^ 2 * C ^ 2 * (L₁ * T.r)) := by ring
      _ ≤ ε * (m / 2) := by
          apply mul_le_mul_of_nonneg_left _ hε.le
          have : ε ^ 2 ≤ ε := by nlinarith
          have : 0 ≤ L₁ * T.r := by positivity
          nlinarith
      _ = ε * m / 2 := by ring
  have hpos : 0 < wob T (fun z => ε * g₁ z) (ε * L₁) θ₁ := by
    have := (abs_le.1 (herr θ₁)).1
    have : ε * m ≤ ε * F₀ T g₁ τ μ θ₁ := mul_le_mul_of_nonneg_left (min_le_left _ _) hε.le
    nlinarith
  have hneg : wob T (fun z => ε * g₁ z) (ε * L₁) θ₂ < 0 := by
    have := (abs_le.1 (herr θ₂)).2
    have : ε * m ≤ ε * (-F₀ T g₁ τ μ θ₂) := mul_le_mul_of_nonneg_left (min_le_right _ _) hε.le
    nlinarith
  obtain ⟨θ, hθ⟩ := intermediate_value_univ θ₂ θ₁ (continuous_wob hgε hs) ⟨hneg.le, hpos.le⟩
  exact ⟨θ, hθ⟩

/-! ### Proposition 5.4: rational tables -/

/-- `g` is affine on every orbit of the rotations by `2π/n` on the circle of radius `r`: this is
what "the Fourier modes of `g` on the circle are in `𝒦_n`" means. -/
def AffineOnOrbits (g : ℂ → ℝ) (n : ℕ) (r : ℝ) : Prop :=
  ∀ θ : ℝ, ∃ c : ℝ, ∃ p : ℂ, ∀ i : ZMod n, g (vtx n r θ i) = c + dot (vtx n r θ i) p

/-- If the values of `g` at the four feet are those of an affine function, `F₀ = 0`. -/
lemma F₀_of_affine {g : ℂ → ℝ} {θ c : ℝ} {p : ℂ} {τ μ : ℝ}
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hA : g (rot θ * T.A) = c + dot (rot θ * T.A) p) (hB : g (rot θ * T.B) = c + dot (rot θ * T.B) p)
    (hC : g (rot θ * T.C) = c + dot (rot θ * T.C) p) (hD : g (rot θ * T.D) = c + dot (rot θ * T.D) p) :
    F₀ T g τ μ θ = 0 := by
  have h : (τ : ℂ) * (rot θ * T.A) + ((1 - τ : ℝ) : ℂ) * (rot θ * T.C) =
      (μ : ℂ) * (rot θ * T.B) + ((1 - μ : ℝ) : ℂ) * (rot θ * T.D) := by
    linear_combination rot θ * hX
  unfold F₀
  rw [hA, hB, hC, hD]
  generalize rot θ * T.A = vA at h ⊢
  generalize rot θ * T.B = vB at h ⊢
  generalize rot θ * T.C = vC at h ⊢
  generalize rot θ * T.D = vD at h ⊢
  have hre := congrArg Complex.re h
  have him := congrArg Complex.im h
  simp only [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, sub_zero, add_zero] at hre him
  unfold dot
  linear_combination p.re * hre + p.im * him

/-- If the values of `g` at the four feet are those of an affine function with gradient `p`, the
idealised tilt is `p`. -/
lemma Q_of_affine {g : ℂ → ℝ} {θ c : ℝ} {p : ℂ}
    (hA : g (rot θ * T.A) = c + dot (rot θ * T.A) p) (hB : g (rot θ * T.B) = c + dot (rot θ * T.B) p)
    (hC : g (rot θ * T.C) = c + dot (rot θ * T.C) p) (hD : g (rot θ * T.D) = c + dot (rot θ * T.D) p) :
    T.Q g θ 0 = p := by
  unfold Q
  simp only [foot_zero_tilt]
  symm
  apply eq_solve2 (T.det_rot_ne θ)
  · rw [hA, hC, eq_div_iff T.d₁_pos.ne']
    have := T.rot_A_sub_C θ
    have e : dot (rot θ * T.A) p - dot (rot θ * T.C) p = T.d₁ * dot (rot θ * T.e₁) p := by
      rw [← dot_sub_left, this, dot_real_mul_left]
    linarith
  · rw [hB, hD, eq_div_iff T.d₂_pos.ne']
    have := T.rot_B_sub_D θ
    have e : dot (rot θ * T.B) p - dot (rot θ * T.D) p = T.d₂ * dot (rot θ * T.e₂) p := by
      rw [← dot_sub_left, this, dot_real_mul_left]
    linarith

variable {n : ℕ} [NeZero n] {iA iB iC iD : ZMod n} {τ μ : ℝ}

lemma rot_θj_A (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) :
    rot (θj n θ j) * T.A = vtx n T.r θ (iA + j) := by rw [hR.hA]; exact rot_θj_mul θ T.r iA j
lemma rot_θj_B (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) :
    rot (θj n θ j) * T.B = vtx n T.r θ (iB + j) := by rw [hR.hB]; exact rot_θj_mul θ T.r iB j
lemma rot_θj_C (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) :
    rot (θj n θ j) * T.C = vtx n T.r θ (iC + j) := by rw [hR.hC]; exact rot_θj_mul θ T.r iC j
lemma rot_θj_D (hR : IsRational T n iA iB iC iD τ μ) (θ : ℝ) (j : ZMod n) :
    rot (θj n θ j) * T.D = vtx n T.r θ (iD + j) := by rw [hR.hD]; exact rot_θj_mul θ T.r iD j

omit [NeZero n] in
lemma θj_zero (θ : ℝ) : θj n θ 0 = θ := by simp [θj]

/-- **Proposition 5.4** (first part): `F₀ ≡ 0`. -/
theorem F₀_eq_zero_of_affine (hR : IsRational T n iA iB iC iD τ μ) {g : ℂ → ℝ}
    (hg : AffineOnOrbits g n T.r) (θ : ℝ) : F₀ T g τ μ θ = 0 := by
  obtain ⟨c, p, hp⟩ := hg θ
  have hA := rot_θj_A hR θ 0; have hB := rot_θj_B hR θ 0
  have hC := rot_θj_C hR θ 0; have hD := rot_θj_D hR θ 0
  rw [θj_zero] at hA hB hC hD
  exact F₀_of_affine hR.hX (by rw [hA]; exact hp _) (by rw [hB]; exact hp _) (by rw [hC]; exact hp _)
    (by rw [hD]; exact hp _)

/-- **Proposition 5.4**: for a rational table and a terrain `g₁` which is affine on the orbits,
all the rotated tables of an orbit have the same idealised tilt, and the sum of `w₃` over the
orbit vanishes. -/
theorem sum_w3_orbit (hR : IsRational T n iA iB iC iD τ μ) {g : ℂ → ℝ}
    (hg : AffineOnOrbits g n T.r) (G₁ : ℂ → ℂ) (θ : ℝ) :
    ∑ j : ZMod n, T.w3 G₁ τ μ (θj n θ j) (T.Q g (θj n θ j) 0) = 0 := by
  obtain ⟨c, p, hp⟩ := hg θ
  set G : ℂ → ℝ := fun v => dot (G₁ v) p * dot v p
  have hj : ∀ j : ZMod n, T.w3 G₁ τ μ (θj n θ j) (T.Q g (θj n θ j) 0) =
      -(1 / 2) * (τ * G (vtx n T.r θ (iA + j)) - μ * G (vtx n T.r θ (iB + j))
        + (1 - τ) * G (vtx n T.r θ (iC + j)) - (1 - μ) * G (vtx n T.r θ (iD + j))) := by
    intro j
    rw [Q_of_affine (c := c) (by rw [rot_θj_A hR]; exact hp _) (by rw [rot_θj_B hR]; exact hp _)
      (by rw [rot_θj_C hR]; exact hp _) (by rw [rot_θj_D hR]; exact hp _)]
    unfold Table.w3
    rw [rot_θj_A hR, rot_θj_B hR, rot_θj_C hR, rot_θj_D hR]
  rw [Finset.sum_congr rfl fun j _ => hj j, ← Finset.mul_sum]
  simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    sum_shift (F := fun i => G (vtx n T.r θ i))]
  ring

/-- The idealised tilt of a function which is `L`-Lipschitz on the disc of radius `r`. -/
lemma norm_Q_zero_le {g : ℂ → ℝ} {L : ℝ}
    (hg : ∀ x y : ℂ, ‖x‖ ≤ T.r → ‖y‖ ≤ T.r → |g x - g y| ≤ L * ‖x - y‖) (θ : ℝ) :
    ‖T.Q g θ 0‖ ≤ T.K * L := by
  have key : ∀ (u v : ℂ) (d : ℝ), ‖u‖ ≤ T.r → ‖v‖ ≤ T.r → d = ‖u - v‖ → 0 < d →
      |(g (foot (rot θ * u) 0) - g (foot (rot θ * v) 0)) / d| ≤ L := by
    intro u v d hu hv hd hd0
    rw [foot_zero_tilt, foot_zero_tilt, abs_div, abs_of_pos hd0, div_le_iff₀ hd0]
    have hu' : ‖rot θ * u‖ ≤ T.r := by rw [norm_rot_mul]; exact hu
    have hv' : ‖rot θ * v‖ ≤ T.r := by rw [norm_rot_mul]; exact hv
    have := hg _ _ hu' hv'
    rwa [← mul_sub, norm_rot_mul, ← hd] at this
  have h := norm_solve2_le (T.norm_rot_e₁ θ) (T.norm_rot_e₂ θ) (T.γ_rot_lt_one θ)
    (key T.A T.C T.d₁ T.normA T.normC rfl T.d₁_pos)
    (key T.B T.D T.d₂ T.normB T.normD rfl T.d₂_pos)
  rw [T.γ_rot] at h
  exact h

/-- **Proposition 5.4** (consequence): for a rational table (with `r = 1`) and a terrain `g₁`
which is affine on the orbits, with a gradient `G₁` satisfying the Taylor estimate of
Proposition 5.2, if `w₃ ≢ 0` then for every `ε` small enough the table can be stabilised (four
feet on the ground) by rotating it on the terrain `ε g₁`. -/
theorem exists_stable_of_w3 (hR : IsRational T n iA iB iC iD τ μ) (hr : T.r = 1) {g₁ : ℂ → ℝ}
    {G₁ : ℂ → ℂ} {L₁ M₁ : ℝ} (hg : IsLip g₁ L₁) (haff : AffineOnOrbits g₁ n T.r)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hM : 0 ≤ M₁) (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁) {θ₀ : ℝ}
    (h₀ : T.w3 G₁ τ μ θ₀ (T.Q g₁ θ₀ 0) ≠ 0) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → ∃ θ, wob T (fun z => ε * g₁ z) (ε * L₁) θ = 0 := by
  set W : ℝ → ℝ := fun θ => T.w3 G₁ τ μ θ (T.Q g₁ θ 0) with hW
  -- `W` takes both signs, by the orbit identity
  have hsum := sum_w3_orbit hR haff G₁ θ₀
  have h0 : θj n θ₀ 0 = θ₀ := θj_zero θ₀
  have hsigns : (∃ θ, 0 < W θ) ∧ ∃ θ, W θ < 0 := by
    rcases h₀.lt_or_gt with h | h
    · refine ⟨?_, ⟨θ₀, h⟩⟩
      by_contra hne; push Not at hne
      have := Finset.sum_lt_sum_of_nonempty (s := Finset.univ) (f := fun j : ZMod n => W (θj n θ₀ j))
        (g := fun _ => (0 : ℝ)) Finset.univ_nonempty (fun j _ => ?_)
      · simp only [Finset.sum_const_zero] at this; exact absurd hsum this.ne
      · exact lt_of_le_of_ne (hne _) fun e => by
          have := Finset.sum_eq_zero_iff_of_nonpos (s := Finset.univ) (f := fun j : ZMod n => W (θj n θ₀ j))
            (fun j _ => hne _)
          have h' := (this.1 hsum) 0 (Finset.mem_univ _)
          simp only [h0] at h'; linarith
    · refine ⟨⟨θ₀, h⟩, ?_⟩
      by_contra hne; push Not at hne
      have := Finset.sum_eq_zero_iff_of_nonneg (s := Finset.univ) (f := fun j : ZMod n => W (θj n θ₀ j))
        (fun j _ => hne _)
      have h' := (this.1 hsum) 0 (Finset.mem_univ _)
      simp only [h0] at h'; linarith
  obtain ⟨⟨θ₁, h₁⟩, ⟨θ₂, h₂⟩⟩ := hsigns
  have hL₁ := hg.nonneg
  have hK := T.K_nonneg
  have hd := T.dmin_pos
  have hr0 := T.r_nonneg
  set m := min (W θ₁) (-W θ₂)
  have hm : 0 < m := lt_min h₁ (by linarith)
  set C := L₁ * T.K + 1
  have hC : 0 < C := by positivity
  set ε₁ := min (1 / (2 * C)) (T.dmin / ((4 * T.r + 1) * C))
  have hε₁ : 0 < ε₁ := by positivity
  have hε₁C : ε₁ * C ≤ 1 / 2 := by
    have := min_le_left (1 / (2 * C)) (T.dmin / ((4 * T.r + 1) * C))
    rw [le_div_iff₀ (by positivity)] at this; linarith
  have hε₁C' : ε₁ * C ≤ T.dmin / (4 * T.r + 1) := by
    have := min_le_right (1 / (2 * C)) (T.dmin / ((4 * T.r + 1) * C))
    rw [le_div_iff₀ (by positivity)] at this; rw [le_div_iff₀ (by positivity)]; linarith
  set R₁ := Rem T.K T.dmin L₁ M₁ 0 (T.K * L₁) 0 ε₁
  set B := max 0 (R₁ / ε₁ ^ 5)
  have hB : 0 ≤ B := le_max_left _ _
  set ε₀ := min ε₁ (min 1 (m / (2 * (B + 1))))
  have hε₀ : 0 < ε₀ := by positivity
  refine ⟨ε₀, hε₀, fun ε hε hεε => ?_⟩
  have e1 : ε ≤ ε₁ := hεε.trans (min_le_left _ _)
  have e2 : ε ≤ 1 := hεε.trans ((min_le_right _ _).trans (min_le_left _ _))
  have e3 : ε ≤ m / (2 * (B + 1)) := hεε.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hLK : ε * L₁ * T.K ≤ ε₁ * C := by
    have : L₁ * T.K ≤ C := by linarith
    have : ε * (L₁ * T.K) ≤ ε₁ * C := mul_le_mul e1 this (by positivity) hε₁.le
    linarith
  have hs : SmallL T (ε * L₁ + ε ^ 3 * 0) := by
    rw [mul_zero, add_zero]
    exact smallL_of_le (by positivity) (by linarith) (by linarith)
  have hgε : IsLip (fun z => ε * g₁ z) (ε * L₁ + ε ^ 3 * 0) := fun x y => by
    simp only [mul_zero, add_zero]
    rw [← mul_sub, abs_mul, abs_of_pos hε, mul_assoc]
    exact mul_le_mul_of_nonneg_left (hg x y) hε.le
  have hP : ∀ θ, ‖T.Q g₁ θ 0‖ ≤ T.K * L₁ := norm_Q_zero_le (fun x y _ _ => hg x y)
  have hP₃ : ∀ θ, ‖T.Q (fun _ => (0 : ℝ)) θ 0‖ ≤ 0 := fun θ => by
    have := norm_Q_zero_le (T := T) (g := fun _ => (0 : ℝ)) (L := 0) (fun x y _ _ => by simp) θ
    rwa [mul_zero] at this
  have hRem : Rem T.K T.dmin L₁ M₁ 0 (T.K * L₁) 0 ε ≤ ε ^ 3 * (m / 2) := by
    have h := Rem_le_scale hK hd hL₁ hM le_rfl (mul_nonneg hK hL₁) le_rfl hε e1
      (by nlinarith)
    refine h.trans ?_
    have hR₁ : R₁ ≤ B * ε₁ ^ 5 := by
      have : R₁ / ε₁ ^ 5 ≤ B := le_max_right _ _
      rwa [div_le_iff₀ (by positivity)] at this
    have hq : 0 ≤ (ε / ε₁) ^ 5 := by positivity
    calc (ε / ε₁) ^ 5 * R₁ ≤ (ε / ε₁) ^ 5 * (B * ε₁ ^ 5) := mul_le_mul_of_nonneg_left hR₁ hq
      _ = ε ^ 3 * (ε ^ 2 * B) := by field_simp
      _ ≤ ε ^ 3 * (m / 2) := by
          apply mul_le_mul_of_nonneg_left _ (by positivity)
          have h2 : ε ^ 2 ≤ ε := by nlinarith
          have h3 : ε * (2 * (B + 1)) ≤ m := by rw [le_div_iff₀ (by positivity)] at e3; exact e3
          nlinarith
  have hmain : ∀ θ, |wob T (fun z => ε * g₁ z) (ε * L₁) θ - ε ^ 3 * W θ| ≤ ε ^ 3 * (m / 2) := by
    intro θ
    have h := abs_wob_sub_third_order_le (T := T) (g₁ := g₁) (g₃ := fun _ => (0 : ℝ)) (G₁ := G₁)
      hr hε.le hgε hs (fun x _ => by ring) hT hM hG (fun x y _ _ => by simp) hP hP₃ hR.hX hR.hτ0 hR.hτ1
      hR.hμ0 hR.hμ1 θ
    have hF₁ : F₀ T g₁ τ μ θ = 0 := F₀_eq_zero_of_affine hR haff θ
    have hF₃ : F₀ T (fun _ => (0 : ℝ)) τ μ θ = 0 := by simp [F₀]
    simp only [hF₁, hF₃, mul_zero, add_zero, sub_zero] at h
    exact h.trans hRem
  have hε3 : 0 < ε ^ 3 := by positivity
  have hpos : 0 < wob T (fun z => ε * g₁ z) (ε * L₁) θ₁ := by
    have := (abs_le.1 (hmain θ₁)).1
    have : ε ^ 3 * m ≤ ε ^ 3 * W θ₁ := mul_le_mul_of_nonneg_left (min_le_left _ _) hε3.le
    nlinarith
  have hneg : wob T (fun z => ε * g₁ z) (ε * L₁) θ₂ < 0 := by
    have := (abs_le.1 (hmain θ₂)).2
    have : ε ^ 3 * m ≤ ε ^ 3 * (-W θ₂) := mul_le_mul_of_nonneg_left (min_le_right _ _) hε3.le
    nlinarith
  have hs' : SmallL T (ε * L₁) := by simpa using hs
  have hg' : IsLip (fun z => ε * g₁ z) (ε * L₁) := by simpa using hgε
  obtain ⟨θ, hθ⟩ := intermediate_value_univ θ₂ θ₁ (continuous_wob hg' hs') ⟨hneg.le, hpos.le⟩
  exact ⟨θ, hθ⟩

/-! ### Corollary 5.5: the hexagonal table -/

/-- The kernel of the circulant operator of the hexagonal table: the solutions are the affine
functions on the hexagon (modes `0, ±1`). -/
lemma hex_circ_affine (a : ZMod 6 → ℝ)
    (E0 : 1 / 3 * a 0 - 2 / 3 * a 1 + (1 - 1 / 3) * a 2 - (1 - 2 / 3) * a 3 = 0)
    (E1 : 1 / 3 * a 1 - 2 / 3 * a 2 + (1 - 1 / 3) * a 3 - (1 - 2 / 3) * a 4 = 0)
    (E2 : 1 / 3 * a 2 - 2 / 3 * a 3 + (1 - 1 / 3) * a 4 - (1 - 2 / 3) * a 5 = 0)
    (i : ZMod 6) :
    a i = (∑ k, a k) / 6 + dot (ω 6 ^ i.val) (∑ k, ((a k / 3 : ℝ) : ℂ) * ω 6 ^ k.val) := by
  have s3 := sqrt3_sq
  have key : ∀ m : ℕ, m < 6 → a m = (∑ k, a k) / 6 + dot (ω 6 ^ m) (∑ k, ((a k / 3 : ℝ) : ℂ) * ω 6 ^ k.val) := by
    intro m hm
    rw [sum_zmod6, sum_zmod6_complex]
    simp only [show (0 : ZMod 6).val = 0 from rfl, show (1 : ZMod 6).val = 1 from rfl,
      show (2 : ZMod 6).val = 2 from rfl, show (3 : ZMod 6).val = 3 from rfl,
      show (4 : ZMod 6).val = 4 from rfl, show (5 : ZMod 6).val = 5 from rfl]
    interval_cases m <;>
    simp only [Nat.cast_zero, Nat.cast_one, Nat.cast_ofNat, pow_zero, pow_one, ω6_pow_two, ω6_pow_three,
      ω6_pow_four, ω6_pow_five] <;>
    simp only [ω6_eq, dot, Complex.add_re, Complex.add_im,
      Complex.mul_re, Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.one_re,
      Complex.one_im, Complex.neg_re, Complex.neg_im] <;>
    ring_nf <;> (try rw [s3]) <;> linarith
  have := key i.val (ZMod.val_lt i)
  rwa [ZMod.natCast_zmod_val] at this

lemma hexTable_vtx (θ : ℝ) (i : ZMod 6) : vtx 6 hexTable.r θ i = rot θ * ω 6 ^ i.val := by
  simp [vtx, hexTable]

/-- For the hexagonal table, `F₀ ≡ 0` means that `g` is affine on the orbits (`ĝ` is supported in
`𝒦 = 𝒦₆`). -/
theorem hex_affine_of_F₀ {g : ℂ → ℝ} (hF : ∀ θ, F₀ hexTable g (1 / 3) (2 / 3) θ = 0) :
    AffineOnOrbits g 6 hexTable.r := by
  intro θ
  set a : ZMod 6 → ℝ := fun i => g (vtx 6 hexTable.r θ i)
  have hE : ∀ j : ZMod 6, 1 / 3 * a (0 + j) - 2 / 3 * a (1 + j) + (1 - 1 / 3) * a (2 + j)
      - (1 - 2 / 3) * a (3 + j) = 0 := by
    intro j
    have := hF (θj 6 θ j)
    unfold F₀ at this
    rw [rot_θj_A hex_rational, rot_θj_B hex_rational, rot_θj_C hex_rational,
      rot_θj_D hex_rational] at this
    simp only [a]; linarith
  have E0 : 1 / 3 * a 0 - 2 / 3 * a 1 + (1 - 1 / 3) * a 2 - (1 - 2 / 3) * a 3 = 0 := hE 0
  have E1 : 1 / 3 * a 1 - 2 / 3 * a 2 + (1 - 1 / 3) * a 3 - (1 - 2 / 3) * a 4 = 0 := hE 1
  have E2 : 1 / 3 * a 2 - 2 / 3 * a 3 + (1 - 1 / 3) * a 4 - (1 - 2 / 3) * a 5 = 0 := hE 2
  refine ⟨(∑ k, a k) / 6, rot θ * ∑ k, ((a k / 3 : ℝ) : ℂ) * ω 6 ^ k.val, fun i => ?_⟩
  have h := hex_circ_affine a E0 E1 E2 i
  rw [hexTable_vtx, dot_rot, ← h]
  simp only [a, hexTable_vtx]

lemma norm_ω6 : ‖ω 6‖ = 1 := by simpa using norm_ω_pow 6 1

lemma hex_cyclic : hexTable.Cyclic where
  hA := by simp [hexTable]
  hB := by simp [hexTable, norm_ω6]
  hC := by simp [hexTable, norm_ω6]
  hD := by simp [hexTable, norm_ω6]

/-- **Corollary 5.5**: for the hexagonal table and a terrain `g₁` (Lipschitz, with a gradient `G₁`
satisfying the Taylor estimate of Proposition 5.2), if `F₀ ≢ 0`, or if `F₀ ≡ 0` and `w₃ ≢ 0`,
then for every `ε` small enough the table can be stabilised by rotating it on `ε g₁`. -/
theorem hexagon_stable {g₁ : ℂ → ℝ} {G₁ : ℂ → ℂ} {L₁ M₁ : ℝ} (hg : IsLip g₁ L₁)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hM : 0 ≤ M₁) (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁)
    (h : (∃ θ₀, F₀ hexTable g₁ (1 / 3) (2 / 3) θ₀ ≠ 0) ∨
      ((∀ θ, F₀ hexTable g₁ (1 / 3) (2 / 3) θ = 0) ∧
        ∃ θ₀, hexTable.w3 G₁ (1 / 3) (2 / 3) θ₀ (hexTable.Q g₁ θ₀ 0) ≠ 0)) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → ∃ θ, wob hexTable (fun z => ε * g₁ z) (ε * L₁) θ = 0 := by
  rcases h with ⟨θ₀, h₀⟩ | ⟨hF, θ₀, h₀⟩
  · exact exists_stable_of_F₀ hex_cyclic hg hex_rational.hX hex_rational.hτ0 hex_rational.hτ1
      hex_rational.hμ0 hex_rational.hμ1 h₀
  · exact exists_stable_of_w3 hex_rational rfl hg (hex_affine_of_F₀ hF) hT hM hG h₀

end Table

end Wobbly


==> anc/lean/Wobbly/Rectangle.lean <==
import Wobbly.Rational

/-!
# Theorem 5.1: rectangles

For a rectangle (`C = -A`, `D = -B`, feet on the circle of radius `r`), the height `c_AC(θ)` of
the equal hovering position only depends on the direction `e` of the shadow `x_A(θ)` of `A`: with
`h(x) = ½(g(x) - g(-x))`, `x_A = ρ e` where `ρ² + h(ρ e)² = r²`, which determines `ρ` (the rod
argument of [BLPR]), and `c_AC = ½(g(ρ e) + g(-ρ e))`. The same holds for `c_BD` and `x_B`, and
`w_AC = c_AC - c_BD`. Since the directions of `x_A` and `x_B` take all values (an intermediate
value argument, instead of the degree argument of the paper), `c_AC` and `c_BD` have the same
maximum, so `w_AC` takes both signs and vanishes somewhere.
-/

open Complex

namespace Wobbly

/-- `|foot u q|² + (u·q)² = |u|²`: the foot moves on the sphere of radius `|u|`. -/
lemma norm_foot_sq {u q : ℂ} (hq : ‖q‖ ≤ 1) : ‖foot u q‖ ^ 2 + dot u q ^ 2 = ‖u‖ ^ 2 := by
  have key0 : 1 - 2 * f (‖q‖ ^ 2) + f (‖q‖ ^ 2) ^ 2 * ‖q‖ ^ 2 = 0 := by
    have hs1 : ‖q‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg q]
    have hc2 := Real.sq_sqrt (show 0 ≤ 1 - ‖q‖ ^ 2 by linarith)
    have hc0 := Real.sqrt_nonneg (1 - ‖q‖ ^ 2)
    unfold f
    generalize Real.sqrt (1 - ‖q‖ ^ 2) = c at hc2 hc0 ⊢
    have : ‖q‖ ^ 2 = 1 - c ^ 2 := by linarith
    rw [this]; field_simp; ring
  have e1 := sq_norm_eq (foot u q)
  have e2 := sq_norm_eq u
  have e3 := sq_norm_eq q
  rw [e1, e2]
  unfold foot Φ dot
  simp only [Complex.sub_re, Complex.sub_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, sub_zero, add_zero]
  rw [e3] at key0 ⊢
  linear_combination (u.re * q.re + u.im * q.im) ^ 2 * key0

lemma foot_neg (u q : ℂ) : foot (-u) q = -foot u q := by
  unfold foot Φ dot
  apply Complex.ext <;> simp <;> ring

/-- The shadow of a foot stays in the open half-plane of its idealised position. -/
lemma dot_foot_pos {u q : ℂ} (hq : ‖q‖ < 1) (hu : 0 < ‖u‖) : 0 < dot (foot u q) u := by
  have h1 : dot (foot u q) u = ‖u‖ ^ 2 - f (‖q‖ ^ 2) * dot u q ^ 2 := by
    unfold foot Φ
    rw [dot_sub_left, dot_real_mul_left, dot_self, dot_comm q u]; ring
  have hd := abs_dot_le u q
  have hd2 : dot u q ^ 2 ≤ ‖u‖ ^ 2 * ‖q‖ ^ 2 := by
    rw [← mul_pow]; exact sq_le_sq' (abs_le.1 hd).1 (abs_le.1 hd).2
  have hf := f_le_one (‖q‖ ^ 2)
  have hf0 := f_pos (‖q‖ ^ 2)
  have hq2 : ‖q‖ ^ 2 < 1 := by nlinarith [norm_nonneg q]
  have hu2 : 0 < ‖u‖ ^ 2 := by positivity
  rw [h1]
  have : f (‖q‖ ^ 2) * dot u q ^ 2 ≤ 1 * (‖u‖ ^ 2 * ‖q‖ ^ 2) :=
    mul_le_mul hf hd2 (sq_nonneg _) (by norm_num)
  nlinarith

/-- `h(x) = ½(g(x) - g(-x))`. -/
noncomputable def hodd (g : ℂ → ℝ) (x : ℂ) : ℝ := (g x - g (-x)) / 2

/-- The rod equation `ρ² + h(ρ e)² = r²` has at most one solution `ρ ≥ 0` (`L < 1`). -/
lemma rod_unique {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (hL : L < 1) {e : ℂ} (he : ‖e‖ = 1)
    {ρ ρ' r : ℝ} (hρ : 0 ≤ ρ) (hρ' : 0 ≤ ρ')
    (h : ρ ^ 2 + hodd g ((ρ : ℂ) * e) ^ 2 = r ^ 2) (h' : ρ' ^ 2 + hodd g ((ρ' : ℂ) * e) ^ 2 = r ^ 2) :
    ρ = ρ' := by
  have hL0 := hg.nonneg
  have hlip : ∀ x y : ℂ, |hodd g x - hodd g y| ≤ L * ‖x - y‖ := by
    intro x y
    have h1 := hg x y
    have h2 := hg (-x) (-y)
    rw [show -x - -y = -(x - y) by ring, norm_neg] at h2
    unfold hodd
    rw [show (g x - g (-x)) / 2 - (g y - g (-y)) / 2 = ((g x - g y) - (g (-x) - g (-y))) / 2 by ring,
      abs_div, abs_two]
    have := abs_sub (g x - g y) (g (-x) - g (-y))
    linarith
  have hn : ∀ t : ℝ, 0 ≤ t → |hodd g ((t : ℂ) * e)| ≤ L * t := by
    intro t ht
    have := hlip ((t : ℂ) * e) 0
    have h0 : hodd g 0 = 0 := by simp [hodd]
    rw [h0, sub_zero, sub_zero, norm_mul, he, mul_one, Complex.norm_real, Real.norm_eq_abs,
      abs_of_nonneg ht] at this
    exact this
  have hd : |hodd g ((ρ : ℂ) * e) - hodd g ((ρ' : ℂ) * e)| ≤ L * |ρ - ρ'| := by
    have := hlip ((ρ : ℂ) * e) ((ρ' : ℂ) * e)
    rwa [← sub_mul, norm_mul, he, mul_one, ← Complex.ofReal_sub, Complex.norm_real,
      Real.norm_eq_abs] at this
  have hs : |hodd g ((ρ : ℂ) * e) + hodd g ((ρ' : ℂ) * e)| ≤ L * (ρ + ρ') := by
    have := abs_add_le (hodd g ((ρ : ℂ) * e)) (hodd g ((ρ' : ℂ) * e))
    linarith [hn ρ hρ, hn ρ' hρ']
  -- `(ρ - ρ')(ρ + ρ') = (h' - h)(h' + h)`
  have e1 : (ρ - ρ') * (ρ + ρ') = -((hodd g ((ρ : ℂ) * e) - hodd g ((ρ' : ℂ) * e)) *
      (hodd g ((ρ : ℂ) * e) + hodd g ((ρ' : ℂ) * e))) := by linear_combination h - h'
  have e2 : |ρ - ρ'| * (ρ + ρ') ≤ L * |ρ - ρ'| * (L * (ρ + ρ')) := by
    have := congrArg abs e1
    rw [abs_neg, abs_mul, abs_mul, abs_of_nonneg (by linarith : 0 ≤ ρ + ρ')] at this
    rw [this]
    exact mul_le_mul hd hs (abs_nonneg _) (by positivity)
  have e3 : |ρ - ρ'| * (ρ + ρ') * (1 - L ^ 2) ≤ 0 := by nlinarith
  have hL2 : 0 < 1 - L ^ 2 := by nlinarith
  have e4 : |ρ - ρ'| * (ρ + ρ') ≤ 0 := by
    by_contra hc; push Not at hc; nlinarith
  rcases (mul_nonpos_iff.1 e4) with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · linarith
  · have := abs_nonneg (ρ - ρ')
    have h0 : |ρ - ρ'| = 0 := le_antisymm h1 this
    linarith [abs_eq_zero.1 h0]

lemma rot_eq_cos_sin (α : ℝ) : rot α = (Real.cos α : ℂ) + (Real.sin α : ℂ) * I := by
  rw [rot, Complex.exp_mul_I, ← Complex.ofReal_cos, ← Complex.ofReal_sin]

/-- Decomposition in the orthonormal basis `(e, i e)`. -/
lemma eq_dot_mul_add {e : ℂ} (he : ‖e‖ = 1) (X : ℂ) :
    X = (dot X e : ℂ) * e + (dot X (I * e) : ℂ) * (I * e) := by
  have h := sq_norm_eq e
  rw [he, one_pow] at h
  unfold dot
  apply Complex.ext <;> simp [Complex.mul_re, Complex.mul_im]
  · linear_combination X.re * h
  · linear_combination X.im * h

lemma dot_rot_mul (X e : ℂ) (r α : ℝ) :
    dot X (rot α * ((r : ℂ) * e)) = r * (Real.cos α * dot X e + Real.sin α * dot X (I * e)) := by
  rw [rot_eq_cos_sin]
  unfold dot
  simp only [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.I_re, Complex.I_im]
  ring

lemma exists_max_of_periodic {F : ℝ → ℝ} (hF : Continuous F) (hp : Function.Periodic F (2 * Real.pi)) :
    ∃ θ₀, ∀ θ, F θ ≤ F θ₀ := by
  obtain ⟨θ₀, -, h⟩ := isCompact_Icc.exists_isMaxOn (Set.nonempty_Icc.2 (by positivity : (0 : ℝ) ≤ 2 * Real.pi))
    hF.continuousOn
  refine ⟨θ₀, fun θ => ?_⟩
  obtain ⟨y, hy, e⟩ := hp.exists_mem_Ico₀ (by positivity) θ
  rw [e]
  exact h ⟨hy.1, hy.2.le⟩

namespace Table

variable {T : Table} {g : ℂ → ℝ} {L : ℝ}

/-- A rectangle inscribed in the circle of radius `r`. -/
structure IsRectangle (T : Table) : Prop where
  hC : T.C = -T.A
  hD : T.D = -T.B
  nA : ‖T.A‖ = T.r
  nB : ‖T.B‖ = T.r
  hr : 0 < T.r

/-- The height of the equal hovering position with respect to `BD` (in the common tilt). -/
noncomputable def cBD (T : Table) (g : ℂ → ℝ) (L θ : ℝ) : ℝ :=
  g (foot (rot θ * T.B) (tilt T g L θ)) - dot (rot θ * T.B) (tilt T g L θ)

lemma wob_eq_cAC_sub_cBD (θ : ℝ) : wob T g L θ = cAC T g L θ - cBD T g L θ := by
  unfold wob resid cBD; ring

lemma dot_neg_left' (u q : ℂ) : dot (-u) q = -dot u q := by unfold dot; simp; ring

/-- For a rectangle, in the equal hovering position: `u_A · q = h(x_A)` and `c_AC = ½(g(x_A) + g(-x_A))`,
and `|x_A|² + h(x_A)² = r²`. -/
lemma rect_A (hR : T.IsRectangle) (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    cAC T g L θ = (g (foot (rot θ * T.A) (tilt T g L θ)) + g (-foot (rot θ * T.A) (tilt T g L θ))) / 2 ∧
    ‖foot (rot θ * T.A) (tilt T g L θ)‖ ^ 2 + hodd g (foot (rot θ * T.A) (tilt T g L θ)) ^ 2 = T.r ^ 2 := by
  obtain ⟨hA, hC, -, -⟩ := resid_hover hg hs θ
  have hq := norm_tilt_lt_one hg hs θ
  unfold resid at hA hC
  rw [hR.hC, mul_neg, dot_neg_left', foot_neg] at hC
  have hd : dot (rot θ * T.A) (tilt T g L θ) = hodd g (foot (rot θ * T.A) (tilt T g L θ)) := by
    unfold hodd; linarith
  refine ⟨by linarith, ?_⟩
  rw [← hd, norm_foot_sq hq.le, norm_rot_mul, hR.nA]

lemma rect_B (hR : T.IsRectangle) (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    cBD T g L θ = (g (foot (rot θ * T.B) (tilt T g L θ)) + g (-foot (rot θ * T.B) (tilt T g L θ))) / 2 ∧
    ‖foot (rot θ * T.B) (tilt T g L θ)‖ ^ 2 + hodd g (foot (rot θ * T.B) (tilt T g L θ)) ^ 2 = T.r ^ 2 := by
  obtain ⟨-, -, hB, hD⟩ := resid_hover hg hs θ
  have hq := norm_tilt_lt_one hg hs θ
  unfold resid at hB hD
  rw [hR.hD, mul_neg, dot_neg_left', foot_neg] at hD
  have hd : dot (rot θ * T.B) (tilt T g L θ) = hodd g (foot (rot θ * T.B) (tilt T g L θ)) := by
    unfold hodd; linarith
  refine ⟨by unfold cBD; linarith, ?_⟩
  rw [← hd, norm_foot_sq hq.le, norm_rot_mul, hR.nB]

lemma L_lt_one (hs : SmallL T L) : L < 1 := by
  have h2 := sqrt_two_le_K T
  have : (1 : ℝ) ≤ Real.sqrt 2 := by rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  nlinarith [hs.hK, hs.nonneg]

/-- If the shadows of `A` (at `θ₁`) and of `B` (at `θ₂`) have the same direction, then
`c_AC(θ₁) = c_BD(θ₂)`. -/
lemma cAC_eq_cBD (hR : T.IsRectangle) (hg : IsLip g L) (hs : SmallL T L) {θ₁ θ₂ ρ₁ ρ₂ : ℝ} {e : ℂ}
    (he : ‖e‖ = 1) (hρ₁ : 0 < ρ₁) (hρ₂ : 0 < ρ₂)
    (h₁ : foot (rot θ₁ * T.A) (tilt T g L θ₁) = (ρ₁ : ℂ) * e)
    (h₂ : foot (rot θ₂ * T.B) (tilt T g L θ₂) = (ρ₂ : ℂ) * e) :
    cAC T g L θ₁ = cBD T g L θ₂ := by
  obtain ⟨c1, n1⟩ := rect_A hR hg hs θ₁
  obtain ⟨c2, n2⟩ := rect_B hR hg hs θ₂
  rw [h₁] at c1 n1
  rw [h₂] at c2 n2
  have nρ : ∀ ρ : ℝ, 0 < ρ → ‖(ρ : ℂ) * e‖ = ρ := fun ρ hρ => by
    rw [norm_mul, he, mul_one, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hρ]
  rw [nρ _ hρ₁] at n1
  rw [nρ _ hρ₂] at n2
  have := rod_unique hg (L_lt_one hs) he hρ₁.le hρ₂.le n1 n2
  rw [c1, c2, this]

/-- The direction of the shadow of a foot takes all values. -/
lemma exists_foot_dir (hg : IsLip g L) (hs : SmallL T L) {a : ℂ} (ha : ‖a‖ = T.r) (hr : 0 < T.r)
    {e : ℂ} (he : ‖e‖ = 1) : ∃ θ ρ : ℝ, 0 < ρ ∧ foot (rot θ * a) (tilt T g L θ) = (ρ : ℂ) * e := by
  obtain ⟨φ, hφ⟩ := exists_rot_mul (a := a) (b := (T.r : ℂ) * e)
    (by rw [ha, norm_mul, he, mul_one, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hr])
  have hu : ∀ θ, rot θ * a = rot (θ - φ) * ((T.r : ℂ) * e) := fun θ => by
    rw [hφ, ← mul_assoc, ← rot_add]; ring_nf
  set X : ℝ → ℂ := fun θ => foot (rot θ * a) (tilt T g L θ) with hX
  have hXc : Continuous X :=
    continuous_foot.comp ((continuous_rot.mul continuous_const).prodMk (continuous_tilt hg hs))
  set D : ℝ → ℝ := fun θ => dot (X θ) (I * e) with hD
  have hDc : Continuous D := continuous_dot.comp (hXc.prodMk continuous_const)
  have hpos : ∀ θ, 0 < T.r * (Real.cos (θ - φ) * dot (X θ) e + Real.sin (θ - φ) * D θ) := by
    intro θ
    have := dot_foot_pos (u := rot θ * a) (norm_tilt_lt_one hg hs θ)
      (by rw [norm_rot_mul, ha]; exact hr)
    have e := dot_rot_mul (X θ) e T.r (θ - φ)
    rw [← hu θ] at e
    rw [← e]; exact this
  have hm : D (φ - Real.pi / 2) < 0 := by
    have := hpos (φ - Real.pi / 2)
    rw [show φ - Real.pi / 2 - φ = -(Real.pi / 2) by ring, Real.cos_neg, Real.sin_neg,
      Real.cos_pi_div_two, Real.sin_pi_div_two] at this
    nlinarith
  have hp : 0 < D (φ + Real.pi / 2) := by
    have := hpos (φ + Real.pi / 2)
    rw [show φ + Real.pi / 2 - φ = Real.pi / 2 by ring, Real.cos_pi_div_two, Real.sin_pi_div_two] at this
    nlinarith
  obtain ⟨θ, hθ, hθ0⟩ := intermediate_value_Icc (by linarith [Real.pi_pos]) hDc.continuousOn
    ⟨hm.le, hp.le⟩
  have hcos : 0 ≤ Real.cos (θ - φ) :=
    Real.cos_nonneg_of_mem_Icc ⟨by linarith [hθ.1], by linarith [hθ.2]⟩
  have h1 := hpos θ
  rw [hθ0, mul_zero, add_zero] at h1
  have hP : 0 < dot (X θ) e := by
    by_contra hc; push Not at hc
    have : Real.cos (θ - φ) * dot (X θ) e ≤ 0 := mul_nonpos_of_nonneg_of_nonpos hcos hc
    nlinarith
  refine ⟨θ, dot (X θ) e, hP, ?_⟩
  have := eq_dot_mul_add he (X θ)
  rw [show dot (X θ) (I * e) = D θ from rfl, hθ0] at this
  simpa using this

lemma tilt_periodic (θ : ℝ) : tilt T g L (θ + 2 * Real.pi) = tilt T g L θ := by
  have hQ : T.Q g (θ + 2 * Real.pi) = T.Q g θ := by
    funext q; unfold Q; simp only [rot_add_two_pi]
  unfold tilt; rw [hQ]

/-- **Theorem 5.1**: a rectangle can be stabilised by rotating it, on every terrain satisfying the
smallness assumption (4.3). -/
theorem rectangle_wob_zero (hR : T.IsRectangle) (hg : IsLip g L) (hs : SmallL T L) :
    ∃ θ, wob T g L θ = 0 := by
  have ht := continuous_tilt hg hs
  have hfoot : ∀ a : ℂ, Continuous fun θ : ℝ => foot (rot θ * a) (tilt T g L θ) :=
    fun a => continuous_foot.comp ((continuous_rot.mul continuous_const).prodMk ht)
  have hdot : ∀ a : ℂ, Continuous fun θ : ℝ => dot (rot θ * a) (tilt T g L θ) :=
    fun a => continuous_dot.comp ((continuous_rot.mul continuous_const).prodMk ht)
  have hcA : Continuous (cAC T g L) := (hg.continuous.comp (hfoot T.A)).sub (hdot T.A)
  have hcB : Continuous (cBD T g L) := (hg.continuous.comp (hfoot T.B)).sub (hdot T.B)
  have hpA : Function.Periodic (cAC T g L) (2 * Real.pi) := fun θ => by
    unfold cAC; rw [tilt_periodic, rot_add_two_pi]
  have hpB : Function.Periodic (cBD T g L) (2 * Real.pi) := fun θ => by
    unfold cBD; rw [tilt_periodic, rot_add_two_pi]
  have hne : ∀ (a : ℂ) (θ : ℝ), ‖a‖ = T.r → foot (rot θ * a) (tilt T g L θ) ≠ 0 := by
    intro a θ ha h0
    have := dot_foot_pos (u := rot θ * a) (norm_tilt_lt_one hg hs θ) (by rw [norm_rot_mul, ha]; exact hR.hr)
    rw [h0] at this; simp [dot] at this
  have hunit : ∀ z : ℂ, z ≠ 0 → z = ((‖z‖ : ℝ) : ℂ) * unit z ∧ ‖unit z‖ = 1 := by
    intro z hz
    refine ⟨?_, norm_unit hz⟩
    rw [unit, ← mul_assoc, ← Complex.ofReal_mul, mul_inv_cancel₀ (norm_ne_zero_iff.2 hz)]; simp
  -- a point where `w ≤ 0`
  obtain ⟨θa, hθa⟩ := exists_max_of_periodic hcA hpA
  obtain ⟨h1, he1⟩ := hunit _ (hne T.A θa hR.nA)
  obtain ⟨θ₂, ρ₂, hρ₂, h₂⟩ := exists_foot_dir hg hs hR.nB hR.hr he1
  have e₂ := cAC_eq_cBD hR hg hs he1 (norm_pos_iff.2 (hne T.A θa hR.nA)) hρ₂ h1 h₂
  have hw₂ : wob T g L θ₂ ≤ 0 := by rw [wob_eq_cAC_sub_cBD, ← e₂]; linarith [hθa θ₂]
  -- a point where `w ≥ 0`
  obtain ⟨θb, hθb⟩ := exists_max_of_periodic hcB hpB
  obtain ⟨h1', he1'⟩ := hunit _ (hne T.B θb hR.nB)
  obtain ⟨θ₁, ρ₁, hρ₁, h₁⟩ := exists_foot_dir hg hs hR.nA hR.hr he1'
  have e₁ := cAC_eq_cBD hR hg hs he1' hρ₁ (norm_pos_iff.2 (hne T.B θb hR.nB)) h₁ h1'
  have hw₁ : 0 ≤ wob T g L θ₁ := by rw [wob_eq_cAC_sub_cBD, e₁]; linarith [hθb θ₁]
  obtain ⟨θ, hθ⟩ := intermediate_value_univ θ₂ θ₁ (continuous_wob hg hs) ⟨hw₂, hw₁⟩
  exact ⟨θ, hθ⟩

/-- **Theorem 5.1**: there is an angle `θ` at which the rectangle stands on its four feet. -/
theorem rectangle_stable (hR : T.IsRectangle) (hg : IsLip g L) (hs : SmallL T L) :
    ∃ θ q c, ‖q‖ < 1 ∧ resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧
      resid g θ q c T.C = 0 ∧ resid g θ q c T.D = 0 := by
  obtain ⟨θ, hθ⟩ := rectangle_wob_zero hR hg hs
  exact ⟨θ, (four_feet_iff hg hs θ).2 hθ⟩

end Table

end Wobbly


==> anc/lean/Wobbly/Remainder.lean <==
import Wobbly.Wobble

/-!
# The third order term with an explicit remainder (Proposition 5.2 of the paper)

The table has `r = 1`, the terrain is `g = ε g₁ + ε³ g₃` on the closed unit disc (and is
`L`-Lipschitz on `ℂ`, with `L = ε L₁ + ε³ L₃`). The function `g₁` has a gradient `G₁` which satisfies
a second order Taylor estimate with constant `M₁` on the disc (see `taylor_of_lipschitz_grad` for the
fact that this follows from `G₁` being `M₁`-Lipschitz), and `g₃` is `L₃`-Lipschitz on the disc.

The idealised tilts are `q₀ = Q_θ[g₁](0)` and `q₃ = Q_θ[g₃](0)` (the map `Q` of Proposition 4.4 at
tilt `0`, where the feet are at their idealised positions).
-/

open Complex

namespace Wobbly

lemma Φ_zero (u : ℂ) : Φ u 0 = 0 := by simp [Φ]

lemma foot_zero_tilt (u : ℂ) : foot u 0 = u := by simp [foot, Φ_zero]

lemma f_zero : f 0 = 1 / 2 := by
  unfold f; norm_num

lemma half_le_f {s : ℝ} (hs : 0 ≤ s) : 1 / 2 ≤ f s := f_zero ▸ f_mono hs

section solve2

variable {w₁ w₂ : ℂ}

lemma solve2_add (h : det2 w₁ w₂ ≠ 0) (α β α' β' : ℝ) :
    solve2 w₁ w₂ (α + α') (β + β') = solve2 w₁ w₂ α β + solve2 w₁ w₂ α' β' := by
  symm
  apply eq_solve2 h
  · rw [dot_add_right, dot_solve2_left h, dot_solve2_left h]
  · rw [dot_add_right, dot_solve2_right h, dot_solve2_right h]

lemma solve2_smul (h : det2 w₁ w₂ ≠ 0) (a α β : ℝ) :
    solve2 w₁ w₂ (a * α) (a * β) = (a : ℂ) * solve2 w₁ w₂ α β := by
  symm
  apply eq_solve2 h
  · rw [dot_real_mul_right, dot_solve2_left h]
  · rw [dot_real_mul_right, dot_solve2_right h]

end solve2

/-- The remainder `R(ε)` of Proposition 5.2. -/
noncomputable def Rem (K dmin L₁ M₁ L₃ P P₃ ε : ℝ) : ℝ :=
  let L := ε * L₁ + ε ^ 3 * L₃
  let t₀ := L * K
  let t₁ := min t₀ (ε * P + ε ^ 3 * P₃ + 2 * K * L / dmin * (f (t₀ ^ 2) * t₀ ^ 2))
  let Φ₁ := f (t₁ ^ 2) * t₁ ^ 2
  let δ := ε ^ 3 * P₃ + 2 * K * L / dmin * Φ₁
  ε * M₁ * Φ₁ ^ 2 + 2 * ε * L₁ * ((f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 + 1 / 2 * (t₁ + ε * P) * δ) +
    2 * ε ^ 3 * L₃ * Φ₁

namespace Table

variable {T : Table}

/-- The third order term `w₃(θ) = -½ Σ_E c_E (∇g₁(u_E)·q₀)(u_E·q₀)` for a gradient `G₁` and a
tilt `q₀`. -/
noncomputable def w3 (T : Table) (G₁ : ℂ → ℂ) (τ μ θ : ℝ) (q₀ : ℂ) : ℝ :=
  -(1 / 2) * (τ * (dot (G₁ (rot θ * T.A)) q₀ * dot (rot θ * T.A) q₀)
    - μ * (dot (G₁ (rot θ * T.B)) q₀ * dot (rot θ * T.B) q₀)
    + (1 - τ) * (dot (G₁ (rot θ * T.C)) q₀ * dot (rot θ * T.C) q₀)
    - (1 - μ) * (dot (G₁ (rot θ * T.D)) q₀ * dot (rot θ * T.D) q₀))

/-- `Q_θ(q) - Q_θ(0)` is controlled by the displacements of the feet. -/
lemma norm_Q_sub_Q_zero_le {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (θ : ℝ) (q : ℂ) {m : ℝ}
    (hA : ‖Φ (rot θ * T.A) q‖ ≤ m) (hB : ‖Φ (rot θ * T.B) q‖ ≤ m)
    (hC : ‖Φ (rot θ * T.C) q‖ ≤ m) (hD : ‖Φ (rot θ * T.D) q‖ ≤ m) :
    ‖T.Q g θ q - T.Q g θ 0‖ ≤ T.K * (2 * L * m / T.dmin) := by
  have hL := hg.nonneg
  have hd := T.det_rot_ne θ
  have hm : 0 ≤ m := le_trans (norm_nonneg _) hA
  have key : ∀ (a b : ℂ) (d : ℝ), ‖Φ (rot θ * a) q‖ ≤ m → ‖Φ (rot θ * b) q‖ ≤ m → 0 < d →
      T.dmin ≤ d →
      |(g (foot (rot θ * a) q) - g (foot (rot θ * b) q)) / d -
          (g (foot (rot θ * a) 0) - g (foot (rot θ * b) 0)) / d| ≤ 2 * L * m / T.dmin := by
    intro a b d ha hb hd0 hdmin
    rw [foot_zero_tilt, foot_zero_tilt]
    have e : (g (foot (rot θ * a) q) - g (foot (rot θ * b) q)) / d -
        (g (rot θ * a) - g (rot θ * b)) / d =
        ((g (foot (rot θ * a) q) - g (rot θ * a)) - (g (foot (rot θ * b) q) - g (rot θ * b))) / d := by
      ring
    have hfa : ‖foot (rot θ * a) q - rot θ * a‖ = ‖Φ (rot θ * a) q‖ := by
      rw [foot, sub_sub_cancel_left, norm_neg]
    have hfb : ‖foot (rot θ * b) q - rot θ * b‖ = ‖Φ (rot θ * b) q‖ := by
      rw [foot, sub_sub_cancel_left, norm_neg]
    rw [e, abs_div, abs_of_pos hd0]
    have hnum : |(g (foot (rot θ * a) q) - g (rot θ * a)) - (g (foot (rot θ * b) q) - g (rot θ * b))|
        ≤ 2 * L * m := by
      calc _ ≤ |g (foot (rot θ * a) q) - g (rot θ * a)| + |g (foot (rot θ * b) q) - g (rot θ * b)| :=
            abs_sub _ _
        _ ≤ L * ‖foot (rot θ * a) q - rot θ * a‖ + L * ‖foot (rot θ * b) q - rot θ * b‖ :=
            add_le_add (hg _ _) (hg _ _)
        _ ≤ L * m + L * m := by
            rw [hfa, hfb]; gcongr
        _ = 2 * L * m := by ring
    calc _ ≤ 2 * L * m / d := by gcongr
      _ ≤ 2 * L * m / T.dmin := div_le_div_of_nonneg_left (by positivity) T.dmin_pos hdmin
  unfold Q
  rw [solve2_sub hd]
  have := norm_solve2_le (T.norm_rot_e₁ θ) (T.norm_rot_e₂ θ) (T.γ_rot_lt_one θ)
    (key T.A T.C T.d₁ hA hC T.d₁_pos T.dmin_le_d₁) (key T.B T.D T.d₂ hB hD T.d₂_pos T.dmin_le_d₂)
  rwa [T.γ_rot] at this

/-- At tilt `0`, `Q_θ` only depends on the values of the terrain at the idealised positions of
the feet, and is linear in the terrain. -/
lemma Q_zero_eq {g g₁ g₃ : ℂ → ℝ} {ε : ℝ} (hr : T.r = 1)
    (hg : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * g₁ x + ε ^ 3 * g₃ x) (θ : ℝ) :
    T.Q g θ 0 = (ε : ℂ) * T.Q g₁ θ 0 + ((ε ^ 3 : ℝ) : ℂ) * T.Q g₃ θ 0 := by
  have hd := T.det_rot_ne θ
  have hn : ∀ a : ℂ, ‖a‖ ≤ T.r → ‖rot θ * a‖ ≤ 1 := fun a ha => by rw [norm_rot_mul, ← hr]; exact ha
  unfold Q
  simp only [foot_zero_tilt]
  rw [hg _ (hn _ T.normA), hg _ (hn _ T.normB), hg _ (hn _ T.normC), hg _ (hn _ T.normD),
    ← solve2_smul hd, ← solve2_smul hd, ← solve2_add hd]
  congr 1 <;> ring

variable {g g₁ g₃ : ℂ → ℝ} {G₁ : ℂ → ℂ} {ε L₁ M₁ L₃ P P₃ τ μ : ℝ}

/-- One foot: the error made by replacing `g(x_E)` by its third order expansion. -/
lemma foot_error {u q q₀ : ℂ} (hu : ‖u‖ ≤ 1) (hq : ‖q‖ ≤ 1) (hε : 0 ≤ ε)
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * g₁ x + ε ^ 3 * g₃ x)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁)
    (h3 : ∀ x y : ℂ, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → |g₃ x - g₃ y| ≤ L₃ * ‖x - y‖)
    (hM : 0 ≤ M₁) {Φm Δ : ℝ} (hΦ : ‖Φ u q‖ ≤ Φm)
    (hΔ : ‖Φ u q - (((ε ^ 2 / 2) * dot u q₀ : ℝ) : ℂ) * q₀‖ ≤ Δ) :
    |g (foot u q) - ε * g₁ u - ε ^ 3 * g₃ u +
        ε * dot (G₁ u) ((((ε ^ 2 / 2) * dot u q₀ : ℝ) : ℂ) * q₀)| ≤
      ε * L₁ * Δ + ε * (M₁ / 2 * Φm ^ 2) + ε ^ 3 * (L₃ * Φm) := by
  have hx : ‖foot u q‖ ≤ 1 := by
    unfold foot; exact (norm_sub_Φ_le hq).trans hu
  have hxu : foot u q - u = -Φ u q := by unfold foot; ring
  set v := (((ε ^ 2 / 2) * dot u q₀ : ℝ) : ℂ) * q₀
  rw [hgd _ hx]
  have e : ε * g₁ (foot u q) + ε ^ 3 * g₃ (foot u q) - ε * g₁ u - ε ^ 3 * g₃ u + ε * dot (G₁ u) v =
      ε * (g₁ (foot u q) - g₁ u - dot (G₁ u) (foot u q - u))
        - ε * dot (G₁ u) (Φ u q - v) + ε ^ 3 * (g₃ (foot u q) - g₃ u) := by
    rw [hxu, dot_sub_right]
    have : dot (G₁ u) (-Φ u q) = -dot (G₁ u) (Φ u q) := by simp [dot]; ring
    rw [this]; ring
  rw [e]
  have h1 := hT u (foot u q) hu hx
  rw [hxu, norm_neg] at h1
  have h2 : |dot (G₁ u) (Φ u q - v)| ≤ L₁ * Δ :=
    (abs_dot_le _ _).trans (mul_le_mul (hG u hu) hΔ (norm_nonneg _) ((norm_nonneg _).trans (hG u hu)))
  have h3' : |g₃ (foot u q) - g₃ u| ≤ L₃ * Φm := by
    have := h3 _ _ hx hu
    rw [hxu, norm_neg] at this
    have hL3 : 0 ≤ L₃ := by
      have := h3 1 0 (by simp) (by simp); simp at this; linarith [abs_nonneg (g₃ 1 - g₃ 0)]
    exact this.trans (by gcongr)
  have h1' : |g₁ (foot u q) - g₁ u - dot (G₁ u) (foot u q - u)| ≤ M₁ / 2 * Φm ^ 2 := by
    rw [hxu]
    exact h1.trans (by gcongr)
  have hε3 : 0 ≤ ε ^ 3 := by positivity
  calc _ ≤ |ε * (g₁ (foot u q) - g₁ u - dot (G₁ u) (foot u q - u))| + |ε * dot (G₁ u) (Φ u q - v)|
        + |ε ^ 3 * (g₃ (foot u q) - g₃ u)| :=
          (abs_add_le _ _).trans (add_le_add (abs_sub _ _) le_rfl)
    _ = ε * |g₁ (foot u q) - g₁ u - dot (G₁ u) (foot u q - u)| + ε * |dot (G₁ u) (Φ u q - v)|
        + ε ^ 3 * |g₃ (foot u q) - g₃ u| := by
        rw [abs_mul, abs_mul, abs_mul, abs_of_nonneg hε, abs_of_nonneg hε3]
    _ ≤ ε * (M₁ / 2 * Φm ^ 2) + ε * (L₁ * Δ) + ε ^ 3 * (L₃ * Φm) := by gcongr
    _ = _ := by ring

/-- The displacement of a foot compared to its second order approximation. -/
lemma norm_Φ_sub_approx_le {u q q₀ : ℂ} {t δ : ℝ} (hu : ‖u‖ ≤ 1) (hq : ‖q‖ ≤ t) (hε : 0 ≤ ε)
    (hq₀ : ‖q₀‖ ≤ P) (hδ : ‖q - (ε : ℂ) * q₀‖ ≤ δ) :
    ‖Φ u q - (((ε ^ 2 / 2) * dot u q₀ : ℝ) : ℂ) * q₀‖ ≤
      (f (t ^ 2) - 1 / 2) * t ^ 2 + 1 / 2 * (t + ε * P) * δ := by
  have ht : 0 ≤ t := (norm_nonneg _).trans hq
  have hδ0 : 0 ≤ δ := (norm_nonneg _).trans hδ
  set q' := (ε : ℂ) * q₀ with hq'
  have hdq' : dot u q' = ε * dot u q₀ := by rw [hq', dot_real_mul_right]
  have e : Φ u q - (((ε ^ 2 / 2) * dot u q₀ : ℝ) : ℂ) * q₀ =
      (((f (‖q‖ ^ 2) - 1 / 2) * dot u q : ℝ) : ℂ) * q + ((dot u q / 2 : ℝ) : ℂ) * (q - q')
        + ((dot u (q - q') / 2 : ℝ) : ℂ) * q' := by
    rw [dot_sub_right, hdq', hq']
    simp only [Φ]
    push_cast
    ring
  have hf1 : 1 / 2 ≤ f (‖q‖ ^ 2) := half_le_f (by positivity)
  have hf2 : f (‖q‖ ^ 2) ≤ f (t ^ 2) := f_mono (by gcongr)
  have hdot : |dot u q| ≤ ‖q‖ := (abs_dot_le _ _).trans (by nlinarith [norm_nonneg q])
  have hq'P : ‖q'‖ ≤ ε * P := by
    rw [hq', norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hε]; gcongr
  rw [e]
  have n1 : ‖(((f (‖q‖ ^ 2) - 1 / 2) * dot u q : ℝ) : ℂ) * q‖ ≤ (f (t ^ 2) - 1 / 2) * t ^ 2 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_mul, abs_of_nonneg (by linarith)]
    calc (f (‖q‖ ^ 2) - 1 / 2) * |dot u q| * ‖q‖ ≤ (f (t ^ 2) - 1 / 2) * ‖q‖ * ‖q‖ := by
          gcongr; linarith
      _ ≤ (f (t ^ 2) - 1 / 2) * t * t := by
          have : 0 ≤ f (t ^ 2) - 1 / 2 := by linarith
          gcongr
      _ = _ := by ring
  have n2 : ‖((dot u q / 2 : ℝ) : ℂ) * (q - q')‖ ≤ 1 / 2 * t * δ := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_div, abs_two]
    calc |dot u q| / 2 * ‖q - q'‖ ≤ ‖q‖ / 2 * δ := by gcongr
      _ ≤ t / 2 * δ := by gcongr
      _ = _ := by ring
  have n3 : ‖((dot u (q - q') / 2 : ℝ) : ℂ) * q'‖ ≤ 1 / 2 * δ * (ε * P) := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_div, abs_two]
    have : |dot u (q - q')| ≤ δ := (abs_dot_le _ _).trans (by nlinarith [norm_nonneg (q - q')])
    calc |dot u (q - q')| / 2 * ‖q'‖ ≤ δ / 2 * (ε * P) := by gcongr
      _ = _ := by ring
  calc _ ≤ ‖(((f (‖q‖ ^ 2) - 1 / 2) * dot u q : ℝ) : ℂ) * q‖ + ‖((dot u q / 2 : ℝ) : ℂ) * (q - q')‖
        + ‖((dot u (q - q') / 2 : ℝ) : ℂ) * q'‖ := norm_add₃_le
    _ ≤ (f (t ^ 2) - 1 / 2) * t ^ 2 + 1 / 2 * t * δ + 1 / 2 * δ * (ε * P) := by gcongr
    _ = _ := by ring

/-- **Proposition 5.2**: explicit bound for the remainder of the third order expansion of the
wobbling function, for the terrain `g = ε g₁ + ε³ g₃` on the unit disc. -/
theorem abs_wob_sub_third_order_le (hr : T.r = 1) (hε : 0 ≤ ε)
    (hg : IsLip g (ε * L₁ + ε ^ 3 * L₃)) (hs : SmallL T (ε * L₁ + ε ^ 3 * L₃))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * g₁ x + ε ^ 3 * g₃ x)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hM : 0 ≤ M₁) (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁)
    (h3 : ∀ x y : ℂ, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → |g₃ x - g₃ y| ≤ L₃ * ‖x - y‖)
    (hP : ∀ θ, ‖T.Q g₁ θ 0‖ ≤ P) (hP₃ : ∀ θ, ‖T.Q g₃ θ 0‖ ≤ P₃)
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ 1) (hμ0 : 0 ≤ μ) (hμ1 : μ ≤ 1) (θ : ℝ) :
    |wob T g (ε * L₁ + ε ^ 3 * L₃) θ - ε * F₀ T g₁ τ μ θ
        - ε ^ 3 * (w3 T G₁ τ μ θ (T.Q g₁ θ 0) + F₀ T g₃ τ μ θ)| ≤
      Rem T.K T.dmin L₁ M₁ L₃ P P₃ ε := by
  set L := ε * L₁ + ε ^ 3 * L₃ with hLdef
  set q := tilt T g L θ with hqdef
  set q₀ := T.Q g₁ θ 0 with hq₀def
  set q₃ := T.Q g₃ θ 0 with hq₃def
  have hL0 : 0 ≤ L := hg.nonneg
  have hK0 := T.K_nonneg
  have hdmin := T.dmin_pos
  set t₀ := L * T.K with ht₀
  have ht₀0 : 0 ≤ t₀ := by positivity
  have ht₀1 : t₀ ≤ 1 := by have := hs.hK; linarith
  have hn : ∀ a : ℂ, ‖a‖ ≤ T.r → ‖rot θ * a‖ ≤ 1 := fun a ha => by rw [norm_rot_mul, ← hr]; exact ha
  have hΦ : ∀ a : ℂ, ‖a‖ ≤ T.r → ∀ t, ‖q‖ ≤ t → ‖Φ (rot θ * a) q‖ ≤ f (t ^ 2) * t ^ 2 :=
    fun a ha t hqt => by
      have := norm_Φ_le (hn a ha) hqt; simpa using this
  have hq0 : ‖q‖ ≤ t₀ := norm_tilt_le hg hs θ
  have hQq : T.Q g θ q = q := Q_tilt hg hs θ
  have hQ0 : T.Q g θ 0 = (ε : ℂ) * q₀ + ((ε ^ 3 : ℝ) : ℂ) * q₃ := Q_zero_eq hr hgd θ
  have hq₃n : ‖((ε ^ 3 : ℝ) : ℂ) * q₃‖ ≤ ε ^ 3 * P₃ := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    exact mul_le_mul_of_nonneg_left (hP₃ θ) (by positivity)
  have hq₀n : ‖(ε : ℂ) * q₀‖ ≤ ε * P := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hε]
    exact mul_le_mul_of_nonneg_left (hP θ) hε
  -- the tilt is close to the idealised one
  have hdiff : ∀ t, ‖q‖ ≤ t → ‖q - T.Q g θ 0‖ ≤ 2 * T.K * L / T.dmin * (f (t ^ 2) * t ^ 2) := by
    intro t hqt
    have := norm_Q_sub_Q_zero_le (T := T) hg θ q (hΦ _ T.normA t hqt) (hΦ _ T.normB t hqt)
      (hΦ _ T.normC t hqt) (hΦ _ T.normD t hqt)
    rw [hQq] at this
    calc _ ≤ T.K * (2 * L * (f (t ^ 2) * t ^ 2) / T.dmin) := this
      _ = _ := by ring
  set t₁ := min t₀ (ε * P + ε ^ 3 * P₃ + 2 * T.K * L / T.dmin * (f (t₀ ^ 2) * t₀ ^ 2)) with ht₁
  have hq1 : ‖q‖ ≤ t₁ := by
    refine le_min hq0 ?_
    calc ‖q‖ ≤ ‖T.Q g θ 0‖ + ‖q - T.Q g θ 0‖ := by
          have := norm_add_le (T.Q g θ 0) (q - T.Q g θ 0); simpa using this
      _ ≤ (ε * P + ε ^ 3 * P₃) + 2 * T.K * L / T.dmin * (f (t₀ ^ 2) * t₀ ^ 2) := by
          gcongr
          · rw [hQ0]; exact (norm_add_le _ _).trans (add_le_add hq₀n hq₃n)
          · exact hdiff t₀ hq0
      _ = _ := by ring
  have ht₁1 : t₁ ≤ 1 := (min_le_left _ _).trans ht₀1
  set Φ₁ := f (t₁ ^ 2) * t₁ ^ 2 with hΦ₁
  set δ := ε ^ 3 * P₃ + 2 * T.K * L / T.dmin * Φ₁ with hδ
  have hqδ : ‖q - (ε : ℂ) * q₀‖ ≤ δ := by
    have e : q - (ε : ℂ) * q₀ = (q - T.Q g θ 0) + ((ε ^ 3 : ℝ) : ℂ) * q₃ := by rw [hQ0]; ring
    rw [e]
    calc _ ≤ ‖q - T.Q g θ 0‖ + ‖((ε ^ 3 : ℝ) : ℂ) * q₃‖ := norm_add_le _ _
      _ ≤ 2 * T.K * L / T.dmin * Φ₁ + ε ^ 3 * P₃ := add_le_add (hdiff t₁ hq1) hq₃n
      _ = δ := by ring
  set Δ := (f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 + 1 / 2 * (t₁ + ε * P) * δ with hΔ
  have hqle : ‖q‖ ≤ 1 := hq1.trans ht₁1
  -- the four feet
  have foot_E : ∀ a : ℂ, ‖a‖ ≤ T.r →
      |g (foot (rot θ * a) q) - ε * g₁ (rot θ * a) - ε ^ 3 * g₃ (rot θ * a) +
        ε * dot (G₁ (rot θ * a)) ((((ε ^ 2 / 2) * dot (rot θ * a) q₀ : ℝ) : ℂ) * q₀)| ≤
      ε * L₁ * Δ + ε * (M₁ / 2 * Φ₁ ^ 2) + ε ^ 3 * (L₃ * Φ₁) := fun a ha =>
    foot_error (hn a ha) hqle hε hgd hT hG h3 hM (hΦ a ha t₁ hq1)
      (norm_Φ_sub_approx_le (hn a ha) hq1 hε (hP θ) hqδ)
  have eA := foot_E T.A T.normA
  have eB := foot_E T.B T.normB
  have eC := foot_E T.C T.normC
  have eD := foot_E T.D T.normD
  set b := ε * L₁ * Δ + ε * (M₁ / 2 * Φ₁ ^ 2) + ε ^ 3 * (L₃ * Φ₁) with hb
  have hdotG : ∀ a : ℂ, dot (G₁ (rot θ * a)) ((((ε ^ 2 / 2) * dot (rot θ * a) q₀ : ℝ) : ℂ) * q₀) =
      ε ^ 2 / 2 * (dot (G₁ (rot θ * a)) q₀ * dot (rot θ * a) q₀) := by
    intro a; rw [dot_real_mul_right]; ring
  rw [wob_eq hg hs θ hX]
  unfold F₀ w3
  simp only [hdotG] at eA eB eC eD
  set xA := g (foot (rot θ * T.A) q)
  set xB := g (foot (rot θ * T.B) q)
  set xC := g (foot (rot θ * T.C) q)
  set xD := g (foot (rot θ * T.D) q)
  have e : τ * xA + (1 - τ) * xC - μ * xB - (1 - μ) * xD - ε * (τ * g₁ (rot θ * T.A) +
      (1 - τ) * g₁ (rot θ * T.C) - μ * g₁ (rot θ * T.B) - (1 - μ) * g₁ (rot θ * T.D)) -
      ε ^ 3 * (-(1 / 2) * (τ * (dot (G₁ (rot θ * T.A)) q₀ * dot (rot θ * T.A) q₀) -
        μ * (dot (G₁ (rot θ * T.B)) q₀ * dot (rot θ * T.B) q₀) +
        (1 - τ) * (dot (G₁ (rot θ * T.C)) q₀ * dot (rot θ * T.C) q₀) -
        (1 - μ) * (dot (G₁ (rot θ * T.D)) q₀ * dot (rot θ * T.D) q₀)) +
        (τ * g₃ (rot θ * T.A) + (1 - τ) * g₃ (rot θ * T.C) - μ * g₃ (rot θ * T.B) -
          (1 - μ) * g₃ (rot θ * T.D))) =
      τ * (xA - ε * g₁ (rot θ * T.A) - ε ^ 3 * g₃ (rot θ * T.A) +
          ε * (ε ^ 2 / 2 * (dot (G₁ (rot θ * T.A)) q₀ * dot (rot θ * T.A) q₀)))
      + (1 - τ) * (xC - ε * g₁ (rot θ * T.C) - ε ^ 3 * g₃ (rot θ * T.C) +
          ε * (ε ^ 2 / 2 * (dot (G₁ (rot θ * T.C)) q₀ * dot (rot θ * T.C) q₀)))
      - μ * (xB - ε * g₁ (rot θ * T.B) - ε ^ 3 * g₃ (rot θ * T.B) +
          ε * (ε ^ 2 / 2 * (dot (G₁ (rot θ * T.B)) q₀ * dot (rot θ * T.B) q₀)))
      - (1 - μ) * (xD - ε * g₁ (rot θ * T.D) - ε ^ 3 * g₃ (rot θ * T.D) +
          ε * (ε ^ 2 / 2 * (dot (G₁ (rot θ * T.D)) q₀ * dot (rot θ * T.D) q₀))) := by ring
  rw [e]
  have hR : Rem T.K T.dmin L₁ M₁ L₃ P P₃ ε = 2 * b := by
    simp only [Rem, hb, hΔ, hδ, hΦ₁, ht₁, ht₀, hLdef]; ring
  rw [hR]
  have h1τ : 0 ≤ 1 - τ := by linarith
  have h1μ : 0 ≤ 1 - μ := by linarith
  calc _ ≤ τ * b + (1 - τ) * b + μ * b + (1 - μ) * b := by
        refine (abs_sub _ _).trans (add_le_add ((abs_sub _ _).trans (add_le_add
          ((abs_add_le _ _).trans (add_le_add ?_ ?_)) ?_)) ?_) <;>
        rw [abs_mul] <;> [rw [abs_of_nonneg hτ0]; rw [abs_of_nonneg h1τ]; rw [abs_of_nonneg hμ0];
          rw [abs_of_nonneg h1μ]] <;> gcongr
    _ = 2 * b := by ring

end Table

end Wobbly


==> anc/lean/Wobbly/Remarks4.lean <==
import Wobbly.Degenerate
import Wobbly.AxisLocal
import Wobbly.Coordinates
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Arctan
import Mathlib.Analysis.Real.Pi.Bounds

/-!
# The remarks of §4 of the paper

**Remark 4.5.**
* (a) For a square table, `K = √2`, `d_min = 2r` and (4.3) reads `L ≤ 1/(2√2)`
  (`square_K`, `square_dmin`, `square_smallL_iff`); the corresponding maximal slope is
  `arctan (1/(2√2)) = arcsin (1/3)`, between `19.4°` and `19.5°` (`square_slope`,
  `square_slope_deg`).
* (b) (4.3) is symmetric in the two diagonals (`Table.swap`, `smallL_swap_iff`), so Proposition 4.4
  also gives the equal hovering position with respect to `BD` (`existsUnique_hover_BD`).
* (c) is a comment on the hypotheses: `Table` and `SmallL` involve neither equal diagonals nor
  rationality.

**Remark 4.12.**
* The Fourier coefficients of `F₀`: `∫ e^{-ikθ} F₀(θ) dθ = -m(k) G_k` (`integral_F₀v`), so that
  `F₀ ≡ 0` iff `m(k) G_k = 0` for every `k` (`F₀v_eq_zero_iff`). (`m(0) = m(±1) = 0` and the odd
  modes of rectangles are `Feet.m_zero`, `Feet.m_one`, `Feet.m_odd_of_rectangle`.)
* The quadratic form `qᵀ M q` of the heuristic (`Feet.Mq`) is `-½ Re(conj(m(2)) q²)` (`Mq_eq`); it
  has trace `0` (`Mq_add_Mq_I`), so it is not definite (`Mq_not_pos`, `Mq_not_neg`).
* The inequality `|v₁² - v₂²| ≥ ||v₁|² - |v₂|²|` (`abs_normSq_sub_le`), and: a quadratic form of
  trace `0` vanishes somewhere on every ellipse `v₁ e^{iφ} + v₂ e^{-iφ}` centred at `0`
  (`exists_re_mul_sq_eq_zero`). If `g₁ = Re(z^k)` on the circle for a degenerate mode `k`, the
  idealised tilt, seen in the frame of the table, describes such an ellipse, so `qᵀ M q` vanishes
  for some angle (`exists_Mq_idealTilt_eq_zero`).
* The heuristic second order expansion `w_AC ≈ -(rβ/2) qᵀ M q` itself is not formalised (the
  paper presents it as a heuristic), nor is the remark on random terrains.
-/

noncomputable section

open Complex ComplexConjugate MeasureTheory

namespace Wobbly

/-! ### Remark 4.5 (a): the square -/

/-- The square table with feet `r, ir, -r, -ir`. -/
def sqTable (r : ℝ) (hr : 0 < r) : Table where
  A := r
  B := r * I
  C := -r
  D := -(r * I)
  r := r
  normA := by simp [abs_of_pos hr]
  normB := by simp [abs_of_pos hr]
  normC := by simp [abs_of_pos hr]
  normD := by simp [abs_of_pos hr]
  AC_ne := by
    intro h
    have := congrArg Complex.re h
    simp at this
    linarith
  BD_ne := by
    intro h
    have := congrArg Complex.im h
    simp at this
    linarith
  not_parallel := by
    simp [unit, dot]

section square

variable {r : ℝ} (hr : 0 < r)

lemma square_d₁ : (sqTable r hr).d₁ = 2 * r := by
  simp only [Table.d₁, sqTable, sub_neg_eq_add]
  rw [show (r : ℂ) + r = ((2 * r : ℝ) : ℂ) by push_cast; ring, Complex.norm_real,
    Real.norm_of_nonneg (by linarith)]

lemma square_d₂ : (sqTable r hr).d₂ = 2 * r := by
  simp only [Table.d₂, sqTable, sub_neg_eq_add]
  rw [show (r : ℂ) * I + r * I = ((2 * r : ℝ) : ℂ) * I by push_cast; ring, norm_mul,
    Complex.norm_real, Complex.norm_I, mul_one, Real.norm_of_nonneg (by linarith)]

lemma square_dmin : (sqTable r hr).dmin = 2 * r := by
  rw [Table.dmin, square_d₁, square_d₂, min_self]

lemma square_γ : (sqTable r hr).γ = 0 := by
  simp [Table.γ, Table.e₁, Table.e₂, unit, sqTable, dot]

lemma square_K : (sqTable r hr).K = Real.sqrt 2 := by
  rw [Table.K, square_γ]; norm_num

/-- **Remark 4.5 (a)**: for a square table, (4.3) reads `L ≤ 1/(2√2)`. -/
theorem square_smallL_iff (L : ℝ) :
    Table.SmallL (sqTable r hr) L ↔ 0 ≤ L ∧ L ≤ 1 / (2 * Real.sqrt 2) := by
  have h2 : 0 < Real.sqrt 2 := by positivity
  have hs2 := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  have hs3 : 1 < Real.sqrt 3 := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]
    exact Real.sqrt_lt_sqrt (by norm_num) (by norm_num)
  have hrr : (sqTable r hr).r = r := rfl
  constructor
  · rintro ⟨h0, hK, -⟩
    rw [square_K] at hK
    refine ⟨h0, ?_⟩
    rw [le_div_iff₀ (by positivity)]
    linarith
  · rintro ⟨h0, hL⟩
    have hLK : L * Real.sqrt 2 ≤ 1 / 2 := by
      rw [le_div_iff₀ (by positivity)] at hL
      linarith
    refine ⟨h0, by rw [square_K]; exact hLK, ?_⟩
    rw [square_K, square_dmin, hrr, show r / (2 * r) = 1 / 2 by field_simp]
    have hL2 : (L * Real.sqrt 2) ^ 2 ≤ 1 / 4 := by
      have := mul_nonneg h0 h2.le
      nlinarith
    rw [div_mul_eq_mul_div, div_mul_eq_mul_div, div_lt_one (by positivity)]
    nlinarith

/-- The maximal slope of Remark 4.5 (a): `arctan (1/(2√2)) = arcsin (1/3)`. -/
theorem square_slope : Real.arctan (1 / (2 * Real.sqrt 2)) = Real.arcsin (1 / 3) := by
  have h2 : 0 < Real.sqrt 2 := by positivity
  have hs2 := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  rw [Real.arctan_eq_arcsin]
  congr 1
  have : Real.sqrt (1 + (1 / (2 * Real.sqrt 2)) ^ 2) = 3 / (2 * Real.sqrt 2) := by
    rw [Real.sqrt_eq_iff_mul_self_eq_of_pos (by positivity)]
    field_simp
    rw [hs2]; norm_num
  rw [this]
  field_simp

end square

lemma sin_ge {x : ℝ} (h0 : 0 ≤ x) (h1 : x ≤ 1) : x - x ^ 3 / 6 - x ^ 5 / 100 ≤ Real.sin x := by
  have := Real.sin_bound (show |x| ≤ 1 by rw [abs_of_nonneg h0]; exact h1)
  rw [abs_of_nonneg h0] at this
  linarith [neg_abs_le (Real.sin x - (x - x ^ 3 / 6))]

lemma sin_le' {x : ℝ} (h0 : 0 ≤ x) (h1 : x ≤ 1) : Real.sin x ≤ x - x ^ 3 / 6 + x ^ 5 / 100 := by
  have := Real.sin_bound (show |x| ≤ 1 by rw [abs_of_nonneg h0]; exact h1)
  rw [abs_of_nonneg h0] at this
  linarith [le_abs_self (Real.sin x - (x - x ^ 3 / 6))]

/-- The maximal slope of Remark 4.5 (a) is between `19.4°` and `19.5°`. -/
theorem square_slope_deg :
    19.4 < Real.arctan (1 / (2 * Real.sqrt 2)) * (180 / Real.pi) ∧
      Real.arctan (1 / (2 * Real.sqrt 2)) * (180 / Real.pi) < 19.5 := by
  rw [square_slope]
  have hp1 := Real.pi_gt_d6
  have hp2 := Real.pi_lt_d6
  have hpos : 0 < Real.pi := Real.pi_pos
  constructor
  · -- `sin 19.4° < 1/3`
    set x := 19.4 * Real.pi / 180 with hx
    have hx0 : 0 ≤ x := by positivity
    have hxl : 0.33859 < x := by rw [hx]; linarith
    have hxu : x < 0.33860 := by rw [hx]; linarith
    have h2 : 0.11464 < x ^ 2 := by nlinarith
    have h3 : 0.038816 < x ^ 3 := by nlinarith
    have h2u : x ^ 2 < 0.11466 := by nlinarith
    have h4u : x ^ 4 < 0.013147 := by nlinarith
    have h5 : x ^ 5 < 0.0045 := by nlinarith
    have hs : Real.sin x < 1 / 3 := by
      have := sin_le' hx0 (by linarith)
      linarith
    have : x < Real.arcsin (1 / 3) := by
      rw [Real.lt_arcsin_iff_sin_lt' ⟨by linarith, by linarith⟩]
      exact hs
    calc (19.4 : ℝ) = x * (180 / Real.pi) := by rw [hx]; field_simp
      _ < Real.arcsin (1 / 3) * (180 / Real.pi) := by gcongr
  · -- `1/3 < sin 19.5°`
    set x := 19.5 * Real.pi / 180 with hx
    have hx0 : 0 ≤ x := by positivity
    have hxl : 0.34033 < x := by rw [hx]; linarith
    have hxu : x < 0.34034 := by rw [hx]; linarith
    have h2 : x ^ 2 < 0.11584 := by nlinarith
    have h3 : x ^ 3 < 0.039425 := by nlinarith
    have h5 : x ^ 5 < 0.0046 := by nlinarith
    have hs : 1 / 3 < Real.sin x := by
      have := sin_ge hx0 (by linarith)
      linarith
    have : Real.arcsin (1 / 3) < x := by
      rw [Real.arcsin_lt_iff_lt_sin' ⟨by linarith, by linarith⟩]
      exact hs
    calc Real.arcsin (1 / 3) * (180 / Real.pi) < x * (180 / Real.pi) := by gcongr
      _ = 19.5 := by rw [hx]; field_simp

/-! ### Remark 4.5 (b): the two diagonals play the same role -/

/-- The table with the roles of the diagonals exchanged: `(A, B, C, D) ↦ (B, C, D, A)`. -/
def Table.swap (T : Table) : Table where
  A := T.B
  B := T.C
  C := T.D
  D := T.A
  r := T.r
  normA := T.normB
  normB := T.normC
  normC := T.normD
  normD := T.normA
  AC_ne := T.BD_ne
  BD_ne := T.AC_ne.symm
  not_parallel := by
    have hu : unit (T.C - T.A) = -unit (T.A - T.C) := by
      simp only [unit, ← neg_sub T.A T.C, norm_neg, mul_neg]
    have hd : ∀ u v : ℂ, dot u (-v) = -dot u v := fun u v => by simp [dot]; ring
    rw [hu, hd, abs_neg, dot_comm]
    exact T.not_parallel

lemma Table.swap_K (T : Table) : T.swap.K = T.K := by
  have hu : unit (T.C - T.A) = -unit (T.A - T.C) := by
    simp only [unit, ← neg_sub T.A T.C, norm_neg, mul_neg]
  have hd : ∀ u v : ℂ, dot u (-v) = -dot u v := fun u v => by simp [dot]; ring
  simp only [Table.K, Table.γ, Table.e₁, Table.e₂, Table.swap]
  rw [hu, hd, abs_neg, dot_comm]

lemma Table.swap_dmin (T : Table) : T.swap.dmin = T.dmin := by
  simp only [Table.dmin, Table.d₁, Table.d₂, Table.swap]
  rw [← neg_sub T.A T.C, norm_neg, min_comm]

/-- **Remark 4.5 (b)**: (4.3) is symmetric in the two diagonals. -/
theorem smallL_swap_iff (T : Table) (L : ℝ) : Table.SmallL T.swap L ↔ Table.SmallL T L := by
  have hr : T.swap.r = T.r := rfl
  constructor <;> rintro ⟨h0, h1, h2⟩ <;>
    exact ⟨h0, by simpa [Table.swap_K] using h1, by simpa [Table.swap_K, Table.swap_dmin, hr] using h2⟩

/-- **Remark 4.5 (b)**: under (4.3), there is a unique equal hovering position with respect to
`BD`: the feet `B`, `D` on the ground and `C`, `A` at the same height (Proposition 4.4 for the
table `T.swap`). -/
theorem existsUnique_hover_BD (T : Table) {g : ℂ → ℝ} {L : ℝ} (hg : IsLip g L) (hs : Table.SmallL T L)
    (θ : ℝ) : ∃! q : ℂ, ‖q‖ < 1 ∧ T.swap.Q g θ q = q :=
  Table.existsUnique_tilt (T := T.swap) hg ((smallL_swap_iff T L).2 hs) θ

/-! ### Remark 4.12: the Fourier coefficients of `F₀` -/

section fourier

variable {r : ℝ}

open Axis in
/-- The `k`-th Fourier coefficient of `F₀` is `-m(k) G_k`. -/
lemma integral_F₀v (F : Feet) {g : ℂ → ℝ} (hg : Continuous g) (v : ℂ) (k : ℕ) :
    ∫ θ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * θ) * (F₀v F r g v θ : ℂ) =
      -(F.m k * γR r k g v) := by
  have ci : ∀ e : ℂ, IntervalIntegrable
      (fun θ : ℝ => rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * e)) : ℂ)) volume 0 (2 * Real.pi) :=
    fun e => ((continuous_rotk k).mul (Complex.continuous_ofReal.comp (hg.comp
      (continuous_const.add (continuous_const.mul (continuous_rot.mul continuous_const))))))
        |>.intervalIntegrable _ _
  have e : ∀ θ : ℝ, rot (-(k : ℝ) * θ) * (F₀v F r g v θ : ℂ) =
      (F.τ : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.A)) : ℂ))
      + ((1 - F.τ : ℝ) : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.C)) : ℂ))
      - (F.μ : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.B)) : ℂ))
      - ((1 - F.μ : ℝ) : ℂ) * (rot (-(k : ℝ) * θ) * (g (v + r * (rot θ * F.D)) : ℂ)) := by
    intro θ; simp only [F₀v]; push_cast; ring
  simp_rw [e]
  rw [intervalIntegral.integral_sub, intervalIntegral.integral_sub, intervalIntegral.integral_add,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
    integral_shift k v _ F.nA, integral_shift k v _ F.nB, integral_shift k v _ F.nC,
    integral_shift k v _ F.nD]
  · simp only [Feet.m]; ring
  all_goals first
    | exact (ci _).const_mul _
    | exact ((ci _).const_mul _).add ((ci _).const_mul _)
    | exact (((ci _).const_mul _).add ((ci _).const_mul _)).sub ((ci _).const_mul _)

open Axis in
/-- **Remark 4.12**: `F₀ ≡ 0` if and only if `m(k) G_k = 0` for every `k ≥ 0`, i.e. if and only if
the terrain on the circle only has degenerate Fourier modes. -/
theorem F₀v_eq_zero_iff (F : Feet) {g : ℂ → ℝ} (hg : Continuous g) (v : ℂ) :
    (∀ θ, F₀v F r g v θ = 0) ↔ ∀ k : ℕ, F.m k * γR r k g v = 0 := by
  refine ⟨fun h k => m_mul_γR_eq_zero F hg h k, fun h θ => ?_⟩
  set ψ : ℝ → ℂ := fun θ => (F₀v F r g v θ : ℂ) with hψ
  have hc : Continuous ψ := by
    have hr : ∀ a : ℂ, Continuous fun θ : ℝ => g (v + r * (rot θ * a)) :=
      fun a => hg.comp (continuous_const.add (continuous_const.mul (continuous_rot.mul
        continuous_const)))
    refine Complex.continuous_ofReal.comp ?_
    unfold F₀v
    exact ((((hr _).const_smul F.τ).add ((hr _).const_smul (1 - F.τ))).sub
      ((hr _).const_smul F.μ)).sub ((hr _).const_smul (1 - F.μ))
  have hp : Function.Periodic ψ (2 * Real.pi) := fun θ => by
    simp only [hψ, F₀v, rot_add', rot_two_pi, mul_one]
  have hk : ∀ k : ℕ, ∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) * ψ φ = 0 := fun k => by
    rw [hψ, integral_F₀v F hg v k, h k, neg_zero]
  have hcoef : ∀ n : ℤ, ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = 0 := by
    intro n
    rcases Int.eq_nat_or_neg n with ⟨k, rfl | rfl⟩
    · simp_rw [mul_comm (ψ _)]
      exact_mod_cast hk k
    · have e : ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-((-(k : ℤ) : ℤ) : ℝ) * φ) =
          conj (∫ φ in (0 : ℝ)..2 * Real.pi, rot (-(k : ℝ) * φ) * ψ φ) := by
        rw [← intervalIntegral.intervalIntegral_conj]
        congr 1; ext φ
        rw [map_mul, Axis.conj_rot, hψ]
        simp only [Complex.conj_ofReal]
        push_cast; ring_nf
      rw [e, hk k, map_zero]
  have h0 : ((F₀v F r g v θ : ℝ) : ℂ) = 0 := eq_zero_of_fourier hc hp hcoef θ
  exact_mod_cast h0

end fourier

/-! ### Remark 4.12: the quadratic form of the heuristic -/

/-- The quadratic form `qᵀ M q` of the heuristic of Remark 4.12, in the frame of the table:
`M = τ e_A e_Aᵀ + (1-τ) e_C e_Cᵀ - μ e_B e_Bᵀ - (1-μ) e_D e_Dᵀ`. -/
def Feet.Mq (F : Feet) (q : ℂ) : ℝ :=
  F.τ * dot F.A q ^ 2 + (1 - F.τ) * dot F.C q ^ 2 - F.μ * dot F.B q ^ 2 - (1 - F.μ) * dot F.D q ^ 2

lemma dot_sq_of_norm_one {e : ℂ} (he : ‖e‖ = 1) (q : ℂ) :
    dot e q ^ 2 = (‖q‖ ^ 2 + (conj e ^ 2 * q ^ 2).re) / 2 := by
  have h1 := sq_norm_eq e
  rw [he, one_pow] at h1
  rw [sq_norm_eq]
  simp only [dot, sq, Complex.mul_re, Complex.mul_im, Complex.conj_re, Complex.conj_im]
  linear_combination -(q.re * q.re + q.im * q.im) / 2 * h1

/-- `qᵀ M q = -½ Re(conj(m(2)) q²)`. -/
theorem Mq_eq (F : Feet) (q : ℂ) : F.Mq q = -(1 / 2) * (conj (F.m 2) * q ^ 2).re := by
  have e1 : conj (F.m 2) * q ^ 2 = -((F.τ : ℂ) * (conj F.A ^ 2 * q ^ 2)
      - (F.μ : ℂ) * (conj F.B ^ 2 * q ^ 2) + ((1 - F.τ : ℝ) : ℂ) * (conj F.C ^ 2 * q ^ 2)
      - ((1 - F.μ : ℝ) : ℂ) * (conj F.D ^ 2 * q ^ 2)) := by
    simp only [Feet.m, map_neg, map_sub, map_add, map_mul, map_pow, Complex.conj_ofReal]
    ring
  rw [e1]
  simp only [Complex.neg_re, Complex.sub_re, Complex.add_re, Complex.re_ofReal_mul]
  simp only [Feet.Mq, dot_sq_of_norm_one F.nA, dot_sq_of_norm_one F.nB, dot_sq_of_norm_one F.nC,
    dot_sq_of_norm_one F.nD]
  ring

/-- `M` has trace `0`: `qᵀ M q + (iq)ᵀ M (iq) = 0`. -/
theorem Mq_add_Mq_I (F : Feet) (q : ℂ) : F.Mq q + F.Mq (I * q) = 0 := by
  rw [Mq_eq, Mq_eq, show (I * q) ^ 2 = -q ^ 2 by rw [mul_pow, I_sq]; ring, mul_neg, Complex.neg_re]
  ring

/-- `M` is not positive definite. -/
theorem Mq_not_pos (F : Feet) : ¬ ∀ q : ℂ, q ≠ 0 → 0 < F.Mq q := fun h => by
  have h1 := h 1 one_ne_zero
  have h2 := h (I * 1) (by simp)
  have := Mq_add_Mq_I F 1
  linarith

/-- `M` is not negative definite. -/
theorem Mq_not_neg (F : Feet) : ¬ ∀ q : ℂ, q ≠ 0 → F.Mq q < 0 := fun h => by
  have h1 := h 1 one_ne_zero
  have h2 := h (I * 1) (by simp)
  have := Mq_add_Mq_I F 1
  linarith

/-- The inequality `|v₁² - v₂²| ≥ ||v₁|² - |v₂|²|` of Remark 4.12. -/
lemma abs_normSq_sub_le (v₁ v₂ : ℂ) : |‖v₁‖ ^ 2 - ‖v₂‖ ^ 2| ≤ ‖v₁ ^ 2 - v₂ ^ 2‖ := by
  rw [← norm_pow, ← norm_pow]
  exact abs_norm_sub_norm_le _ _

open Axis in
/-- A quadratic form of trace `0`, `q ↦ Re(β q²)`, vanishes somewhere on every ellipse
`φ ↦ v₁ e^{iφ} + v₂ e^{-iφ}` centred at `0`. -/
theorem exists_re_mul_sq_eq_zero (β v₁ v₂ : ℂ) :
    ∃ φ : ℝ, (β * (v₁ * rot φ + v₂ * rot (-φ)) ^ 2).re = 0 := by
  set C₀ : ℝ := (2 * β * v₁ * v₂).re with hC₀
  set W : ℂ := β * v₁ ^ 2 + conj (β * v₂ ^ 2) with hW
  -- along the ellipse, the form is `C₀ + Re(W e^{2iφ})`
  have key : ∀ φ : ℝ, (β * (v₁ * rot φ + v₂ * rot (-φ)) ^ 2).re = C₀ + (W * rot (2 * φ)).re := by
    intro φ
    have h1 : rot φ * conj (rot φ) = 1 := by rw [Axis.conj_rot, rot_mul_rot_neg]
    have e2 : rot (2 * φ) = rot φ ^ 2 := by rw [two_mul, rot_add', sq]
    have e3 : β * (v₁ * rot φ + v₂ * rot (-φ)) ^ 2 =
        2 * β * v₁ * v₂ + β * v₁ ^ 2 * rot φ ^ 2 + β * v₂ ^ 2 * conj (rot φ) ^ 2 := by
      rw [← Axis.conj_rot]
      linear_combination (2 * β * v₁ * v₂) * h1
    have e4 : (β * v₂ ^ 2 * conj (rot φ) ^ 2).re = (conj (β * v₂ ^ 2) * rot φ ^ 2).re := by
      rw [← Complex.conj_re]
      simp only [map_mul, map_pow, Complex.conj_conj]
    rw [e3, Complex.add_re, Complex.add_re, e4, e2, hW, add_mul, Complex.add_re]
    ring
  -- the amplitude `|W|` is at least `|C₀|`
  have hamp : C₀ ^ 2 ≤ Complex.normSq W := by
    have hc : ((C₀ : ℝ) : ℂ) = (2 * β * v₁ * v₂ + conj (2 * β * v₁ * v₂)) / 2 :=
      Complex.re_eq_add_conj _
    have hid : ((Complex.normSq W - C₀ ^ 2 : ℝ) : ℂ) =
        ((Complex.normSq β * (Complex.normSq v₁ - Complex.normSq v₂) ^ 2 : ℝ) : ℂ) := by
      push_cast
      rw [← Complex.mul_conj W, ← Complex.mul_conj β, ← Complex.mul_conj v₁, ← Complex.mul_conj v₂, hc,
        hW]
      simp only [map_add, map_mul, map_pow, map_ofNat, Complex.conj_conj]
      ring
    have := Complex.ofReal_injective hid
    nlinarith [Complex.normSq_nonneg β, sq_nonneg (Complex.normSq v₁ - Complex.normSq v₂)]
  by_cases hW0 : W = 0
  · have : C₀ = 0 := by
      rw [hW0, map_zero] at hamp
      nlinarith [sq_nonneg C₀]
    exact ⟨0, by rw [key, hW0, zero_mul, Complex.zero_re, add_zero, this]⟩
  · have hρ : 0 < ‖W‖ := norm_pos_iff.2 hW0
    have hρ2 : Complex.normSq W = ‖W‖ ^ 2 := Complex.normSq_eq_norm_sq W
    have hWpol : W = (‖W‖ : ℂ) * rot (Complex.arg W) := by
      rw [rot]; exact (Complex.norm_mul_exp_arg_mul_I W).symm
    set ρ := ‖W‖ with hρdef
    set a := Complex.arg W with hadef
    have hx : |-C₀ / ρ| ≤ 1 := by
      rw [abs_div, abs_neg, abs_of_pos hρ, div_le_one hρ, abs_le]
      constructor <;> nlinarith
    refine ⟨(Real.arccos (-C₀ / ρ) - a) / 2, ?_⟩
    rw [key]
    have e5 : W * rot (2 * ((Real.arccos (-C₀ / ρ) - a) / 2)) = (ρ : ℂ) * rot (Real.arccos (-C₀ / ρ)) := by
      rw [hWpol, mul_assoc, ← rot_add']
      congr 2; ring
    rw [e5, Complex.re_ofReal_mul, rot_re, Real.cos_arccos (by linarith [(abs_le.1 hx).1])
      (by linarith [(abs_le.1 hx).2])]
    field_simp
    ring

open Axis in
/-- **Remark 4.12**: if `g₁ = Re(z^k)` on the unit circle, for a degenerate mode `k ≥ 1`, the
idealised tilt `q₀(θ)`, seen in the frame of the table, describes an ellipse centred at `0`
(`Table.idealTilt_eq`), so the quadratic form `qᵀ M q` vanishes for some angle. -/
theorem exists_Mq_idealTilt_eq_zero (F : Feet) {T : Table} (hA : T.A = F.A) (hB : T.B = F.B)
    (hC : T.C = F.C) (hD : T.D = F.D) {g : ℂ → ℝ} {k : ℕ} (hk : 1 ≤ k)
    (hg : ∀ z : ℂ, ‖z‖ = 1 → g z = (z ^ k).re) (hmk : F.m k = 0) :
    ∃ θ : ℝ, F.Mq (rot (-θ) * T.Q g θ 0) = 0 := by
  obtain ⟨a₀, a₁, a₂, iA, iB, iC, iD⟩ := (F.m_eq_zero_iff k).1 hmk
  obtain ⟨φ, hφ⟩ := exists_re_mul_sq_eq_zero (conj (F.m 2)) a₂ (conj a₁)
  refine ⟨φ / k, ?_⟩
  rw [Table.idealTilt_eq (T := T) (by rw [hA]; exact F.nA) (by rw [hB]; exact F.nB)
    (by rw [hC]; exact F.nC) (by rw [hD]; exact F.nD) hg (by rw [hA]; exact iA)
    (by rw [hB]; exact iB) (by rw [hC]; exact iC) (by rw [hD]; exact iD)]
  have hk' : (k : ℂ) ≠ 0 := by exact_mod_cast (show k ≠ 0 by omega)
  have hpow : rot (φ / k) ^ k = rot φ := by
    rw [rot, ← Complex.exp_nat_mul, rot]
    congr 1; push_cast; field_simp
  have h1 : rot (-(φ / k)) * rot (φ / k) = 1 := by rw [mul_comm, rot_mul_rot_neg]
  rw [hpow, Axis.conj_rot, ← mul_assoc, h1, one_mul, Mq_eq, hφ, mul_zero]

end Wobbly


==> anc/lean/Wobbly/Remarks5.lean <==
import Wobbly.Remarks4
import Wobbly.TrapezoidCex
import Wobbly.Classification
import Wobbly.Rational

/-!
# The remarks of §5 of the paper

**Remark 5.9 (a).**
* If `𝒦 = {0, ±1}` and `F₀^{(1)} ≡ 0`, then `g₁` is affine on the circle (`affine_on_circle`,
  `affine_on_circle_of_generic`), so `q₀` is constant (`idealTilt_const`), and
  `W₃ = w₃ + F₀^{(3)}` is the idealised wobbling function of `-½(β - u·q₀)(u·q₀)² + g₃`
  (`w3_eq_F₀`), so it has mean `0` and changes sign unless `W₃ ≡ 0` (`W3_generic`).
* For rational tables and `γ̂` supported in `𝒦_n`, the orbit sums of `W₃` vanish (`sum_F₀_orbit`,
  `sum_W3_orbit`), so again `W₃` changes sign unless `W₃ ≡ 0` (`W3_rational`).
* The quantity `S` of Proposition 5.6 (`Feet.Sk`, with `Feet.κ = Re(b S)/8`, `κ_eq`) vanishes for the
  modes `k` with `e_E^k = ±1` (`Sk_eq_zero_of_pm`), in particular for the extra degenerate mode
  `n/2` of the degenerate rational trapezoids, and for the modes of `𝒦_n`
  (`Sk_eq_zero_of_rational`): the construction of §5.5 does not apply there.
* If the diagonals have different lengths, a degenerate mode `k ≥ 2` is at least `5`
  (`five_le_of_diag_ne`).

**Remark 5.9 (e).** For `χ = 0` the polynomial `Q_χ` has its roots at four vertices of a regular
pentagon (`Qχ_zero`), for `χ = π/4` at four vertices of a regular hexagon (`Qχ_pi_div_four`); `S = 0`
for such tables (`Sk_eq_zero_of_pm`, `Sk_eq_zero_of_right`). The tables of the family (normalised
by `s₄ = 1`, `s₁ = e^{iχ}`, `0 < χ < π/2`) are not isosceles trapezoids, so their diagonals have
different lengths (`not_isoTrap_of_s₁`, `diag_ne_of_s₁`).

**Remark 5.9 (f).** For the terrain of Theorem 5.7, arbitrarily small moves of the axis give
`F₀^{(1)} ≢ 0` (`trapezoid_axis_moved`, from Proposition 4.13 (a)).

**Remark 5.9 (g).** The trapezoid of Theorem 5.7 cannot be balanced locally on the terrain of
Theorem 5.7, in the sense of Baritompa, Löwen, Polster & Ross: no rotation `T ∈ SO(3)` and no height
`c` put its four feet `T (a_E, 0) + (0, 0, c)` on the ground (`OnGround`,
`trapezoid_not_locally_balanced`). The positions which neither turn the table upside down nor make
it vertical are the positions `(θ, q, c)` (`exists_S_mul_Rz`, `onGround_iff_resid`), excluded by
Theorem 5.7 (`trapezoid_not_upright`); turning the table upside down (`flipX`) acts as `z ↦ z̄` on
its frame, which maps the trapezoid onto itself (`trapezoid_not_upside_down`); in a vertical
position, the heights of two feet on the ground differ by at most `L` times their distance
(`height_sub_sq_le`), which is impossible for the feet `A`, `B` and `D` (`trapezoid_not_vertical`).

**Remark 5.10.** If the diagonals have the same length, a rotation of the circle maps the chord
`AC` onto the chord `BD` (`exists_rot_of_diag_eq`); then the position `(θ + ψ, q, c)` puts `A` and
`C` exactly where `(θ, q, c)` puts `D` and `B` (`resid_rot_chain`, and `feet_eq` for the points of
`ℝ³`), so the exact chain presupposes that the table is already stable (`chain_presupposes`).

**Remark 5.13.**
* (b) An isosceles trapezoid symmetric with respect to the real axis has `τ = μ`
  (`τ_eq_μ_of_symm`), and a mode `k` with `e_A^k`, `e_C^k` real is degenerate (`m_eq_zero_of_symm`,
  `exp_pow_real`): this gives the extra degenerate mode `n/2` of the five trapezoids listed in the
  paper (after a rotation, their feet are at `±πa/k`, `±πb/k`, `k = n/2`). That there are no other
  degenerate rational tables with `n ≤ 12` is a numerical check, not formalised.
* (c) If tables `F_j` converge to a table and `n_j → ∞`, then eventually some residue
  `2 ≤ s ≤ n_j - 2` has `|m_j(s)| < ε`, so `σ_j → 0` (`exists_small_mode_of_tendsto`).
* (d) A vector of `ℝ^{ℤ/6}` without Fourier modes `0, ±1` satisfies `min x ≤ -½ max x`
  (`exists_le_neg_half_max`).

**Remark 5.14 (a).** `∫ w_AC = ∫ (w_AC - F₀) = O(L³)` (`integral_wob`), not `0` in general
(`integral_wob_trapezoid_pos`); for an irrational table (`Feet.IsRat`), arbitrarily large
non-degenerate modes have arbitrarily small `|m(k)|`, so `inf |m(k)| = 0` over the non-degenerate
modes (`Feet.exists_small_nondegenerate_mode`: if `e_E^n` is close to `1` for the four feet, then
`m(n)`, `m(2n)`, `m(3n)` are small, and one of them is non-zero unless the table is rational,
`Feet.isRat_of_three`).

The numerical statements of Remarks 5.9 (b)–(f), 5.13 (a)–(d) and the informal Remark 5.14 (b) are
not formalised.
-/

noncomputable section

open Complex ComplexConjugate MeasureTheory Filter Topology Matrix

namespace Wobbly

/-! ### Fourier coefficients on a circle -/

section circle

variable {r : ℝ}

open Axis in
/-- Two continuous functions with the same coefficients `G_n` on the circle of radius `r` centred
at `v` agree on this circle. -/
lemma eq_on_circle_of_γ {f h : ℂ → ℂ} (hf : Continuous f) (hh : Continuous h) (v : ℂ)
    (hcoef : ∀ n : ℤ, γ r n f v = γ r n h v) (θ : ℝ) :
    f (v + r * rot θ) = h (v + r * rot θ) := by
  set ψ : ℝ → ℂ := fun φ => f (v + r * rot φ) - h (v + r * rot φ) with hψ
  have hψc : Continuous ψ := (continuous_circle hf v).sub (continuous_circle hh v)
  have hψp : Function.Periodic ψ (2 * Real.pi) := fun φ => by
    simp only [hψ, rot_add', rot_two_pi, mul_one]
  have hc : ∀ n : ℤ, ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = 0 := by
    intro n
    have e : ∫ φ in (0 : ℝ)..2 * Real.pi, ψ φ * rot (-(n : ℝ) * φ) = γ r n f v - γ r n h v := by
      unfold γ
      rw [← intervalIntegral.integral_sub]
      · congr 1; ext φ; simp only [hψ]; ring
      · exact ((continuous_rotk n).mul (continuous_circle hf v)).intervalIntegrable _ _
      · exact ((continuous_rotk n).mul (continuous_circle hh v)).intervalIntegrable _ _
    rw [e, hcoef]; exact sub_self _
  exact sub_eq_zero.1 (eq_zero_of_fourier hψc hψp hc θ)

open Axis in
/-- A continuous function on the circle of radius `r > 0` centred at `v`, whose Fourier modes
`|k| ≥ 2` vanish, is the restriction of an affine function. -/
theorem affine_on_circle (hr : 0 < r) {g : ℂ → ℝ} (hg : Continuous g) {v : ℂ}
    (h : ∀ k : ℕ, 2 ≤ k → γR r k g v = 0) :
    ∃ (a : ℝ) (b : ℂ), ∀ θ : ℝ, g (v + r * rot θ) = a + dot b (r * rot θ) := by
  have hreal : ∀ x, conj ((g x : ℂ)) = (g x : ℂ) := fun x => Complex.conj_ofReal _
  have hπ : (Real.pi : ℂ) ≠ 0 := by exact_mod_cast Real.pi_pos.ne'
  have hr' : (r : ℂ) ≠ 0 := by exact_mod_cast hr.ne'
  set G0 := γR r 0 g v with hG0def
  set G1 := γR r 1 g v with hG1def
  have hG0 : conj G0 = G0 := by
    have := γ_neg (r := r) hreal 0 v
    simp only [neg_zero] at this
    exact this.symm
  have hG0re : ((G0.re : ℝ) : ℂ) = G0 := Complex.conj_eq_iff_re.1 hG0
  set a : ℝ := G0.re / (2 * Real.pi) with hadef
  set b : ℂ := conj G1 / (Real.pi * r) with hbdef
  refine ⟨a, b, fun θ => ?_⟩
  set P : ℂ → ℂ := parab ((a : ℂ) - dot b v) (conj b / 2) (b / 2) 0 with hPdef
  have hP : ∀ x, P x = ((a + dot b (x - v) : ℝ) : ℂ) := by
    intro x
    simp only [hPdef, parab, dot_sub_right]
    push_cast
    rw [dot_eq_complex', dot_eq_complex']
    ring
  have hcb : conj b = G1 / (Real.pi * r) := by
    simp only [hbdef, map_div₀, map_mul, Complex.conj_conj, Complex.conj_ofReal]
  have hcoef : ∀ n : ℤ, γ r n (fun x => (g x : ℂ)) v = γ r n P v := by
    intro n
    rw [hPdef, γ_parab]
    by_cases n0 : n = 0
    · subst n0
      simp only [ite_true, show (0 : ℤ) ≠ 1 by norm_num, show (0 : ℤ) ≠ -1 by norm_num, ite_false,
        add_zero, zero_mul]
      have e1 : conj b / 2 * v + b / 2 * conj v = (dot b v : ℂ) := by rw [dot_eq_complex']; ring
      rw [add_assoc, e1, sub_add_cancel]
      show G0 = _
      rw [← hG0re, hadef]; push_cast; field_simp
    by_cases n1 : n = 1
    · subst n1
      simp only [show (1 : ℤ) ≠ 0 by norm_num, show (1 : ℤ) ≠ -1 by norm_num, ite_true, ite_false,
        zero_add, add_zero, zero_mul]
      show G1 = _
      rw [hcb]; field_simp
    by_cases nm : n = -1
    · subst nm
      simp only [show (-1 : ℤ) ≠ 0 by norm_num, show (-1 : ℤ) ≠ 1 by norm_num, ite_true, ite_false,
        zero_add, zero_mul, add_zero]
      rw [show (-1 : ℤ) = -(1 : ℤ) from rfl, γ_neg hreal 1 v]
      show conj G1 = _
      rw [hbdef]; field_simp
    · simp only [n0, n1, nm, ite_false, add_zero]
      rcases le_or_gt 0 n with hn | hn
      · obtain ⟨k, rfl⟩ := Int.eq_ofNat_of_zero_le hn
        exact h k (by omega)
      · have := γ_neg (r := r) hreal (-n) v
        rw [neg_neg] at this
        rw [this]
        obtain ⟨k, hk⟩ := Int.eq_ofNat_of_zero_le (show 0 ≤ -n by omega)
        rw [hk, show γ r (k : ℤ) (fun x => (g x : ℂ)) v = γR r k g v from rfl, h k (by omega),
          map_zero]
  have hgc : Continuous fun x => (g x : ℂ) := Complex.continuous_ofReal.comp hg
  have hPc : Continuous P := continuous_parab _ _ _ _
  have := eq_on_circle_of_γ hgc hPc v hcoef θ
  rw [hP, add_sub_cancel_left] at this
  exact_mod_cast this

end circle

/-! ### Remark 5.9 (a): the generic case -/

open Axis in
/-- **Remark 5.9 (a)**: if `𝒦 = {0, ±1}`, then `F₀ ≡ 0` forces the terrain to be affine on the
circle. -/
theorem affine_on_circle_of_generic (F : Feet) (hgen : ∀ k : ℕ, 2 ≤ k → F.m k ≠ 0) {r : ℝ}
    (hr : 0 < r) {g : ℂ → ℝ} (hg : Continuous g) {v : ℂ} (h : ∀ θ, F₀v F r g v θ = 0) :
    ∃ (a : ℝ) (b : ℂ), ∀ θ : ℝ, g (v + r * rot θ) = a + dot b (r * rot θ) :=
  affine_on_circle hr hg fun k hk =>
    (mul_eq_zero.1 ((F₀v_eq_zero_iff F hg v).1 h k)).resolve_left (hgen k hk)

/-- **Remark 5.9 (a)**: if `g₁` is affine on the circle (with gradient `b`), the idealised tilt
`q₀(θ)` is the constant `b`. -/
theorem idealTilt_const {T : Table} (hc : T.Cyclic) {g : ℂ → ℝ} {a : ℝ} {b : ℂ}
    (hab : ∀ θ : ℝ, g (T.r * rot θ) = a + dot b (T.r * rot θ)) (θ : ℝ) : T.Q g θ 0 = b := by
  have key : ∀ E : ℂ, ‖E‖ = T.r → g (rot θ * E) = a + dot (rot θ * E) b := by
    intro E hE
    obtain ⟨φ, hφ⟩ := Axis.exists_rot_of_norm (r := T.r) (w := rot θ * E)
      (by rw [norm_rot_mul, hE])
    rw [hφ, hab, dot_comm]
  exact Table.Q_of_affine (c := a) (key _ hc.hA) (key _ hc.hB) (key _ hc.hC) (key _ hc.hD)

/-- The identity `(G·b)(u·b) = (G·u - u·b)(u·b)² + |b|² (u·b)` for `|u| = 1` and `G·(iu) = b·(iu)`. -/
lemma grad_mul_dot {u G b : ℂ} (hu : ‖u‖ = 1) (hG : dot G (I * u) = dot b (I * u)) :
    dot G b * dot u b = (dot G u - dot u b) * dot u b ^ 2 + ‖b‖ ^ 2 * dot u b := by
  have h1 := sq_norm_eq u
  rw [hu, one_pow] at h1
  rw [sq_norm_eq]
  simp only [dot, Complex.mul_re, Complex.mul_im, Complex.I_re, Complex.I_im] at hG ⊢
  linear_combination (u.re * b.re + u.im * b.im) * (b.re ^ 2 + b.im ^ 2 - (G.re * b.re + G.im * b.im))
    * (-h1) + (u.re * b.re + u.im * b.im) * (-(u.im * b.re) + u.re * b.im) * hG

/-- **Remark 5.9 (a)**: if `g₁` is affine on the unit circle with gradient `b`, i.e. the gradient
`G₁` of `g₁` satisfies `G₁(u)·(iu) = b·(iu)` on the circle, then `w₃` (for the constant idealised
tilt `b`) is the idealised wobbling function of `h(u) = -½ (β(u) - u·b)(u·b)²`, where
`β(u) = G₁(u)·u` is the radial derivative of `g₁`. -/
theorem w3_eq_F₀ {T : Table} (hc : T.Cyclic) (hr : T.r = 1) {G₁ : ℂ → ℂ} {b : ℂ}
    (hG : ∀ u : ℂ, ‖u‖ = 1 → dot (G₁ u) (I * u) = dot b (I * u)) {τ μ : ℝ}
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D) (θ : ℝ) :
    T.w3 G₁ τ μ θ b =
      T.F₀ (fun u => -(1 / 2) * (dot (G₁ u) u - dot u b) * dot u b ^ 2) τ μ θ := by
  have hn : ∀ E : ℂ, ‖E‖ = T.r → ‖rot θ * E‖ = 1 := fun E hE => by rw [norm_rot_mul, hE, hr]
  have kA := grad_mul_dot (hn _ hc.hA) (hG _ (hn _ hc.hA))
  have kB := grad_mul_dot (hn _ hc.hB) (hG _ (hn _ hc.hB))
  have kC := grad_mul_dot (hn _ hc.hC) (hG _ (hn _ hc.hC))
  have kD := grad_mul_dot (hn _ hc.hD) (hG _ (hn _ hc.hD))
  -- `Σ c_E (u_E · b) = 0`
  have hp := plane_eq hX θ b 0
  simp only [zero_add] at hp
  unfold Table.w3 Table.F₀
  rw [kA, kB, kC, kD]
  linear_combination (-(1 / 2) * ‖b‖ ^ 2) * hp

/-- The derivative along the unit circle: if `g₁` has gradient `G₁` and is affine with gradient `b`
on the unit circle, then `G₁(u)·(iu) = b·(iu)` on the circle. -/
lemma tangential_of_affine {g : ℂ → ℝ} {G : ℂ → ℂ} (hd : ∀ x, HasFDerivAt g (dotCLM (G x)) x)
    {a : ℝ} {b : ℂ} (hab : ∀ θ : ℝ, g (rot θ) = a + dot b (rot θ)) {u : ℂ} (hu : ‖u‖ = 1) :
    dot (G u) (I * u) = dot b (I * u) := by
  obtain ⟨φ, hφ⟩ := Axis.exists_rot_of_norm (r := 1) (w := u) (by rw [hu])
  rw [Complex.ofReal_one, one_mul] at hφ
  subst hφ
  have h1 : HasDerivAt (fun t => g (rot t)) (dotCLM (G (rot φ)) (I * rot φ)) φ :=
    (hd (rot φ)).comp_hasDerivAt φ (Axis.hasDerivAt_rot1 φ)
  have h2 : HasDerivAt (fun t => a + dot b (rot t)) (dotCLM b (I * rot φ)) φ := by
    have := ((dotCLM b).hasFDerivAt (x := rot φ)).comp_hasDerivAt φ (Axis.hasDerivAt_rot1 φ)
    simpa [Function.comp_def] using this.const_add a
  have e : (fun t => g (rot t)) = fun t => a + dot b (rot t) := funext hab
  rw [e] at h1
  have := h1.unique h2
  simpa using this

/-- **Remark 5.9 (a)**, generic case: if `𝒦 = {0, ±1}`, `F₀^{(1)} ≡ 0` and `g₁` has a continuous
gradient `G₁`, then `W₃ = w₃ + F₀^{(3)}` has mean `0`, and it changes sign unless `W₃ ≡ 0`. -/
theorem W3_generic (F : Feet) (hgen : ∀ k : ℕ, 2 ≤ k → F.m k ≠ 0) {T : Table} (hc : T.Cyclic)
    (hr : T.r = 1) (hA : T.A = F.A) (hB : T.B = F.B) (hC : T.C = F.C) (hD : T.D = F.D)
    {g₁ g₃ : ℂ → ℝ} {G₁ : ℂ → ℂ} (hd : ∀ x, HasFDerivAt g₁ (dotCLM (G₁ x)) x)
    (hG₁ : Continuous G₁) (hg₃ : Continuous g₃) (h1 : ∀ θ, Axis.F₀v F 1 g₁ 0 θ = 0) :
    (∫ θ in (0 : ℝ)..2 * Real.pi, (T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) + T.F₀ g₃ F.τ F.μ θ)) = 0 ∧
      ((∀ θ, T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) + T.F₀ g₃ F.τ F.μ θ = 0) ∨
        ((∃ θ, 0 < T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) + T.F₀ g₃ F.τ F.μ θ) ∧
          ∃ θ, T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) + T.F₀ g₃ F.τ F.μ θ < 0)) := by
  have hg₁ : Continuous g₁ := continuous_iff_continuousAt.2 fun x => (hd x).continuousAt
  obtain ⟨a, b, hab⟩ := affine_on_circle_of_generic F hgen one_pos hg₁ h1
  simp only [zero_add, Complex.ofReal_one, one_mul] at hab
  have hab' : ∀ θ : ℝ, g₁ (T.r * rot θ) = a + dot b (T.r * rot θ) := by
    intro θ; rw [hr, Complex.ofReal_one, one_mul]; exact hab θ
  have hX : (F.τ : ℂ) * T.A + (1 - F.τ : ℝ) * T.C = (F.μ : ℂ) * T.B + (1 - F.μ : ℝ) * T.D := by
    rw [hA, hB, hC, hD]; exact F.hX
  set h : ℂ → ℝ := fun u => -(1 / 2) * (dot (G₁ u) u - dot u b) * dot u b ^ 2 with hh
  have hW : ∀ θ, T.w3 G₁ F.τ F.μ θ (T.Q g₁ θ 0) + T.F₀ g₃ F.τ F.μ θ =
      T.F₀ (fun u => h u + g₃ u) F.τ F.μ θ := by
    intro θ
    rw [idealTilt_const hc hab' θ, w3_eq_F₀ hc hr (fun u hu => tangential_of_affine hd hab hu) hX,
      Table.F₀_add]
  have hhc : Continuous fun u => h u + g₃ u := by
    have hd' : Continuous fun u : ℂ => dot (G₁ u) u := continuous_dot.comp (hG₁.prodMk continuous_id)
    have hd'' : Continuous fun u : ℂ => dot u b := continuous_dot.comp (continuous_id.prodMk continuous_const)
    exact ((continuous_const.mul (hd'.sub hd'')).mul (hd''.pow 2)).add hg₃
  simp_rw [hW]
  have hI := Table.integral_F₀ hc hhc F.τ F.μ
  refine ⟨hI, ?_⟩
  by_cases h0 : ∀ θ, T.F₀ (fun u => h u + g₃ u) F.τ F.μ θ = 0
  · exact Or.inl h0
  · push Not at h0
    obtain ⟨θ₀, hθ₀⟩ := h0
    exact Or.inr (exists_pos_neg_of_integral_zero (Table.continuous_F₀ hhc _ _)
      (Table.periodic_F₀ _ _ _) hI hθ₀)

/-! ### Remark 5.9 (a): rational tables -/

section rational

variable {T : Table} {n : ℕ} [NeZero n] {iA iB iC iD : ZMod n} {τ μ : ℝ}

/-- For a rational table, the sum of `F₀` over an orbit of the rotations by `2π/n` vanishes. -/
theorem sum_F₀_orbit (hR : IsRational T n iA iB iC iD τ μ) (g : ℂ → ℝ) (θ : ℝ) :
    ∑ j : ZMod n, T.F₀ g τ μ (θj n θ j) = 0 := by
  have hj : ∀ j : ZMod n, T.F₀ g τ μ (θj n θ j) =
      τ * g (vtx n T.r θ (iA + j)) + (1 - τ) * g (vtx n T.r θ (iC + j))
        - μ * g (vtx n T.r θ (iB + j)) - (1 - μ) * g (vtx n T.r θ (iD + j)) := by
    intro j
    unfold Table.F₀
    rw [Table.rot_θj_A hR, Table.rot_θj_B hR, Table.rot_θj_C hR, Table.rot_θj_D hR]
  rw [Finset.sum_congr rfl fun j _ => hj j]
  simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    sum_shift (F := fun i => g (vtx n T.r θ i))]
  ring

/-- **Remark 5.9 (a)**: for a rational table and `g₁` affine on the orbits (`γ̂` supported in
`𝒦_n`), the orbit sums of `W₃ = w₃ + F₀^{(3)}` vanish. -/
theorem sum_W3_orbit (hR : IsRational T n iA iB iC iD τ μ) {g₁ : ℂ → ℝ}
    (hg : Table.AffineOnOrbits g₁ n T.r) (G₁ : ℂ → ℂ) (g₃ : ℂ → ℝ) (θ : ℝ) :
    ∑ j : ZMod n, (T.w3 G₁ τ μ (θj n θ j) (T.Q g₁ (θj n θ j) 0) + T.F₀ g₃ τ μ (θj n θ j)) = 0 := by
  rw [Finset.sum_add_distrib, Table.sum_w3_orbit hR hg G₁ θ, sum_F₀_orbit hR g₃ θ, add_zero]

/-- **Remark 5.9 (a)**: hence `W₃` changes sign unless `W₃ ≡ 0`. -/
theorem W3_rational (hR : IsRational T n iA iB iC iD τ μ) {g₁ : ℂ → ℝ}
    (hg : Table.AffineOnOrbits g₁ n T.r) (G₁ : ℂ → ℂ) (g₃ : ℂ → ℝ) :
    (∀ θ, T.w3 G₁ τ μ θ (T.Q g₁ θ 0) + T.F₀ g₃ τ μ θ = 0) ∨
      ((∃ θ, 0 < T.w3 G₁ τ μ θ (T.Q g₁ θ 0) + T.F₀ g₃ τ μ θ) ∧
        ∃ θ, T.w3 G₁ τ μ θ (T.Q g₁ θ 0) + T.F₀ g₃ τ μ θ < 0) := by
  set W : ℝ → ℝ := fun θ => T.w3 G₁ τ μ θ (T.Q g₁ θ 0) + T.F₀ g₃ τ μ θ with hW
  have hs : ∀ θ, ∑ j : ZMod n, W (θj n θ j) = 0 := sum_W3_orbit hR hg G₁ g₃
  by_cases h0 : ∀ θ, W θ = 0
  · exact Or.inl h0
  push Not at h0
  obtain ⟨θ₀, hθ₀⟩ := h0
  have h00 : θj n θ₀ 0 = θ₀ := Table.θj_zero θ₀
  -- an orbit containing a non-zero value contains values of both signs
  have both : ∀ θ : ℝ, W θ ≠ 0 → (∃ θ', 0 < W θ') ∧ ∃ θ', W θ' < 0 := by
    intro θ hθ
    have hsum := hs θ
    have h0' : θj n θ 0 = θ := Table.θj_zero θ
    rcases hθ.lt_or_gt with hneg | hpos
    · refine ⟨?_, ⟨θ, hneg⟩⟩
      by_contra hc
      push Not at hc
      have : ∑ j : ZMod n, W (θj n θ j) < 0 :=
        Finset.sum_neg' (fun j _ => hc _) ⟨0, Finset.mem_univ _, by rw [h0']; exact hneg⟩
      linarith
    · refine ⟨⟨θ, hpos⟩, ?_⟩
      by_contra hc
      push Not at hc
      have : 0 < ∑ j : ZMod n, W (θj n θ j) :=
        Finset.sum_pos' (fun j _ => hc _) ⟨0, Finset.mem_univ _, by rw [h0']; exact hpos⟩
      linarith
  exact Or.inr (both θ₀ hθ₀)

end rational

/-! ### Remark 5.9 (a): the quantity `S` of Proposition 5.6 -/

namespace Feet

variable (F : Feet)

/-- `ξ₊ = m(k-1)/conj(m(2))` (Proposition 5.6). -/
def ξp (k : ℕ) : ℂ := F.m (k - 1) / conj (F.m 2)

/-- `ξ₋ = conj(m(k+1))/conj(m(2))` (Proposition 5.6). -/
def ξm (k : ℕ) : ℂ := conj (F.m (k + 1)) / conj (F.m 2)

/-- `S = m(2k+2) conj(ξ₊)² + 2 m(2k) conj(ξ₊) ξ₋ + m(2k-2) ξ₋²` (Proposition 5.6). -/
def Sk (k : ℕ) : ℂ :=
  F.m (2 * k + 2) * conj (F.ξp k) ^ 2 + 2 * F.m (2 * k) * conj (F.ξp k) * F.ξm k
    + F.m (2 * k - 2) * F.ξm k ^ 2

/-- The mean `κ(b)` of `w₃` in Proposition 5.6 is `Re(b S)/8`. -/
lemma κ_eq (k : ℕ) (b : ℂ) : F.κ k b (F.ξp k) (F.ξm k) = (1 / 8) * (b * F.Sk k).re := rfl

/-- `S = 0` if `m(k-1) = m(2k-2) = 0` (e.g. `k ≡ 1 mod n` for a rational table). -/
lemma Sk_eq_zero_of_left {k : ℕ} (h1 : F.m (k - 1) = 0) (h2 : F.m (2 * k - 2) = 0) : F.Sk k = 0 := by
  simp [Sk, ξp, h1, h2]

/-- `S = 0` if `m(k+1) = m(2k+2) = 0` (e.g. `k ≡ -1 mod n` for a rational table). -/
lemma Sk_eq_zero_of_right {k : ℕ} (h1 : F.m (k + 1) = 0) (h2 : F.m (2 * k + 2) = 0) :
    F.Sk k = 0 := by
  simp [Sk, ξm, h1, h2]

/-- For a foot `e` with `e^k = ±1`: `e^{k-1} = conj(e^{k+1})`, `e^{2k} = 1`, `e^{2k+2} = e²` and
`e^{2k-2} = conj(e²)`. -/
lemma pm_aux {e : ℂ} (he : ‖e‖ = 1) {k : ℕ} (hk : 2 ≤ k) (h : e ^ k = 1 ∨ e ^ k = -1) :
    e ^ (k - 1) = conj (e ^ (k + 1)) ∧ e ^ (2 * k) = 1 ∧ e ^ (2 * k + 2) = e ^ 2 ∧
      e ^ (2 * k - 2) = conj (e ^ 2) := by
  have hc : conj e * e = 1 := by
    rw [Complex.conj_mul', he]; simp
  have he0 : e ≠ 0 := by rintro rfl; simp at he
  have hk1 : e ^ k = e ^ (k - 1) * e := by rw [← pow_succ, Nat.sub_add_cancel (by omega)]
  have h2k : e ^ (2 * k) = 1 := by rw [mul_comm, pow_mul]; rcases h with h | h <;> rw [h] <;> norm_num
  have hkk : e ^ (2 * k) = e ^ (2 * k - 2) * e ^ 2 := by
    rw [← pow_add, Nat.sub_add_cancel (by omega)]
  refine ⟨?_, h2k, by rw [pow_add, h2k, one_mul], ?_⟩
  · -- `e^{k-1} = e^k conj e`
    have : e ^ (k - 1) = e ^ k * conj e := by
      rw [hk1, mul_assoc, mul_comm e, hc, mul_one]
    rw [this, pow_succ, map_mul]
    rcases h with h | h <;> rw [h] <;> simp
  · -- `e^{2k-2} e² = 1`
    have h3 : e ^ (2 * k - 2) * e ^ 2 = 1 := by rw [← hkk, h2k]
    have h4 : conj (e ^ 2) * e ^ 2 = 1 := by rw [map_pow, ← mul_pow, hc, one_pow]
    have he2 : e ^ 2 ≠ 0 := pow_ne_zero _ he0
    exact mul_right_cancel₀ he2 (h3.trans h4.symm)

/-- **Remark 5.9 (a)**: `S = 0` for a degenerate mode `k` with `e_E^k = ±1` for every foot, e.g.
the extra degenerate mode `k = n/2` of the degenerate rational trapezoids. -/
theorem Sk_eq_zero_of_pm {k : ℕ} (hk : 2 ≤ k) (hmk : F.m k = 0)
    (hA : F.A ^ k = 1 ∨ F.A ^ k = -1) (hB : F.B ^ k = 1 ∨ F.B ^ k = -1)
    (hC : F.C ^ k = 1 ∨ F.C ^ k = -1) (hD : F.D ^ k = 1 ∨ F.D ^ k = -1) : F.Sk k = 0 := by
  obtain ⟨a1, a2, a3, a4⟩ := pm_aux F.nA hk hA
  obtain ⟨b1, b2, b3, b4⟩ := pm_aux F.nB hk hB
  obtain ⟨c1, c2, c3, c4⟩ := pm_aux F.nC hk hC
  obtain ⟨d1, d2, d3, d4⟩ := pm_aux F.nD hk hD
  -- `m(k-1) = conj m(k+1)`, `m(2k) = 0`, `m(2k+2) = m(2)`, `m(2k-2) = conj m(2)`
  have e1 : F.m (k - 1) = conj (F.m (k + 1)) := by
    simp only [m, a1, b1, c1, d1, map_neg, map_sub, map_add, map_mul, Complex.conj_ofReal]
  have e2 : F.m (2 * k) = 0 := by simp only [m, a2, b2, c2, d2]; push_cast; ring
  have e3 : F.m (2 * k + 2) = F.m 2 := by simp only [m, a3, b3, c3, d3]
  have e4 : F.m (2 * k - 2) = conj (F.m 2) := by
    simp only [m, a4, b4, c4, d4, map_neg, map_sub, map_add, map_mul, Complex.conj_ofReal]
  -- Lemma 5.3 (e): `Re(m(2) m(k-1) conj m(k+1)) = 0`
  obtain ⟨α₀, α₁, α₂, hI⟩ := (F.m_eq_zero_iff k).1 hmk
  have hre := (F.interp_coeffs (by omega) hmk hI).2.2
  have hM : F.m 2 ≠ 0 := F.m_two_ne_zero
  have hM' : conj (F.m 2) ≠ 0 := by rwa [map_ne_zero]
  have hξ : F.ξm k = F.ξp k := by simp only [ξm, ξp, e1]
  rw [← e1] at hre
  have key : F.Sk k * (F.m 2 * conj (F.m 2)) =
      F.m 2 * F.m (k - 1) * F.m (k - 1) + conj (F.m 2 * F.m (k - 1) * F.m (k - 1)) := by
    simp only [Sk, hξ, e2, e3, e4, ξp, map_div₀, map_mul, Complex.conj_conj]
    field_simp
    ring
  rw [Complex.add_conj, hre, mul_zero, Complex.ofReal_zero] at key
  exact (mul_eq_zero.1 key).resolve_right (mul_ne_zero hM hM')

/-- **Remark 5.9 (a)**: for a rational table (`e_E^n = 1`), `S = 0` for the modes of
`𝒦_n = {k ≡ 0, ±1 mod n}`. -/
theorem Sk_eq_zero_of_rational {n : ℕ} (hn : 1 ≤ n) (hA : F.A ^ n = 1) (hB : F.B ^ n = 1)
    (hC : F.C ^ n = 1) (hD : F.D ^ n = 1) {k : ℕ} (hk : 2 ≤ k)
    (hmod : k % n = 0 ∨ k % n = 1 ∨ (k + 1) % n = 0) : F.Sk k = 0 := by
  have hz := F.m_eq_zero_of_rational hn hA hB hC hD
  rcases hmod with h | h | h
  · obtain ⟨j, rfl⟩ := Nat.dvd_of_mod_eq_zero h
    have hE : ∀ e : ℂ, e ^ n = 1 → e ^ (n * j) = 1 ∨ e ^ (n * j) = -1 := fun e he =>
      Or.inl (by rw [pow_mul, he, one_pow])
    exact F.Sk_eq_zero_of_pm hk (hz j).1 (hE _ hA) (hE _ hB) (hE _ hC) (hE _ hD)
  · obtain ⟨q, hq⟩ : ∃ q, k = n * q + 1 := ⟨k / n, by rw [← h]; exact (Nat.div_add_mod k n).symm⟩
    refine F.Sk_eq_zero_of_left ?_ ?_
    · rw [show k - 1 = n * q by omega]; exact (hz _).1
    · rw [hq, show 2 * (n * q + 1) - 2 = n * (2 * q) by
        rw [Nat.mul_add, Nat.mul_one, Nat.add_sub_cancel]; ring]
      exact (hz _).1
  · obtain ⟨j, hj⟩ := Nat.dvd_of_mod_eq_zero h
    refine F.Sk_eq_zero_of_right ?_ ?_
    · rw [hj]; exact (hz j).1
    · rw [show 2 * k + 2 = n * (2 * j) by rw [show 2 * k + 2 = 2 * (k + 1) by ring, hj]; ring]
      exact (hz _).1

/-- `S = 0` if all the feet satisfy `e^{k+1} = c` for the same `c` (as for the kite at the end of
the family `G_χ`, whose feet satisfy `e⁶ = -i`). -/
theorem Sk_eq_zero_of_const {k : ℕ} {c : ℂ} (hA : F.A ^ (k + 1) = c) (hB : F.B ^ (k + 1) = c)
    (hC : F.C ^ (k + 1) = c) (hD : F.D ^ (k + 1) = c) : F.Sk k = 0 := by
  refine F.Sk_eq_zero_of_right ?_ ?_
  · simp only [m, hA, hB, hC, hD]; push_cast; ring
  · simp only [m, show 2 * k + 2 = (k + 1) * 2 by ring, pow_mul, hA, hB, hC, hD]; push_cast; ring

/-- **Remark 5.9 (a)**: if the diagonals have different lengths, a degenerate mode `k ≥ 2` is at
least `5` (Lemma 5.3 (e), (f)). -/
theorem five_le_of_diag_ne {k : ℕ} (hk : 2 ≤ k) (hmk : F.m k = 0)
    (hd : ‖F.A - F.C‖ ≠ ‖F.B - F.D‖) : 5 ≤ k := by
  by_contra h
  interval_cases k
  · exact F.m_two_ne_zero hmk
  · exact hd (F.diag_eq_of_m_three_or_four F.nonParallel (Or.inl hmk))
  · exact hd (F.diag_eq_of_m_three_or_four F.nonParallel (Or.inr hmk))

end Feet

/-! ### Remark 5.9 (e): the ends of the family `G_χ` -/

/-- For `χ = 0`: `(z + 1) Q₀(z) = z⁵ + 1`, so the roots of `Q₀` are four vertices of the regular
pentagon `{z⁵ = -1}`. -/
theorem Qχ_zero (z : ℂ) : (z + 1) * Feet.Qχ 0 z = z ^ 5 + 1 := by
  simp only [Feet.Qχ, Complex.ofReal_zero, zero_mul, neg_zero, Complex.exp_zero, mul_zero,
    Real.cos_zero, Complex.ofReal_one]
  ring

lemma Qχ_zero_root {z : ℂ} (h : Feet.Qχ 0 z = 0) : z ^ 5 = -1 := by
  have := Qχ_zero z
  rw [h, mul_zero] at this
  linear_combination -this

/-- For `χ = π/4`: `(z² + e^{iπ/4} z + i) Q_{π/4}(z) = z⁶ + i`, so the roots of `Q_{π/4}` are four
vertices of the regular hexagon `{z⁶ = -i}`. -/
theorem Qχ_pi_div_four (z : ℂ) :
    (z ^ 2 + Complex.exp ((Real.pi / 4 : ℝ) * I) * z + I) * Feet.Qχ (Real.pi / 4) z = z ^ 6 + I := by
  have h2 : Complex.exp ((Real.pi / 4 : ℝ) * I) ^ 2 = I := by
    rw [← Complex.exp_nat_mul, show ((2 : ℕ) : ℂ) * (((Real.pi / 4 : ℝ) : ℂ) * I) = Real.pi / 2 * I by
      push_cast; ring]
    exact Complex.exp_pi_div_two_mul_I
  have hinv : Complex.exp (-((Real.pi / 4 : ℝ) * I)) = -I * Complex.exp ((Real.pi / 4 : ℝ) * I) := by
    have h0 : Complex.exp (-((Real.pi / 4 : ℝ) * I)) * Complex.exp ((Real.pi / 4 : ℝ) * I) = 1 := by
      rw [← Complex.exp_add, neg_add_cancel, Complex.exp_zero]
    have h1 : (-I * Complex.exp ((Real.pi / 4 : ℝ) * I)) * Complex.exp ((Real.pi / 4 : ℝ) * I) = 1 := by
      rw [mul_assoc, ← sq, h2, neg_mul, Complex.I_mul_I, neg_neg]
    exact mul_right_cancel₀ (Complex.exp_ne_zero _) (h0.trans h1.symm)
  have hc : ((Real.cos (2 * (Real.pi / 4)) : ℝ) : ℂ) = 0 := by
    rw [show 2 * (Real.pi / 4) = Real.pi / 2 by ring, Real.cos_pi_div_two, Complex.ofReal_zero]
  simp only [Feet.Qχ, hc, hinv]
  linear_combination (-z ^ 4 + I * z ^ 2) * h2
    + (z * Complex.exp ((Real.pi / 4 : ℝ) * I) + z ^ 2) * Complex.I_sq

lemma Qχ_pi_div_four_root {z : ℂ} (h : Feet.Qχ (Real.pi / 4) z = 0) : z ^ 6 = -I := by
  have := Qχ_pi_div_four z
  rw [h, mul_zero] at this
  linear_combination -this

/-- **Remark 5.9 (e)**: `S = 0` for the tables with feet on the regular pentagon `{z⁵ = -1}` (the end
`χ → 0` of the family), with `k = 5`. -/
theorem Sk_pentagon (F : Feet) (hA : F.A ^ 5 = -1) (hB : F.B ^ 5 = -1) (hC : F.C ^ 5 = -1)
    (hD : F.D ^ 5 = -1) : F.Sk 5 = 0 :=
  F.Sk_eq_zero_of_pm (by norm_num) (by simp only [Feet.m, hA, hB, hC, hD]; push_cast; ring)
    (Or.inr hA) (Or.inr hB) (Or.inr hC) (Or.inr hD)

/-- **Remark 5.9 (e)**: `S = 0` for the tables with feet on the regular hexagon `{z⁶ = -i}` (the
kite `χ = π/4`), with `k = 5`. -/
theorem Sk_hexagon (F : Feet) (hA : F.A ^ 6 = -I) (hB : F.B ^ 6 = -I) (hC : F.C ^ 6 = -I)
    (hD : F.D ^ 6 = -I) : F.Sk 5 = 0 :=
  F.Sk_eq_zero_of_const hA hB hC hD

/-- In each pair `{P, u P̄}` of feet exchanged by the reflection `z ↦ u z̄`, the sum is real if
`u = 1` and imaginary if `u = -1`. -/
lemma pair_sum {P Q u : ℂ} (hu : u = 1 ∨ u = -1) :
    (P + u * conj P + (Q + u * conj Q)).im = 0 ∨ (P + u * conj P + (Q + u * conj Q)).re = 0 := by
  rcases hu with rfl | rfl
  · left; simp
  · right; simp

/-- **Remark 5.9 (e)**: a table with `s₄ = 1` and `s₁ = e^{iχ}`, `0 < χ < π/2` (the family `G_χ`,
normalised), is not an isosceles trapezoid: the product of a pair `{z, u z̄}` of feet exchanged by
a reflection is `u`, so `u² = s₄ = 1`, and then `s₁` would be real or imaginary. -/
theorem not_isoTrap_of_s₁ (F : Feet) {χ : ℝ} (hχ0 : 0 < χ) (hχ1 : χ < Real.pi / 2)
    (h1 : F.s₁ = Complex.exp (χ * I)) (h4 : F.s₄ = 1) : ¬ F.IsoTrap := by
  rintro ⟨u, hu, hmap, hfix⟩
  set R : ℂ → ℂ := fun z => u * conj z with hR
  have hRR : ∀ z, R (R z) = z := fun z => by
    simp only [hR, map_mul, Complex.conj_conj, ← mul_assoc, Complex.mul_conj', hu]; simp
  have hprod : ∀ z : ℂ, ‖z‖ = 1 → z * R z = u := fun z hz => by
    simp only [hR]
    rw [mul_left_comm, Complex.mul_conj', hz]; simp
  have mem : ∀ z ∈ F.feet, R z = F.A ∨ R z = F.B ∨ R z = F.C ∨ R z = F.D := fun z hz => by
    have := hmap z hz
    simpa [Feet.feet] using this
  have hA : F.A ∈ F.feet := by simp [Feet.feet]
  have hB : F.B ∈ F.feet := by simp [Feet.feet]
  have hC : F.C ∈ F.feet := by simp [Feet.feet]
  have hD : F.D ∈ F.feet := by simp [Feet.feet]
  -- the feet split into two pairs `{P, R P}`, `{Q, R Q}`
  have hpairs : ∃ P Q : ℂ, ‖P‖ = 1 ∧ ‖Q‖ = 1 ∧ F.s₁ = P + R P + (Q + R Q) ∧
      F.s₄ = P * R P * (Q * R Q) := by
    have fA := hfix _ hA
    rcases mem _ hA with h | h | h | h
    · exact absurd h fA
    · -- `R A = B`, so `R C = D`
      have hRB : R F.B = F.A := by rw [← h]; exact hRR _
      have fC := hfix _ hC
      rcases mem _ hC with h' | h' | h' | h'
      · exact absurd (by rw [← h', hRR] : F.C = R F.A) (by rw [h]; exact F.BC.symm)
      · exact absurd (by rw [← h', hRR] : F.C = R F.B) (by rw [hRB]; exact F.AC.symm)
      · exact absurd h' fC
      · exact ⟨F.A, F.C, F.nA, F.nC, by rw [h, h']; simp only [Feet.s₁]; ring,
          by rw [h, h']; simp only [Feet.s₄]; ring⟩
    · -- `R A = C`, so `R B = D`
      have hRC : R F.C = F.A := by rw [← h]; exact hRR _
      have fB := hfix _ hB
      rcases mem _ hB with h' | h' | h' | h'
      · exact absurd (by rw [← h', hRR] : F.B = R F.A) (by rw [h]; exact F.BC)
      · exact absurd h' fB
      · exact absurd (by rw [← h', hRR] : F.B = R F.C) (by rw [hRC]; exact F.AB.symm)
      · exact ⟨F.A, F.B, F.nA, F.nB, by rw [h, h']; simp only [Feet.s₁]; ring,
          by rw [h, h']; simp only [Feet.s₄]; ring⟩
    · -- `R A = D`, so `R B = C`
      have hRD : R F.D = F.A := by rw [← h]; exact hRR _
      have fB := hfix _ hB
      rcases mem _ hB with h' | h' | h' | h'
      · exact absurd (by rw [← h', hRR] : F.B = R F.A) (by rw [h]; exact F.BD)
      · exact absurd h' fB
      · exact ⟨F.A, F.B, F.nA, F.nB, by rw [h, h']; simp only [Feet.s₁]; ring,
          by rw [h, h']; simp only [Feet.s₄]; ring⟩
      · exact absurd (by rw [← h', hRR] : F.B = R F.D) (by rw [hRD]; exact F.AB.symm)
  obtain ⟨P, Q, hP, hQ, hs1, hs4⟩ := hpairs
  rw [hprod P hP, hprod Q hQ, h4] at hs4
  have hu1 : u = 1 ∨ u = -1 := mul_self_eq_one_iff.1 hs4.symm
  rw [h1] at hs1
  simp only [hR] at hs1
  rcases pair_sum (P := P) (Q := Q) hu1 with him | hre
  · rw [← hs1, Complex.exp_ofReal_mul_I_im] at him
    exact (Real.sin_pos_of_pos_of_lt_pi hχ0 (by linarith [Real.pi_pos])).ne' him
  · rw [← hs1, Complex.exp_ofReal_mul_I_re] at hre
    exact (Real.cos_pos_of_mem_Ioo ⟨by linarith, hχ1⟩).ne' hre

/-- **Remark 5.9 (e)**: hence the tables of the family have diagonals of different lengths. -/
theorem diag_ne_of_s₁ (F : Feet) {χ : ℝ} (hχ0 : 0 < χ) (hχ1 : χ < Real.pi / 2)
    (h1 : F.s₁ = Complex.exp (χ * I)) (h4 : F.s₄ = 1) : ‖F.A - F.C‖ ≠ ‖F.B - F.D‖ := fun hd =>
  not_isoTrap_of_s₁ F hχ0 hχ1 h1 h4 (F.isoTrap_of_diag_eq hd)

/-! ### Remark 5.9 (f): moving the axis -/

open Axis in
/-- **Remark 5.9 (f)**: for the table and the terrain `g₁ = Re z⁴ - 3(|z|² - 1) Im z⁸` of
Theorem 5.7, arbitrarily small moves of the axis give `F₀^{(1)} ≢ 0` (Proposition 4.13 (a)). -/
theorem trapezoid_axis_moved {δ : ℝ} (hδ : 0 < δ) :
    ∃ v : ℂ, ‖v‖ < δ ∧ ∃ θ : ℝ, F₀v trapF 1 (gk 4 (6 * I)) v θ ≠ 0 := by
  by_contra hcon
  push Not at hcon
  have h : ∀ v ∈ Metric.ball (0 : ℂ) δ, ∀ θ, F₀v trapF 1 (gk 4 (6 * I)) v θ = 0 :=
    fun v hv θ => hcon v (by simpa using hv) θ
  have hgc : Continuous (gk 4 (6 * I)) := by unfold gk; fun_prop
  obtain ⟨a, c, b, hab⟩ := paraboloid_of_F₀v_local trapF one_pos hδ hgc.continuousOn h
  have hΩ : ∀ z : ℂ, ‖z‖ = 1 → z ∈ Ω 1 0 δ := fun z hz =>
    ⟨0, Metric.mem_ball_self hδ, by simpa using hz⟩
  have hval : ∀ z : ℂ, ‖z‖ = 1 → (z ^ 4).re = a + c + dot b z := by
    intro z hz
    have hn : Complex.normSq z = 1 := by rw [Complex.normSq_eq_norm_sq, hz, one_pow]
    have := hab z (hΩ z hz)
    simp only [gk, rpar, hn, sub_self, mul_zero, zero_mul, add_zero] at this
    linarith
  set ω := Complex.exp ((Real.pi / 4 : ℝ) * I) with hω
  have hω1 : ‖ω‖ = 1 := Complex.norm_exp_ofReal_mul_I _
  have hω4 : ω ^ 4 = -1 := by
    rw [hω, ← Complex.exp_nat_mul, ← Complex.exp_pi_mul_I]
    congr 1; push_cast; ring
  have e1 := hval 1 (by simp)
  have e2 := hval (-1) (by simp)
  have e3 := hval ω hω1
  have e4 := hval (-ω) (by rw [norm_neg, hω1])
  have hdn : dot b (-ω) = -dot b ω := by simp [dot]; ring
  have hd1 : dot b (-1) = -dot b 1 := by simp [dot]
  rw [hω4] at e3
  rw [neg_pow, hω4, hdn] at e4
  rw [hd1] at e2
  norm_num at e1 e2 e3 e4
  linarith

/-! ### Remark 5.9 (g): the trapezoid cannot be balanced locally -/

/-- The point `p ∈ ℝ³` is on the ground, the graph of `g`. -/
def OnGround (g : ℂ → ℝ) (p : Fin 3 → ℝ) : Prop := p 2 = g ⟨p 0, p 1⟩

/-- In the position `S_q ∘ R_θ` (and height `c`), the foot at `a` is on the ground if and only if
its residual vanishes. -/
lemma onGround_iff_resid (g : ℂ → ℝ) (θ : ℝ) (q : ℂ) (c : ℝ) (a : ℂ) :
    OnGround g ((S q * Rz θ) *ᵥ pt a 0 + pt 0 c) ↔ resid g θ q c a = 0 := by
  rw [resid_eq, Matrix.mulVec_mulVec, sub_eq_zero]
  rfl

/-- The rotation by `π` around the first axis, which turns the table upside down. -/
def flipX : Matrix (Fin 3) (Fin 3) ℝ := !![1, 0, 0; 0, -1, 0; 0, 0, -1]

lemma flipX_mem : flipX ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ := by
  rw [Matrix.mem_specialOrthogonalGroup_iff, Matrix.mem_orthogonalGroup_iff']
  refine ⟨?_, ?_⟩
  · ext i j
    fin_cases i <;> fin_cases j <;> simp [flipX, Matrix.mul_apply, Fin.sum_univ_three]
  · rw [Matrix.det_fin_three]; simp [flipX]

/-- Turning the table upside down acts on its frame as the conjugation `z ↦ z̄`. -/
lemma flipX_pt (a : ℂ) : flipX *ᵥ pt a 0 = pt (conj a) 0 := by
  ext i
  fin_cases i <;> simp [flipX, pt, Matrix.mulVec, dotProduct, Fin.sum_univ_three]

lemma mul_flipX_22 (T : Matrix (Fin 3) (Fin 3) ℝ) : (T * flipX) 2 2 = -T 2 2 := by
  simp [flipX, Matrix.mul_apply, Fin.sum_univ_three]

/-- The heights of two feet on an `L`-Lipschitz ground differ by at most `L` times their distance
in the frame of the table (the horizontal distance of the feet is at most this distance). -/
lemma height_sub_sq_le {g : ℂ → ℝ} {L : ℝ} (hL : 0 ≤ L) (hg : IsLip g L)
    {T : Matrix (Fin 3) (Fin 3) ℝ} (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ) (c : ℝ)
    {a b : ℂ} (ha : OnGround g (T *ᵥ pt a 0 + pt 0 c)) (hb : OnGround g (T *ᵥ pt b 0 + pt 0 c)) :
    (T 2 0 * (a.re - b.re) + T 2 1 * (a.im - b.im)) ^ 2 ≤
      L ^ 2 * ((a.re - b.re) ^ 2 + (a.im - b.im) ^ 2) := by
  obtain ⟨hTT, -, -⟩ := SO3_iff hT
  have h00 := congrFun (congrFun hTT 0) 0
  have h11 := congrFun (congrFun hTT 1) 1
  have h01 := congrFun (congrFun hTT 0) 1
  simp [Matrix.mul_apply, Fin.sum_univ_three] at h00 h11 h01
  simp only [OnGround, pt, Matrix.mulVec, dotProduct, Fin.sum_univ_three, Pi.add_apply,
    Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons,
    Matrix.tail_cons, Complex.zero_re, Complex.zero_im, mul_zero, add_zero] at ha hb
  set x : ℝ := a.re - b.re
  set y : ℝ := a.im - b.im
  have hlip := hg ⟨T 0 0 * a.re + T 0 1 * a.im, T 1 0 * a.re + T 1 1 * a.im⟩
    ⟨T 0 0 * b.re + T 0 1 * b.im, T 1 0 * b.re + T 1 1 * b.im⟩
  rw [← ha, ← hb] at hlip
  have hn : ‖(⟨T 0 0 * a.re + T 0 1 * a.im, T 1 0 * a.re + T 1 1 * a.im⟩ : ℂ) -
      ⟨T 0 0 * b.re + T 0 1 * b.im, T 1 0 * b.re + T 1 1 * b.im⟩‖ ^ 2 =
      (T 0 0 * x + T 0 1 * y) ^ 2 + (T 1 0 * x + T 1 1 * y) ^ 2 := by
    rw [Complex.sq_norm, Complex.normSq_apply]
    simp only [Complex.sub_re, Complex.sub_im, x, y]
    ring
  have hsum : (T 0 0 * x + T 0 1 * y) ^ 2 + (T 1 0 * x + T 1 1 * y) ^ 2 +
      (T 2 0 * x + T 2 1 * y) ^ 2 = x ^ 2 + y ^ 2 := by
    linear_combination x ^ 2 * h00 + y ^ 2 * h11 + 2 * x * y * h01
  have hz : T 2 0 * a.re + T 2 1 * a.im + c - (T 2 0 * b.re + T 2 1 * b.im + c) =
      T 2 0 * x + T 2 1 * y := by simp only [x, y]; ring
  rw [hz] at hlip
  set N := ‖(⟨T 0 0 * a.re + T 0 1 * a.im, T 1 0 * a.re + T 1 1 * a.im⟩ : ℂ) -
      ⟨T 0 0 * b.re + T 0 1 * b.im, T 1 0 * b.re + T 1 1 * b.im⟩‖ with hN
  have hN0 : 0 ≤ N := norm_nonneg _
  have h1 : (T 2 0 * x + T 2 1 * y) ^ 2 ≤ L ^ 2 * N ^ 2 := by
    have := abs_le_abs_of_nonneg (abs_nonneg _) hlip
    rw [abs_abs, abs_of_nonneg (mul_nonneg hL hN0)] at this
    calc (T 2 0 * x + T 2 1 * y) ^ 2 = |T 2 0 * x + T 2 1 * y| ^ 2 := (sq_abs _).symm
      _ ≤ (L * N) ^ 2 := pow_le_pow_left₀ (abs_nonneg _) this 2
      _ = L ^ 2 * N ^ 2 := by ring
  rw [hn] at h1
  nlinarith [sq_nonneg (T 2 0 * x + T 2 1 * y), sq_nonneg L]

section local_balance

variable {ε : ℝ} {g : ℂ → ℝ}

/-- The trapezoid of Theorem 5.7 is symmetric with respect to the real axis. -/
lemma conj_trapT_A : conj trapT.A = trapT.B := by
  apply Complex.ext <;> simp [trapT, eA, eB]

lemma conj_trapT_B : conj trapT.B = trapT.A := by
  apply Complex.ext <;> simp [trapT, eA, eB]

lemma conj_trapT_C : conj trapT.C = trapT.D := by
  apply Complex.ext <;> simp [trapT, eC, eD]

lemma conj_trapT_D : conj trapT.D = trapT.C := by
  apply Complex.ext <;> simp [trapT, eC, eD]

/-- Remark 5.9 (g), first case: the positions which neither turn the table upside down nor make it
vertical are the positions `(θ, q, c)`, excluded by Theorem 5.7. -/
lemma trapezoid_not_upright (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000)
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x)
    {T : Matrix (Fin 3) (Fin 3) ℝ} (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ)
    (h : 0 < T 2 2) (c : ℝ) :
    ¬ (OnGround g (T *ᵥ pt trapT.A 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.B 0 + pt 0 c) ∧
      OnGround g (T *ᵥ pt trapT.C 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.D 0 + pt 0 c)) := by
  obtain ⟨q, θ, hq, rfl⟩ := exists_S_mul_Rz hT h
  rintro ⟨hA, hB, hC, hD⟩
  rw [onGround_iff_resid] at hA hB hC hD
  exact trapezoid_wobbles hε hε₀ hg hgd θ ⟨q, c, hq, hA, hB, hC, hD⟩

/-- Remark 5.9 (g), second case: turning the table upside down maps the trapezoid onto itself. -/
lemma trapezoid_not_upside_down (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000)
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x)
    {T : Matrix (Fin 3) (Fin 3) ℝ} (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ)
    (h : T 2 2 < 0) (c : ℝ) :
    ¬ (OnGround g (T *ᵥ pt trapT.A 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.B 0 + pt 0 c) ∧
      OnGround g (T *ᵥ pt trapT.C 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.D 0 + pt 0 c)) := by
  rintro ⟨hA, hB, hC, hD⟩
  have key : ∀ a : ℂ, (T * flipX) *ᵥ pt a 0 = T *ᵥ pt (conj a) 0 := fun a => by
    rw [← Matrix.mulVec_mulVec, flipX_pt]
  refine trapezoid_not_upright hε hε₀ hg hgd (Submonoid.mul_mem _ hT flipX_mem)
    (by rw [mul_flipX_22]; linarith) c ?_
  rw [key, key, key, key, conj_trapT_A, conj_trapT_B, conj_trapT_C, conj_trapT_D]
  exact ⟨hB, hA, hD, hC⟩

/-- Remark 5.9 (g), third case: a vertical position is impossible on a flat ground, since the
feet `A`, `B` and `D` cannot all be on the ground. -/
lemma trapezoid_not_vertical (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000)
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    {T : Matrix (Fin 3) (Fin 3) ℝ} (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ)
    (h : T 2 2 = 0) (c : ℝ) :
    ¬ (OnGround g (T *ᵥ pt trapT.A 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.B 0 + pt 0 c) ∧
      OnGround g (T *ᵥ pt trapT.D 0 + pt 0 c)) := by
  rintro ⟨hA, hB, hD⟩
  set L := ε * 10 + ε ^ 3 * 169 with hLdef
  have hL0 : 0 ≤ L := by positivity
  have hε3 : ε ^ 3 ≤ (1 / 1000) ^ 3 := pow_le_pow_left₀ hε.le hε₀ 3
  have hL1 : L ≤ 0.0102 := by rw [hLdef]; linarith only [hε₀, hε3]
  obtain ⟨-, hTT', -⟩ := SO3_iff hT
  have hrow := congrFun (congrFun hTT' 2) 2
  simp [Matrix.mul_apply, Fin.sum_univ_three, h] at hrow
  have hAB := height_sub_sq_le hL0 hg hT c hA hB
  have hAD := height_sub_sq_le hL0 hg hT c hA hD
  simp only [trapT, eA, eB, eD] at hAB hAD
  have hcb := cb_bounds
  have hsb := sb_bounds
  set u := T 2 0
  set v := T 2 1
  -- the pair `A`, `B`: `|v| ≤ L`
  have hv : v ^ 2 ≤ L ^ 2 := by nlinarith only [hAB]
  -- the pair `A`, `D`
  set a' : ℝ := 3 / 5 - cb
  set b' : ℝ := 4 / 5 - sb
  have ha' : 0.42 < a' ∧ a' < 0.4205 := ⟨by simp only [a']; linarith, by simp only [a']; linarith⟩
  have hb' : -0.1839 < b' ∧ b' < -0.1836 := ⟨by simp only [b']; linarith, by simp only [b']; linarith⟩
  have h1 : (u * a') ^ 2 ≤ 2 * (u * a' + v * b') ^ 2 + 2 * (v * b') ^ 2 := by
    nlinarith only [sq_nonneg (u * a' + v * b' + v * b')]
  have h2 : (v * b') ^ 2 ≤ L ^ 2 * b' ^ 2 := by
    rw [mul_pow]; exact mul_le_mul_of_nonneg_right hv (sq_nonneg _)
  have h3 : (1 - L ^ 2) * a' ^ 2 ≤ (u * a') ^ 2 := by
    rw [mul_pow]; exact mul_le_mul_of_nonneg_right (by linarith only [hrow, hv]) (sq_nonneg _)
  have key : (1 - L ^ 2) * a' ^ 2 ≤ 2 * (L ^ 2 * (a' ^ 2 + b' ^ 2)) + 2 * (L ^ 2 * b' ^ 2) := by
    linarith only [h1, h2, h3, hAD]
  have hL2 : L ^ 2 ≤ 0.000105 := by nlinarith only [hL0, hL1]
  have ha2 : 0.1764 < a' ^ 2 := by nlinarith only [ha'.1]
  have ha2' : a' ^ 2 < 0.1769 := by nlinarith only [ha'.1, ha'.2]
  have hb2 : b' ^ 2 < 0.0339 := by nlinarith only [hb'.1, hb'.2]
  have hXA : L ^ 2 * a' ^ 2 ≤ 0.000105 * 0.1769 :=
    mul_le_mul hL2 ha2'.le (sq_nonneg _) (by norm_num)
  have hXB : L ^ 2 * b' ^ 2 ≤ 0.000105 * 0.0339 :=
    mul_le_mul hL2 hb2.le (sq_nonneg _) (by norm_num)
  linarith only [key, hXA, hXB, ha2]

/-- **Remark 5.9 (g)**: the trapezoid of Theorem 5.7 cannot be *balanced locally* on the terrain
`g` of Theorem 5.7, in the sense of Baritompa, Löwen, Polster & Ross: there is no rotation
`T ∈ SO(3)` (which may tilt the table, turn it upside down or make it vertical) and no height `c`
such that the four feet `T (a_E, 0) + (0, 0, c)` are on the ground. -/
theorem trapezoid_not_locally_balanced (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000)
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x)
    {T : Matrix (Fin 3) (Fin 3) ℝ} (hT : T ∈ Matrix.specialOrthogonalGroup (Fin 3) ℝ) (c : ℝ) :
    ¬ (OnGround g (T *ᵥ pt trapT.A 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.B 0 + pt 0 c) ∧
      OnGround g (T *ᵥ pt trapT.C 0 + pt 0 c) ∧ OnGround g (T *ᵥ pt trapT.D 0 + pt 0 c)) := by
  rcases lt_trichotomy (T 2 2) 0 with h | h | h
  · exact trapezoid_not_upside_down hε hε₀ hg hgd hT h c
  · rintro ⟨hA, hB, -, hD⟩
    exact trapezoid_not_vertical hε hε₀ hg hT h c ⟨hA, hB, hD⟩
  · exact trapezoid_not_upright hε hε₀ hg hgd hT h c

end local_balance

/-! ### Remark 5.10: chains of touchdowns -/

/-- The difference of the squared lengths of the diagonals:
`(|A - C|² - |B - D|²) ABCD = (BC - AD)(AB - CD)`. -/
lemma diag_sq_sub (F : Feet) :
    ((‖F.A - F.C‖ ^ 2 - ‖F.B - F.D‖ ^ 2 : ℝ) : ℂ) * (F.A * F.B * F.C * F.D) =
      (F.B * F.C - F.A * F.D) * (F.A * F.B - F.C * F.D) := by
  have cA := inv_eq_conj_of_norm_eq_one F.nA
  have cB := inv_eq_conj_of_norm_eq_one F.nB
  have cC := inv_eq_conj_of_norm_eq_one F.nC
  have cD := inv_eq_conj_of_norm_eq_one F.nD
  have hA := F.A_ne
  have hB := F.B_ne
  have hC := F.C_ne
  have hD := F.D_ne
  have e : ∀ z : ℂ, ((‖z‖ ^ 2 : ℝ) : ℂ) = z * conj z := fun z => by
    rw [Complex.mul_conj, Complex.normSq_eq_norm_sq]
  push_cast
  rw [← Complex.ofReal_pow, ← Complex.ofReal_pow, e, e, map_sub, map_sub, ← cA, ← cB, ← cC, ← cD]
  field_simp
  ring

/-- **Remark 5.10**: if the diagonals have the same length, a rotation `R_ψ` of the circle maps the
chord `AC` onto the chord `BD`, with `A ↦ D, C ↦ B` or `A ↦ B, C ↦ D`. -/
theorem exists_rot_of_diag_eq (F : Feet) (hd : ‖F.A - F.C‖ = ‖F.B - F.D‖) :
    ∃ ψ : ℝ, (rot ψ * F.A = F.D ∧ rot ψ * F.C = F.B) ∨ (rot ψ * F.A = F.B ∧ rot ψ * F.C = F.D) := by
  have h := diag_sq_sub F
  rw [hd, sub_self, Complex.ofReal_zero, zero_mul] at h
  have cA := inv_eq_conj_of_norm_eq_one F.nA
  have hA := F.A_ne
  -- a unit complex number is a rotation
  have hrot : ∀ w : ℂ, ‖w‖ = 1 → ∃ ψ : ℝ, rot ψ = w := fun w hw => by
    obtain ⟨ψ, hψ⟩ := Axis.exists_rot_of_norm (r := 1) hw
    exact ⟨ψ, by rw [hψ]; simp⟩
  rcases mul_eq_zero.1 h.symm with h1 | h1
  · -- `BC = AD`: `w = B / A`
    obtain ⟨ψ, hψ⟩ := hrot (F.B * F.A⁻¹) (by rw [norm_mul, norm_inv, F.nA, F.nB]; simp)
    refine ⟨ψ, Or.inr ⟨by rw [hψ]; field_simp, ?_⟩⟩
    rw [hψ]; field_simp; linear_combination h1
  · -- `AB = CD`: `w = D / A`
    obtain ⟨ψ, hψ⟩ := hrot (F.D * F.A⁻¹) (by rw [norm_mul, norm_inv, F.nA, F.nD]; simp)
    refine ⟨ψ, Or.inl ⟨by rw [hψ]; field_simp, ?_⟩⟩
    rw [hψ]; field_simp; linear_combination -h1

/-- **Remark 5.10**: with the same tilt and height, the position at `θ + ψ` puts the foot `A`
exactly where the position at `θ` puts `D` (`S_q(R_{θ+ψ} a_A, 0) = S_q(R_θ a_D, 0)`). -/
lemma resid_rot_chain {ψ : ℝ} {X Y : ℂ} (h : rot ψ * X = Y) (g : ℂ → ℝ) (θ : ℝ)
    (q : ℂ) (c : ℝ) :
    resid g (θ + ψ) q c X = resid g θ q c Y ∧
      S q *ᵥ (Rz (θ + ψ) *ᵥ pt X 0) + pt 0 c = S q *ᵥ (Rz θ *ᵥ pt Y 0) + pt 0 c := by
  have e : rot (θ + ψ) * X = rot θ * Y := by rw [Axis.rot_add', mul_assoc, h]
  refine ⟨by unfold resid; rw [e], by rw [feet_eq, feet_eq, e]⟩

/-- **Remark 5.10**: the exact chain presupposes the conclusion: if `A`, `C` are on the ground at
`θ` and, with the same tilt and height, at `θ + ψ`, then the table already has its four feet on
the ground at `θ`. -/
theorem chain_presupposes {T : Table} {ψ : ℝ} (hA : rot ψ * T.A = T.D) (hC : rot ψ * T.C = T.B)
    {g : ℂ → ℝ} {θ : ℝ} {q : ℂ} {c : ℝ} (h0A : resid g θ q c T.A = 0)
    (h0C : resid g θ q c T.C = 0) (h1A : resid g (θ + ψ) q c T.A = 0)
    (h1C : resid g (θ + ψ) q c T.C = 0) :
    resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧ resid g θ q c T.C = 0 ∧
      resid g θ q c T.D = 0 := by
  refine ⟨h0A, ?_, h0C, ?_⟩
  · rw [← (resid_rot_chain hC g θ q c).1]; exact h1C
  · rw [← (resid_rot_chain hA g θ q c).1]; exact h1A

/-! ### Remark 5.13 -/

/-- For an isosceles trapezoid symmetric with respect to the real axis (`B = Ā`, `D = C̄`), the
diagonals are cut in the same ratio: `τ = μ`. -/
lemma τ_eq_μ_of_symm (F : Feet) (hB : F.B = conj F.A) (hD : F.D = conj F.C) : F.τ = F.μ := by
  have hX := F.hX
  have hX' := congrArg conj hX
  simp only [map_add, map_mul, Complex.conj_ofReal] at hX'
  rw [hB, hD] at hX
  rw [hB, hD, Complex.conj_conj, Complex.conj_conj] at hX'
  -- `X - X̄ = (τ - μ)(A - C) = (μ - τ)(Ā - C̄)`
  have e : ((F.τ - F.μ : ℝ) : ℂ) * ((F.A - F.C) + (conj F.A - conj F.C)) = 0 := by
    push_cast at hX hX' ⊢
    linear_combination hX + hX'
  rcases mul_eq_zero.1 e with h | h
  · exact sub_eq_zero.1 (by exact_mod_cast h)
  · -- otherwise `A - C` is imaginary, i.e. the diagonals `AC` and `BD = conj AC` are parallel
    exfalso
    have hw : (F.A - F.C).re = 0 := by
      have := congrArg Complex.re h
      simp only [Complex.add_re, Complex.sub_re, Complex.conj_re, Complex.zero_re] at this
      simp only [Complex.sub_re]
      linarith
    apply F.nonParallel
    rw [hB, hD]
    simp only [map_sub, Complex.conj_conj]
    rw [Complex.mul_im, hw]
    ring

/-- **Remark 5.13 (b)**: for an isosceles trapezoid symmetric with respect to the real axis, a
mode `k` such that `e_A^k` and `e_C^k` are real (e.g. `k = n/2` when the feet are at angles in
`(2π/n) ℤ`, as for the degenerate rational trapezoids of Remark 5.13 (b), after a rotation) is
degenerate. -/
theorem m_eq_zero_of_symm (F : Feet) (hB : F.B = conj F.A) (hD : F.D = conj F.C) {k : ℕ}
    (hA : (F.A ^ k).im = 0) (hC : (F.C ^ k).im = 0) : F.m k = 0 := by
  have hτμ := τ_eq_μ_of_symm F hB hD
  have rA : conj (F.A ^ k) = F.A ^ k := Complex.conj_eq_iff_im.2 hA
  have rC : conj (F.C ^ k) = F.C ^ k := Complex.conj_eq_iff_im.2 hC
  simp only [Feet.m, hB, hD, ← map_pow, rA, rC, hτμ]
  ring

/-- For the feet `e^{±iπa/k}`, `e^{±iπb/k}`, the mode `k` has real powers: `(e^{iπa/k})^k = ±1`. -/
lemma exp_pow_real (a k : ℕ) (hk : k ≠ 0) :
    (Complex.exp ((Real.pi * a / k : ℝ) * I) ^ k).im = 0 := by
  have hk' : (k : ℂ) ≠ 0 := by exact_mod_cast hk
  have e : (k : ℂ) * (((Real.pi * a / k : ℝ) : ℂ) * I) = ((a * Real.pi : ℝ) : ℂ) * I := by
    push_cast
    field_simp
  rw [← Complex.exp_nat_mul, e, Complex.exp_ofReal_mul_I_im, Real.sin_nat_mul_pi]

/-- **Remark 5.13 (c)**: if tables `F_j` converge to a table `F` and `n_j → ∞`, then for every
`ε > 0`, eventually some residue `2 ≤ s ≤ n_j - 2` has `|m_j(s)| < ε`; in particular the constant
`σ` of the non-degenerate approximants tends to `0`. -/
theorem exists_small_mode_of_tendsto (F : ℕ → Feet) (Flim : Feet)
    (hA : Tendsto (fun j => (F j).A) atTop (𝓝 Flim.A)) (hB : Tendsto (fun j => (F j).B) atTop (𝓝 Flim.B))
    (hC : Tendsto (fun j => (F j).C) atTop (𝓝 Flim.C)) (hD : Tendsto (fun j => (F j).D) atTop (𝓝 Flim.D))
    (hτ : Tendsto (fun j => (F j).τ) atTop (𝓝 Flim.τ)) (hμ : Tendsto (fun j => (F j).μ) atTop (𝓝 Flim.μ))
    (n : ℕ → ℕ) (hn : Tendsto n atTop atTop) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ j in atTop, ∃ s : ℕ, 2 ≤ s ∧ s + 2 ≤ n j ∧ ‖(F j).m s‖ < ε := by
  obtain ⟨N, hN, h1, h2, h3, h4⟩ :=
    Axis.exists_pow_near_one Flim.nA Flim.nB Flim.nC Flim.nD (by positivity : 0 < ε / 4) 2
  have hm : ‖Flim.m N‖ < ε / 2 := by
    have := Axis.m_shift Flim h1 h2 h3 h4 0
    rw [add_zero, Flim.m_zero, sub_zero] at this
    linarith
  have hc : ∀ {x : ℕ → ℝ} {y : ℝ}, Tendsto x atTop (𝓝 y) →
      Tendsto (fun j => ((x j : ℝ) : ℂ)) atTop (𝓝 (y : ℂ)) :=
    fun h => (Complex.continuous_ofReal.tendsto _).comp h
  have ht : Tendsto (fun j => (F j).m N) atTop (𝓝 (Flim.m N)) := by
    simp only [Feet.m]
    have h1' := hc (hτ.const_sub 1)
    have h2' := hc (hμ.const_sub 1)
    exact (((((hc hτ).mul (hA.pow N)).sub ((hc hμ).mul (hB.pow N))).add (h1'.mul (hC.pow N))).sub
      (h2'.mul (hD.pow N))).neg
  have e1 : ∀ᶠ j in atTop, ‖(F j).m N‖ < ε :=
    (continuous_norm.tendsto _ |>.comp ht).eventually (gt_mem_nhds (by linarith))
  have e2 : ∀ᶠ j in atTop, N + 2 ≤ n j := hn.eventually_ge_atTop (N + 2)
  exact (e1.and e2).mono fun j hj => ⟨N, hN, hj.2, hj.1⟩

/-- **Remark 5.13 (d)**: a vector `x ∈ ℝ^{ℤ/6}` without Fourier modes `0, ±1`
(`∑ x_j = ∑ x_j cos(πj/3) = ∑ x_j sin(πj/3) = 0`) satisfies `min x ≤ -½ max x`. -/
theorem exists_le_neg_half_max (x : Fin 6 → ℝ) (h0 : x 0 + x 1 + x 2 + x 3 + x 4 + x 5 = 0)
    (hc : 2 * x 0 + x 1 - x 2 - 2 * x 3 - x 4 + x 5 = 0) (hs : x 1 + x 2 - x 4 - x 5 = 0)
    (i : Fin 6) (hi : ∀ j, x j ≤ x i) : ∃ j, x j ≤ -(x i / 2) := by
  by_contra hcon
  push Not at hcon
  have := hi 0; have := hi 1; have := hi 2; have := hi 3; have := hi 4; have := hi 5
  have := hcon 0; have := hcon 1; have := hcon 2; have := hcon 3; have := hcon 4; have := hcon 5
  fin_cases i <;> simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk] at * <;> linarith

/-! ### Remark 5.14 (a) -/

section ergodic

variable {T : Table} {g : ℂ → ℝ} {L : ℝ}

/-- **Remark 5.14 (a)**: for a cyclic table, `∫ w_AC = ∫ (w_AC - F₀)`, which is `O(L³)` by
Proposition 4.10. -/
theorem integral_wob (hc : T.Cyclic) (hg : IsLip g L) (hs : T.SmallL L) {τ μ : ℝ}
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ 1) (hμ0 : 0 ≤ μ) (hμ1 : μ ≤ 1) :
    ∫ θ in (0 : ℝ)..2 * Real.pi, T.wob g L θ =
        ∫ θ in (0 : ℝ)..2 * Real.pi, (T.wob g L θ - T.F₀ g τ μ θ) ∧
      |∫ θ in (0 : ℝ)..2 * Real.pi, T.wob g L θ| ≤
        2 * Real.pi * (2 * (L * (f ((L * T.K) ^ 2) * T.r * (L * T.K) ^ 2))) := by
  have hw := Table.continuous_wob hg hs
  have hF := Table.continuous_F₀ (T := T) hg.continuous τ μ
  have hI := Table.integral_F₀ hc hg.continuous τ μ
  have e : ∫ θ in (0 : ℝ)..2 * Real.pi, T.wob g L θ =
      ∫ θ in (0 : ℝ)..2 * Real.pi, (T.wob g L θ - T.F₀ g τ μ θ) := by
    rw [intervalIntegral.integral_sub (hw.intervalIntegrable _ _) (hF.intervalIntegrable _ _), hI,
      sub_zero]
  refine ⟨e, ?_⟩
  rw [e, ← Real.norm_eq_abs]
  have hb := intervalIntegral.norm_integral_le_of_norm_le_const (a := 0) (b := 2 * Real.pi)
    (f := fun θ => T.wob g L θ - T.F₀ g τ μ θ)
    (C := 2 * (L * (f ((L * T.K) ^ 2) * T.r * (L * T.K) ^ 2)))
    (fun θ _ => by
      rw [Real.norm_eq_abs]
      exact Table.abs_wob_sub_F₀_le hg hs θ hX hτ0 hτ1 hμ0 hμ1)
  rw [sub_zero, abs_of_pos (by positivity)] at hb
  linarith

/-- **Remark 5.14 (a)**: `∫ w_AC` is not `0` in general: for the table-terrain duo of Theorem 5.7,
`∫ w_AC ≥ 2π ε³ > 0`. -/
theorem integral_wob_trapezoid_pos {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000) {g : ℂ → ℝ}
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x) :
    0 < ∫ θ in (0 : ℝ)..2 * Real.pi, trapT.wob g (ε * 10 + ε ^ 3 * 169) θ := by
  have hw := Table.continuous_wob hg (trapT_small hε.le hε₀)
  have hmono : ∫ θ in (0 : ℝ)..2 * Real.pi, ε ^ 3 ≤
      ∫ θ in (0 : ℝ)..2 * Real.pi, trapT.wob g (ε * 10 + ε ^ 3 * 169) θ :=
    intervalIntegral.integral_mono_on (by positivity) intervalIntegrable_const
      (hw.intervalIntegrable _ _) fun θ _ => trapezoid_wob_ge hε hε₀ hg hgd θ
  rw [intervalIntegral.integral_const, smul_eq_mul, sub_zero] at hmono
  have : 0 < 2 * Real.pi * ε ^ 3 := by positivity
  linarith

end ergodic

/-! ### Remark 5.14 (a): small non-degenerate modes -/

namespace Feet

variable (F : Feet)

/-- A table is *rational* if, after a rotation, its feet are `n`-th roots of unity for some
`n ≥ 1`: `e_A^n = e_B^n = e_C^n = e_D^n`. -/
def IsRat : Prop := ∃ n : ℕ, 1 ≤ n ∧ F.B ^ n = F.A ^ n ∧ F.C ^ n = F.A ^ n ∧ F.D ^ n = F.A ^ n

lemma mul_conj_eq_one {e : ℂ} (he : ‖e‖ = 1) : e * conj e = 1 := by
  rw [Complex.mul_conj', he]; simp

/-- If `τ = μ`, then `e_A e_B = e_C e_D` (the chords `AB` and `CD` are parallel). -/
lemma AB_eq_CD (h : F.τ = F.μ) : F.A * F.B = F.C * F.D := by
  have hX := F.hX
  have hX' := congrArg conj hX
  simp only [map_add, map_mul, Complex.conj_ofReal] at hX'
  rw [h] at hX hX'
  push_cast at hX hX'
  have hAc := mul_conj_eq_one F.nA
  have hBc := mul_conj_eq_one F.nB
  have hCc := mul_conj_eq_one F.nC
  have hDc := mul_conj_eq_one F.nD
  have ht : (F.μ : ℂ) ≠ 0 := by exact_mod_cast F.μ0.ne'
  have key : (F.μ : ℂ) * (F.A - F.B) * (F.C * F.D - F.A * F.B) = 0 := by
    linear_combination (-(F.A * F.B * F.C * F.D)) * hX' + ((F.μ : ℂ) * F.B * F.C * F.D) * hAc
      + ((1 - (F.μ : ℂ)) * F.A * F.B * F.D) * hCc - ((F.μ : ℂ) * F.A * F.C * F.D) * hBc
      - ((1 - (F.μ : ℂ)) * F.A * F.B * F.C) * hDc - (F.A * F.B) * hX
  rcases mul_eq_zero.1 key with h1 | h1
  · exact absurd (sub_eq_zero.1 ((mul_eq_zero.1 h1).resolve_left ht)) F.AB
  · exact (sub_eq_zero.1 h1).symm

/-- If `τ + μ = 1`, then `e_A e_D = e_B e_C` (the chords `AD` and `BC` are parallel). -/
lemma AD_eq_BC (h : F.τ + F.μ = 1) : F.A * F.D = F.B * F.C := by
  have hX := F.hX
  have hX' := congrArg conj hX
  simp only [map_add, map_mul, Complex.conj_ofReal] at hX'
  have hμ : F.μ = 1 - F.τ := by linarith
  rw [hμ] at hX hX'
  push_cast at hX hX'
  have hAc := mul_conj_eq_one F.nA
  have hBc := mul_conj_eq_one F.nB
  have hCc := mul_conj_eq_one F.nC
  have hDc := mul_conj_eq_one F.nD
  have ht : (F.τ : ℂ) ≠ 0 := by exact_mod_cast F.τ0.ne'
  have key : (F.τ : ℂ) * (F.A - F.D) * (F.B * F.C - F.A * F.D) = 0 := by
    linear_combination (-(F.A * F.B * F.C * F.D)) * hX' + ((F.τ : ℂ) * F.B * F.C * F.D) * hAc
      + ((1 - (F.τ : ℂ)) * F.A * F.B * F.D) * hCc - ((1 - (F.τ : ℂ)) * F.A * F.C * F.D) * hBc
      - ((F.τ : ℂ) * F.A * F.B * F.C) * hDc - (F.A * F.D) * hX
  rcases mul_eq_zero.1 key with h1 | h1
  · exact absurd (sub_eq_zero.1 ((mul_eq_zero.1 h1).resolve_left ht)) F.AD
  · exact (sub_eq_zero.1 h1).symm

/-- If `m(n) = m(2n) = m(3n) = 0`, the table is rational: the values `z_E = e_E^n` satisfy
`Σ c_E z_E^j = 0` for `j = 0, …, 3`, so each `z_E` equals another one (a Vandermonde argument),
and the possible coincidences force `e_E^{2n}` to be the same for all feet. -/
lemma isRat_of_three {n : ℕ} (hn : 1 ≤ n) (z1 : F.m n = 0) (z2 : F.m (2 * n) = 0)
    (z3 : F.m (3 * n) = 0) : F.IsRat := by
  have pw : ∀ (e : ℂ) (j : ℕ), e ^ (j * n) = (e ^ n) ^ j := fun e j => by rw [mul_comm, pow_mul]
  have hτ : (F.τ : ℂ) ≠ 0 := by exact_mod_cast F.τ0.ne'
  have hμ : (F.μ : ℂ) ≠ 0 := by exact_mod_cast F.μ0.ne'
  have hτ' : 1 - (F.τ : ℂ) ≠ 0 := by
    have : (1 - F.τ : ℝ) ≠ 0 := by linarith [F.τ1]
    exact_mod_cast this
  have hμ' : 1 - (F.μ : ℂ) ≠ 0 := by
    have : (1 - F.μ : ℝ) ≠ 0 := by linarith [F.μ1]
    exact_mod_cast this
  have S0 : (F.τ : ℂ) - F.μ + (1 - F.τ) - (1 - F.μ) = 0 := by ring
  have S1 : (F.τ : ℂ) * F.A ^ n - F.μ * F.B ^ n + (1 - F.τ) * F.C ^ n - (1 - F.μ) * F.D ^ n = 0 := by
    have := z1; simp only [Feet.m] at this; push_cast at this; linear_combination -this
  have S2 : (F.τ : ℂ) * (F.A ^ n) ^ 2 - F.μ * (F.B ^ n) ^ 2 + (1 - F.τ) * (F.C ^ n) ^ 2
      - (1 - F.μ) * (F.D ^ n) ^ 2 = 0 := by
    have := z2; simp only [Feet.m, pw] at this; push_cast at this; linear_combination -this
  have S3 : (F.τ : ℂ) * (F.A ^ n) ^ 3 - F.μ * (F.B ^ n) ^ 3 + (1 - F.τ) * (F.C ^ n) ^ 3
      - (1 - F.μ) * (F.D ^ n) ^ 3 = 0 := by
    have := z3; simp only [Feet.m, pw] at this; push_cast at this; linear_combination -this
  -- the rationality conclusions
  have all_eq : F.A ^ n = F.B ^ n → F.A ^ n = F.C ^ n → F.A ^ n = F.D ^ n → F.IsRat :=
    fun h1 h2 h3 => ⟨n, hn, h1.symm, h2.symm, h3.symm⟩
  have two_n : (F.A ^ n) ^ 2 = (F.B ^ n) ^ 2 → (F.A ^ n) ^ 2 = (F.C ^ n) ^ 2 →
      (F.A ^ n) ^ 2 = (F.D ^ n) ^ 2 → F.IsRat := fun h1 h2 h3 =>
    ⟨2 * n, by omega, by rw [mul_comm, pow_mul, pow_mul, h1], by rw [mul_comm, pow_mul, pow_mul, h2],
      by rw [mul_comm, pow_mul, pow_mul, h3]⟩
  have hAB : (F.A * F.B) ^ n = (F.C * F.D) ^ n → F.A ^ n * F.B ^ n = F.C ^ n * F.D ^ n :=
    fun h => by rw [← mul_pow, ← mul_pow, h]
  have hAD : (F.A * F.D) ^ n = (F.B * F.C) ^ n → F.A ^ n * F.D ^ n = F.B ^ n * F.C ^ n :=
    fun h => by rw [← mul_pow, ← mul_pow, h]
  generalize F.A ^ n = a at S1 S2 S3 all_eq two_n hAB hAD
  generalize F.B ^ n = b at S1 S2 S3 all_eq two_n hAB hAD
  generalize F.C ^ n = c at S1 S2 S3 all_eq two_n hAB hAD
  generalize F.D ^ n = d at S1 S2 S3 all_eq two_n hAB hAD
  -- each `z_E` coincides with another one
  have cA : (a - b) * (a - c) * (a - d) = 0 := by
    have : (F.τ : ℂ) * ((a - b) * (a - c) * (a - d)) = 0 := by
      linear_combination S3 - (b + c + d) * S2 + (b * c + b * d + c * d) * S1 - b * c * d * S0
    exact (mul_eq_zero.1 this).resolve_left hτ
  have cB : (b - a) * (b - c) * (b - d) = 0 := by
    have : -(F.μ : ℂ) * ((b - a) * (b - c) * (b - d)) = 0 := by
      linear_combination S3 - (a + c + d) * S2 + (a * c + a * d + c * d) * S1 - a * c * d * S0
    exact (mul_eq_zero.1 this).resolve_left (neg_ne_zero.2 hμ)
  have cC : (c - a) * (c - b) * (c - d) = 0 := by
    have : (1 - (F.τ : ℂ)) * ((c - a) * (c - b) * (c - d)) = 0 := by
      linear_combination S3 - (a + b + d) * S2 + (a * b + a * d + b * d) * S1 - a * b * d * S0
    exact (mul_eq_zero.1 this).resolve_left hτ'
  have cD : (d - a) * (d - b) * (d - c) = 0 := by
    have : -(1 - (F.μ : ℂ)) * ((d - a) * (d - b) * (d - c)) = 0 := by
      linear_combination S3 - (a + b + c) * S2 + (a * b + a * c + b * c) * S1 - a * b * c * S0
    exact (mul_eq_zero.1 this).resolve_left (neg_ne_zero.2 hμ')
  -- `Σ c_E (z_E - x) = 0`
  have pair : ∀ x : ℂ, (F.τ : ℂ) * (a - x) - F.μ * (b - x) + (1 - F.τ) * (c - x)
      - (1 - F.μ) * (d - x) = 0 := fun x => by linear_combination S1 - x * S0
  have z0 : ∀ {x y : ℂ}, x - y = 0 → x = y := fun h => sub_eq_zero.1 h
  -- `d` once `a = b = c`
  have fin_d : a = b → a = c → F.IsRat := fun hab hac => by
    refine all_eq hab hac ?_
    rcases mul_eq_zero.1 cD with h | h
    · rcases mul_eq_zero.1 h with h | h
      · exact (z0 h).symm
      · rw [z0 h, hab]
    · rw [z0 h, hac]
  rcases mul_eq_zero.1 cA with h | had
  · rcases mul_eq_zero.1 h with hab | hac
    · -- `a = b`
      have hab := z0 hab
      rcases mul_eq_zero.1 cC with h' | hcd
      · rcases mul_eq_zero.1 h' with hca | hcb
        · exact fin_d hab (z0 hca).symm
        · exact fin_d hab (by rw [z0 hcb, hab])
      · -- `a = b`, `c = d`: then `τ = μ`, or `a = c`
        have hcd := z0 hcd
        have : ((F.τ : ℂ) - F.μ) * (a - c) = 0 := by
          linear_combination pair c - (F.μ : ℂ) * hab - (1 - (F.μ : ℂ)) * hcd
        rcases mul_eq_zero.1 this with htm | hac
        · have hτμ : F.τ = F.μ := Complex.ofReal_injective (z0 htm)
          have e := hAB (by rw [F.AB_eq_CD hτμ])
          rw [← hab, ← hcd] at e
          exact two_n (by rw [hab]) (by rw [sq, sq, e]) (by rw [← hcd, sq, sq, e])
        · exact fin_d hab (z0 hac)
    · -- `a = c`: then `a = b`
      have hac := z0 hac
      have hab : a = b := by
        rcases mul_eq_zero.1 cB with h' | hbd
        · rcases mul_eq_zero.1 h' with hba | hbc
          · exact (z0 hba).symm
          · rw [z0 hbc, hac]
        · have hbd := z0 hbd
          have : a - b = 0 := by
            linear_combination pair b + (1 - (F.τ : ℂ)) * hac - (1 - (F.μ : ℂ)) * hbd
          exact z0 this
      exact fin_d hab hac
  · -- `a = d`
    have had := z0 had
    rcases mul_eq_zero.1 cB with h' | hbd
    · rcases mul_eq_zero.1 h' with hba | hbc
      · have hab := (z0 hba).symm
        refine all_eq hab ?_ had
        rcases mul_eq_zero.1 cC with h'' | hcd
        · rcases mul_eq_zero.1 h'' with hca | hcb
          · exact (z0 hca).symm
          · rw [z0 hcb, hab]
        · rw [z0 hcd, had]
      · -- `a = d`, `b = c`: then `τ + μ = 1`, or `a = b`
        have hbc := z0 hbc
        have : ((F.τ : ℂ) + F.μ - 1) * (a - b) = 0 := by
          linear_combination pair b + (1 - (F.τ : ℂ)) * hbc - (1 - (F.μ : ℂ)) * had
        rcases mul_eq_zero.1 this with htm | hab
        · have hτμ : F.τ + F.μ = 1 := by
            have h1 : ((F.τ + F.μ : ℝ) : ℂ) = ((1 : ℝ) : ℂ) := by
              push_cast; linear_combination htm
            exact_mod_cast h1
          have e := hAD (by rw [F.AD_eq_BC hτμ])
          rw [← had, ← hbc] at e
          exact two_n (by rw [sq, sq, e]) (by rw [← hbc, sq, sq, e]) (by rw [had])
        · have hab := z0 hab
          exact all_eq hab (by rw [hab, hbc]) had
    · -- `a = d = b`
      have hab : a = b := by rw [had, z0 hbd]
      refine all_eq hab ?_ had
      rcases mul_eq_zero.1 cC with h'' | hcd
      · rcases mul_eq_zero.1 h'' with hca | hcb
        · exact (z0 hca).symm
        · rw [z0 hcb, hab]
      · rw [z0 hcd, had]

/-- **Remark 5.14 (a)**: for an irrational table, the non-degenerate modes `k` (`m(k) ≠ 0`) have
`inf |m(k)| = 0`, and arbitrarily large such modes are arbitrarily small: the analogue of `σ` for
an infinite orbit is `0`. -/
theorem exists_small_nondegenerate_mode (hirr : ¬ F.IsRat) {ε : ℝ} (hε : 0 < ε) (N : ℕ) :
    ∃ k ≥ N, F.m k ≠ 0 ∧ ‖F.m k‖ < ε := by
  obtain ⟨n, hn, h1, h2, h3, h4⟩ :=
    Axis.exists_pow_near_one F.nA F.nB F.nC F.nD (by positivity : 0 < ε / 7) (max N 1)
  have hn1 : 1 ≤ n := le_trans (le_max_right _ _) hn
  have hnN : N ≤ n := le_trans (le_max_left _ _) hn
  have s1 : ‖F.m n‖ < 2 * (ε / 7) := by
    have := Axis.m_shift F h1 h2 h3 h4 0
    rwa [add_zero, F.m_zero, sub_zero] at this
  have s2 : ‖F.m (2 * n)‖ < 4 * (ε / 7) := by
    have := Axis.m_shift F h1 h2 h3 h4 n
    rw [show n + n = 2 * n by ring] at this
    have := norm_add_le (F.m (2 * n) - F.m n) (F.m n)
    rw [sub_add_cancel] at this
    linarith
  have s3 : ‖F.m (3 * n)‖ < 6 * (ε / 7) := by
    have := Axis.m_shift F h1 h2 h3 h4 (2 * n)
    rw [show n + 2 * n = 3 * n by ring] at this
    have := norm_add_le (F.m (3 * n) - F.m (2 * n)) (F.m (2 * n))
    rw [sub_add_cancel] at this
    linarith
  by_cases e1 : F.m n = 0
  · by_cases e2 : F.m (2 * n) = 0
    · by_cases e3 : F.m (3 * n) = 0
      · exact absurd (F.isRat_of_three hn1 e1 e2 e3) hirr
      · exact ⟨3 * n, by omega, e3, by linarith⟩
    · exact ⟨2 * n, by omega, e2, by linarith⟩
  · exact ⟨n, hnN, e1, by linarith⟩

end Feet

end Wobbly


==> anc/lean/Wobbly/Smooth.lean <==
import Wobbly.Wobble
import Mathlib.Analysis.Calculus.ImplicitContDiff
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.SpecialFunctions.ExpDeriv

/-!
# Proposition 4.4: regularity of the equal hovering position

If the terrain `g` is `C^k` (`1 ≤ k ≤ ∞`), then the tilt `q_AC` and the height `c_AC` of the equal
hovering position are `C^k` functions of `θ` (`Table.contDiff_tilt`, `Table.contDiff_cAC`).

The proof applies the implicit function theorem (`ContDiffAt.implicitFunction`) to
`F(θ, q) = Q_θ(q) - q` at `(θ₀, q_AC(θ₀))`: `F` is `C^k` on `‖q‖ < 1`, and `∂_q F = D Q_θ - 1` is
invertible because `Q_θ` is a contraction near its fixed point (`‖D Q_θ‖ < 1`). The implicit
function coincides with `q_AC` near `θ₀` by uniqueness of the fixed point.
-/

open Complex Filter Topology
open scoped ContDiff NNReal

namespace Wobbly

variable {n : ℕ∞}

lemma contDiff_rot' : ContDiff ℝ n rot := by
  unfold rot
  exact Complex.contDiff_exp.comp (Complex.ofRealCLM.contDiff.mul contDiff_const)

lemma contDiff_dot' (u : ℂ) : ContDiff ℝ n fun q : ℂ => dot u q := by
  unfold dot
  exact (contDiff_const.mul Complex.reCLM.contDiff).add (contDiff_const.mul Complex.imCLM.contDiff)

lemma contDiff_dot_pair : ContDiff ℝ n fun p : ℂ × ℂ => dot p.1 p.2 := by
  unfold dot
  exact ((Complex.reCLM.contDiff.comp contDiff_fst).mul (Complex.reCLM.contDiff.comp contDiff_snd)).add
    ((Complex.imCLM.contDiff.comp contDiff_fst).mul (Complex.imCLM.contDiff.comp contDiff_snd))

/-- `q ↦ f(‖q‖²)` is smooth on the open unit disc. -/
lemma contDiffAt_f_norm {q : ℂ} (hq : ‖q‖ < 1) :
    ContDiffAt ℝ n (fun q : ℂ => f (‖q‖ ^ 2)) q := by
  have h1 : ContDiffAt ℝ n (fun q : ℂ => 1 - ‖q‖ ^ 2) q :=
    (contDiff_const.sub (contDiff_norm_sq ℝ)).contDiffAt
  have hpos : 0 < 1 - ‖q‖ ^ 2 := by nlinarith [norm_nonneg q]
  have h2 := h1.sqrt hpos.ne'
  unfold f
  exact contDiffAt_const.div (contDiffAt_const.add h2) (by positivity)

/-- `(u, q) ↦ foot u q` is smooth on `‖q‖ < 1`. -/
lemma contDiffAt_foot {p : ℂ × ℂ} (hq : ‖p.2‖ < 1) :
    ContDiffAt ℝ n (fun p : ℂ × ℂ => foot p.1 p.2) p := by
  unfold foot Φ
  have hf : ContDiffAt ℝ n (fun p : ℂ × ℂ => f (‖p.2‖ ^ 2)) p :=
    (contDiffAt_f_norm hq).comp p contDiff_snd.contDiffAt
  have hr : ContDiffAt ℝ n (fun p : ℂ × ℂ => ((f (‖p.2‖ ^ 2) * dot p.1 p.2 : ℝ) : ℂ)) p :=
    Complex.ofRealCLM.contDiff.contDiffAt.comp p (hf.mul contDiff_dot_pair.contDiffAt)
  exact contDiff_fst.contDiffAt.sub (hr.mul contDiff_snd.contDiffAt)

namespace Table

variable {T : Table} {g : ℂ → ℝ} {L : ℝ}

/-- `(θ, q) ↦ g(foot(R_θ a, q))` is `C^k` on `‖q‖ < 1` if `g` is. -/
lemma contDiffAt_g_foot (hgs : ContDiff ℝ n g) (a : ℂ) {p : ℝ × ℂ} (hq : ‖p.2‖ < 1) :
    ContDiffAt ℝ n (fun p : ℝ × ℂ => g (foot (rot p.1 * a) p.2)) p := by
  have hu : ContDiff ℝ n (fun p : ℝ × ℂ => (rot p.1 * a, p.2)) :=
    ((contDiff_rot'.comp contDiff_fst).mul contDiff_const).prodMk contDiff_snd
  have := (contDiffAt_foot (n := n) (p := (rot p.1 * a, p.2)) hq).comp p hu.contDiffAt
  exact hgs.contDiffAt.comp p this

/-- `(θ, q) ↦ Q_θ(q)` is `C^k` on `‖q‖ < 1` if `g` is. -/
lemma contDiffAt_Q (hgs : ContDiff ℝ n g) {p : ℝ × ℂ} (hq : ‖p.2‖ < 1) :
    ContDiffAt ℝ n (fun p : ℝ × ℂ => T.Q g p.1 p.2) p := by
  set w₁ : ℝ × ℂ → ℂ := fun p => rot p.1 * T.e₁
  set w₂ : ℝ × ℂ → ℂ := fun p => rot p.1 * T.e₂
  set α : ℝ × ℂ → ℝ := fun p => (g (foot (rot p.1 * T.A) p.2) - g (foot (rot p.1 * T.C) p.2)) / T.d₁
  set β : ℝ × ℂ → ℝ := fun p => (g (foot (rot p.1 * T.B) p.2) - g (foot (rot p.1 * T.D) p.2)) / T.d₂
  have hw₁ : ContDiff ℝ n w₁ := (contDiff_rot'.comp contDiff_fst).mul contDiff_const
  have hw₂ : ContDiff ℝ n w₂ := (contDiff_rot'.comp contDiff_fst).mul contDiff_const
  have hα : ContDiffAt ℝ n α p :=
    ((contDiffAt_g_foot hgs T.A hq).sub (contDiffAt_g_foot hgs T.C hq)).div_const _
  have hβ : ContDiffAt ℝ n β p :=
    ((contDiffAt_g_foot hgs T.B hq).sub (contDiffAt_g_foot hgs T.D hq)).div_const _
  have re : ∀ {h : ℝ × ℂ → ℂ}, ContDiff ℝ n h → ContDiffAt ℝ n (fun p => (h p).re) p :=
    fun hh => (Complex.reCLM.contDiff.comp hh).contDiffAt
  have im : ∀ {h : ℝ × ℂ → ℂ}, ContDiff ℝ n h → ContDiffAt ℝ n (fun p => (h p).im) p :=
    fun hh => (Complex.imCLM.contDiff.comp hh).contDiffAt
  have hdet : ContDiffAt ℝ n (fun p => det2 (w₁ p) (w₂ p)) p := by
    unfold det2; exact ((re hw₁).mul (im hw₂)).sub ((im hw₁).mul (re hw₂))
  have hd0 : det2 (w₁ p) (w₂ p) ≠ 0 := T.det_rot_ne p.1
  have hx : ContDiffAt ℝ n (fun p => (α p * (w₂ p).im - β p * (w₁ p).im) / det2 (w₁ p) (w₂ p)) p :=
    ((hα.mul (im hw₂)).sub (hβ.mul (im hw₁))).div hdet hd0
  have hy : ContDiffAt ℝ n (fun p => (β p * (w₁ p).re - α p * (w₂ p).re) / det2 (w₁ p) (w₂ p)) p :=
    ((hβ.mul (re hw₁)).sub (hα.mul (re hw₂))).div hdet hd0
  have e : (fun p : ℝ × ℂ => T.Q g p.1 p.2) = fun p =>
      (((α p * (w₂ p).im - β p * (w₁ p).im) / det2 (w₁ p) (w₂ p) : ℝ) : ℂ) +
        (((β p * (w₁ p).re - α p * (w₂ p).re) / det2 (w₁ p) (w₂ p) : ℝ) : ℂ) * I := by
    funext p
    apply Complex.ext <;> simp [Q, solve2, α, β, w₁, w₂]
  rw [e]
  exact (Complex.ofRealCLM.contDiff.contDiffAt.comp p hx).add
    ((Complex.ofRealCLM.contDiff.contDiffAt.comp p hy).mul contDiffAt_const)

/-- A real number `t ∈ ]LK, 1[` for which `Q_θ` is still a contraction on the disc of radius `t`. -/
lemma exists_contract_radius (hs : SmallL T L) :
    ∃ t, L * T.K < t ∧ t < 1 ∧ T.K * (2 * L * T.r * ψ t / T.dmin) < 1 := by
  have hl := lam_lt_one hs
  have h1 := LK_lt_one hs
  have hc : ContinuousAt (fun t => T.K * (2 * L * T.r * ψ t / T.dmin)) (L * T.K) := by
    have hpos : 0 < 1 - (L * T.K) ^ 2 := by
      have := mul_nonneg hs.nonneg T.K_nonneg; nlinarith
    have hsq : ContinuousAt (fun t : ℝ => Real.sqrt (1 - t ^ 2)) (L * T.K) :=
      (continuous_const.sub (continuous_pow 2)).sqrt.continuousAt
    have hsq0 : Real.sqrt (1 - (L * T.K) ^ 2) ≠ 0 := (Real.sqrt_pos.2 hpos).ne'
    unfold ψ
    refine continuousAt_const.mul (((continuousAt_const.mul ?_).div_const _))
    have hd1 : (1 : ℝ) + Real.sqrt (1 - (L * T.K) ^ 2) ≠ 0 := by positivity
    refine ((continuousAt_const.mul continuousAt_id).div (continuousAt_const.add hsq)
      hd1).add ((continuous_pow 3).continuousAt.div (hsq.mul ((continuousAt_const.add hsq).pow 2))
      (mul_ne_zero hsq0 (pow_ne_zero _ hd1)))
  have hev : ∀ᶠ t in 𝓝 (L * T.K), T.K * (2 * L * T.r * ψ t / T.dmin) < 1 :=
    hc.eventually (gt_mem_nhds hl)
  have hev2 : ∀ᶠ t in 𝓝[>] (L * T.K), t < 1 ∧ T.K * (2 * L * T.r * ψ t / T.dmin) < 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      ((hev.and (gt_mem_nhds h1)).mono fun t ht => ⟨ht.2, ht.1⟩)
  obtain ⟨t, ⟨h2, h3⟩, h4⟩ := (hev2.and self_mem_nhdsWithin).exists
  exact ⟨t, h4, h2, h3⟩

/-- **Proposition 4.4 (regularity)**: if `g` is `C^k` (`k ≥ 1`), the tilt `q_AC` of the equal
hovering position is a `C^k` function of `θ`. -/
theorem contDiff_tilt (hg : IsLip g L) (hs : SmallL T L) (hn : n ≠ 0) (hgs : ContDiff ℝ n g) :
    ContDiff ℝ n (tilt T g L) := by
  rw [contDiff_iff_contDiffAt]
  intro θ₀
  obtain ⟨t, ht1, ht2, ht3⟩ := exists_contract_radius hs
  set q₀ := tilt T g L θ₀
  have hq₀ : ‖q₀‖ < t := lt_of_le_of_lt (norm_tilt_le hg hs θ₀) ht1
  set Fq : ℝ × ℂ → ℂ := fun p => T.Q g p.1 p.2 - p.2
  set u : ℝ × ℂ := (θ₀, q₀)
  have hn' : (n : ℕ∞ω) ≠ 0 := by exact_mod_cast hn
  have cdf : ContDiffAt ℝ n Fq u :=
    (contDiffAt_Q hgs (lt_trans hq₀ ht2)).sub contDiff_snd.contDiffAt
  -- `∂_q F = D Q_{θ₀} - 1`, and `‖D Q_{θ₀}‖ < 1`
  set D := fderiv ℝ (fun q => T.Q g θ₀ q) q₀
  have hdiffF : DifferentiableAt ℝ Fq u := cdf.differentiableAt (by exact_mod_cast hn')
  have hpart : fderiv ℝ Fq u ∘L ContinuousLinearMap.inr ℝ ℝ ℂ = D - 1 := by
    have h1 : HasFDerivAt (fun q => Fq (θ₀, q)) (fderiv ℝ Fq u ∘L ContinuousLinearMap.inr ℝ ℝ ℂ) q₀ :=
      hdiffF.hasFDerivAt.comp q₀ (hasFDerivAt_prodMk_right θ₀ q₀)
    have hQd : DifferentiableAt ℝ (fun q => T.Q g θ₀ q) q₀ := by
      have : ContDiffAt ℝ n (fun q => T.Q g θ₀ q) q₀ :=
        (contDiffAt_Q (p := (θ₀, q₀)) hgs (lt_trans hq₀ ht2)).comp q₀
          ((contDiffAt_const).prodMk contDiffAt_id)
      exact this.differentiableAt (by exact_mod_cast hn')
    have h2 : HasFDerivAt (fun q => Fq (θ₀, q)) (D - ContinuousLinearMap.id ℝ ℂ) q₀ :=
      hQd.hasFDerivAt.sub (hasFDerivAt_id q₀)
    rw [h1.unique h2]; rfl
  have hDn : ‖D‖ < 1 := by
    set c : ℝ := T.K * (2 * L * T.r * ψ t / T.dmin)
    have hc0 : 0 ≤ c := by
      have := ψ_nonneg (le_trans (norm_nonneg _) hq₀.le)
      have := T.r_nonneg; have := T.dmin_pos; have := T.K_nonneg; have := hg.nonneg
      positivity
    have hlip : LipschitzOnWith (Real.toNNReal c) (fun q => T.Q g θ₀ q) (Metric.ball 0 t) := by
      refine LipschitzOnWith.of_dist_le_mul fun q hq q' hq' => ?_
      rw [Metric.mem_ball, dist_zero_right] at hq hq'
      rw [dist_eq_norm, dist_eq_norm, Real.coe_toNNReal _ hc0]
      have := norm_Q_sub_le (T := T) hg hg.nonneg θ₀ hq.le hq'.le ht2
      linarith [mul_assoc T.K (2 * L * T.r * ψ t / T.dmin) ‖q - q'‖]
    have := norm_fderiv_le_of_lipschitzOn ℝ
      (Metric.isOpen_ball.mem_nhds (by rwa [Metric.mem_ball, dist_zero_right])) hlip
    rw [Real.coe_toNNReal _ hc0] at this
    exact lt_of_le_of_lt this ht3
  have hinv : (fderiv ℝ Fq u ∘L ContinuousLinearMap.inr ℝ ℝ ℂ).IsInvertible := by
    rw [hpart]
    set U := Units.oneSub D hDn
    refine ⟨ContinuousLinearEquiv.unitsEquiv ℝ ℂ (-U), ?_⟩
    ext1 x
    simp [U]
  -- the implicit function
  set φ := cdf.implicitFunction hn' hinv
  have hφ0 : φ θ₀ = q₀ := cdf.implicitFunction_apply_self hn' hinv
  have hφc : ContDiffAt ℝ n φ θ₀ := cdf.contDiffAt_implicitFunction hn' hinv
  have hFu : Fq u = 0 := by simp [Fq, u, q₀, Q_tilt hg hs θ₀]
  have hev := cdf.eventually_apply_implicitFunction hn' hinv
  rw [hFu] at hev
  have hcont : ContinuousAt φ θ₀ := hφc.continuousAt
  have hev2 : ∀ᶠ θ in 𝓝 θ₀, ‖φ θ‖ < 1 := by
    have : ∀ᶠ θ in 𝓝 θ₀, φ θ ∈ Metric.ball (0 : ℂ) 1 :=
      hcont.preimage_mem_nhds (Metric.isOpen_ball.mem_nhds (by
        rw [Metric.mem_ball, dist_zero_right, hφ0]; exact lt_trans hq₀ ht2))
    exact this.mono fun θ h => by rwa [Metric.mem_ball, dist_zero_right] at h
  have heq : tilt T g L =ᶠ[𝓝 θ₀] φ := by
    filter_upwards [hev, hev2] with θ h1 h2
    have hfix : T.Q g θ (φ θ) = φ θ := sub_eq_zero.1 h1
    exact fixed_unique hg hs θ (norm_tilt_lt_one hg hs θ) (Q_tilt hg hs θ) h2 hfix
  exact hφc.congr_of_eventuallyEq heq

/-- **Proposition 4.4 (regularity)**: if `g` is `C^k` (`k ≥ 1`), the height `c_AC` of the equal
hovering position is a `C^k` function of `θ`. -/
theorem contDiff_cAC (hg : IsLip g L) (hs : SmallL T L) (hn : n ≠ 0) (hgs : ContDiff ℝ n g) :
    ContDiff ℝ n (cAC T g L) := by
  have ht := contDiff_tilt hg hs hn hgs
  rw [contDiff_iff_contDiffAt]
  intro θ
  have hp : ContDiff ℝ n fun θ : ℝ => (θ, tilt T g L θ) := contDiff_id.prodMk ht
  have h1 : ContDiffAt ℝ n (fun θ => g (foot (rot θ * T.A) (tilt T g L θ))) θ :=
    ContDiffAt.comp (g := fun p : ℝ × ℂ => g (foot (rot p.1 * T.A) p.2)) θ
      (contDiffAt_g_foot (p := (θ, tilt T g L θ)) hgs T.A (norm_tilt_lt_one hg hs θ)) hp.contDiffAt
  have h2 : ContDiffAt ℝ n (fun θ => dot (rot θ * T.A) (tilt T g L θ)) θ :=
    (contDiff_dot_pair.comp (((contDiff_rot'.mul contDiff_const)).prodMk ht)).contDiffAt
  exact h1.sub h2

end Table

end Wobbly


==> anc/lean/Wobbly/Strengthened.lean <==
import Wobbly.Rational
import Wobbly.Coercive

/-!
# Statements closer to the paper

Corollaries which state results of the paper in the form in which the paper states them:

* `Table.exists_four_feet_of_F₀` (Corollary 4.11), `Table.exists_four_feet_of_w3`
  (Proposition 5.4) and `Table.hexagon_four_feet` (Corollary 5.5): the conclusion is that the
  smallness assumption (4.3) holds for the terrain `ε g₁` and the four feet are on the ground at some
  angle (the earlier `exists_stable_of_F₀`, `exists_stable_of_w3` and `hexagon_stable` only conclude
  `w_AC(θ) = 0` for some `θ`, which means "four feet on the ground" only under (4.3)).
* `Table.exists_balanced_of_paper` (Theorem 5.11): the hypotheses are exactly those of the paper
  (`t ≤ 1/2`, `λ' < 1`, `(n+1) A η < 1`, non-degeneracy); the smallness assumption (4.3) is derived
  from them instead of being assumed.
-/

noncomputable section

open Complex

namespace Wobbly

namespace Table

variable {T : Table}

/-- Upgrading a conclusion "`w_AC` vanishes somewhere on the terrain `ε g₁` for all small `ε`" to
"for all small `ε`, the smallness assumption (4.3) holds on `ε g₁` and the four feet are on the
ground at some angle" (Lemma 4.7). -/
theorem four_feet_of_wob_zero {g₁ : ℂ → ℝ} {L₁ : ℝ} (hg : IsLip g₁ L₁)
    (h : ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → ∃ θ, wob T (fun z => ε * g₁ z) (ε * L₁) θ = 0) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → SmallL T (ε * L₁) ∧
      ∃ θ q c, ‖q‖ < 1 ∧ resid (fun z => ε * g₁ z) θ q c T.A = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.B = 0 ∧ resid (fun z => ε * g₁ z) θ q c T.C = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.D = 0 := by
  obtain ⟨ε₁, hε₁, hstab⟩ := h
  have hL₁ := hg.nonneg
  have hK := T.K_nonneg
  have hr := T.r_nonneg
  have hd := T.dmin_pos
  set C := L₁ * T.K + 1 with hCdef
  have hC : 0 < C := by positivity
  refine ⟨min ε₁ (min (1 / (2 * C)) (T.dmin / ((4 * T.r + 1) * C))), by positivity,
    fun ε hε hεε => ?_⟩
  have e0 : ε ≤ ε₁ := hεε.trans (min_le_left _ _)
  have e1 : ε ≤ 1 / (2 * C) := hεε.trans ((min_le_right _ _).trans (min_le_left _ _))
  have e2 : ε ≤ T.dmin / ((4 * T.r + 1) * C) :=
    hεε.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hLK : ε * L₁ * T.K ≤ ε * C := by
    have : L₁ * T.K ≤ C := by linarith
    nlinarith
  have hεC1 : ε * C ≤ 1 / 2 := by rw [le_div_iff₀ (by positivity)] at e1; linarith
  have hεC2 : ε * C ≤ T.dmin / (4 * T.r + 1) := by
    rw [le_div_iff₀ (by positivity)] at e2; rw [le_div_iff₀ (by positivity)]; linarith
  have hs : SmallL T (ε * L₁) := smallL_of_le (by positivity) (by linarith) (by linarith)
  have hgε : IsLip (fun z => ε * g₁ z) (ε * L₁) := fun x y => by
    simp only
    rw [← mul_sub, abs_mul, abs_of_pos hε, mul_assoc]
    exact mul_le_mul_of_nonneg_left (hg x y) hε.le
  obtain ⟨θ, hθ⟩ := hstab ε hε e0
  exact ⟨hs, θ, (four_feet_iff hgε hs θ).2 hθ⟩

/-- **Corollary 4.11** (in the form of the paper): for a cyclic table, if the idealised wobbling
function of `g₁` is not identically `0`, then there is `ε₀ > 0` such that for every
`0 < ε ≤ ε₀` the terrain `ε g₁` satisfies the smallness assumption (4.3) and there is an angle at
which the four feet of the table are on the ground. -/
theorem exists_four_feet_of_F₀ (hc : T.Cyclic) {g₁ : ℂ → ℝ} {L₁ τ μ : ℝ} (hg : IsLip g₁ L₁)
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ 1) (hμ0 : 0 ≤ μ) (hμ1 : μ ≤ 1) {θ₀ : ℝ} (h₀ : F₀ T g₁ τ μ θ₀ ≠ 0) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → SmallL T (ε * L₁) ∧
      ∃ θ q c, ‖q‖ < 1 ∧ resid (fun z => ε * g₁ z) θ q c T.A = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.B = 0 ∧ resid (fun z => ε * g₁ z) θ q c T.C = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.D = 0 :=
  four_feet_of_wob_zero hg (exists_stable_of_F₀ hc hg hX hτ0 hτ1 hμ0 hμ1 h₀)

/-- **Proposition 5.4** (conclusion in the form of the paper): for a rational table with `r = 1`
and `g₁` affine on the orbits of the rotations by `2π/n`, if `w₃ ≢ 0` then for every `ε` small
enough the smallness assumption (4.3) holds on `ε g₁` and the four feet are on the ground at some
angle. -/
theorem exists_four_feet_of_w3 {n : ℕ} [NeZero n] {iA iB iC iD : ZMod n} {τ μ : ℝ}
    (hR : IsRational T n iA iB iC iD τ μ) (hr : T.r = 1) {g₁ : ℂ → ℝ} {G₁ : ℂ → ℂ} {L₁ M₁ : ℝ}
    (hg : IsLip g₁ L₁) (haff : AffineOnOrbits g₁ n T.r)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hM : 0 ≤ M₁) (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁) {θ₀ : ℝ}
    (h₀ : w3 T G₁ τ μ θ₀ (T.Q g₁ θ₀ 0) ≠ 0) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → SmallL T (ε * L₁) ∧
      ∃ θ q c, ‖q‖ < 1 ∧ resid (fun z => ε * g₁ z) θ q c T.A = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.B = 0 ∧ resid (fun z => ε * g₁ z) θ q c T.C = 0 ∧
        resid (fun z => ε * g₁ z) θ q c T.D = 0 :=
  four_feet_of_wob_zero hg (exists_stable_of_w3 hR hr hg haff hT hM hG h₀)

/-- **Corollary 5.5** (conclusion in the form of the paper): for the hexagonal table, if
`F₀[g₁] ≢ 0`, or `F₀[g₁] ≡ 0` and `w₃ ≢ 0`, then for every `ε` small enough the smallness
assumption (3) holds on `ε g₁` and the four feet are on the ground at some angle. -/
theorem hexagon_four_feet {g₁ : ℂ → ℝ} {G₁ : ℂ → ℂ} {L₁ M₁ : ℝ} (hg : IsLip g₁ L₁)
    (hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 → |g₁ x - g₁ u - dot (G₁ u) (x - u)| ≤ M₁ / 2 * ‖x - u‖ ^ 2)
    (hM : 0 ≤ M₁) (hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖G₁ u‖ ≤ L₁)
    (h : (∃ θ₀, F₀ hexTable g₁ (1 / 3) (2 / 3) θ₀ ≠ 0) ∨
      ((∀ θ, F₀ hexTable g₁ (1 / 3) (2 / 3) θ = 0) ∧
        ∃ θ₀, w3 hexTable G₁ (1 / 3) (2 / 3) θ₀ (hexTable.Q g₁ θ₀ 0) ≠ 0)) :
    ∃ ε₀ > 0, ∀ ε, 0 < ε → ε ≤ ε₀ → SmallL hexTable (ε * L₁) ∧
      ∃ θ q c, ‖q‖ < 1 ∧ resid (fun z => ε * g₁ z) θ q c hexTable.A = 0 ∧
        resid (fun z => ε * g₁ z) θ q c hexTable.B = 0 ∧
        resid (fun z => ε * g₁ z) θ q c hexTable.C = 0 ∧
        resid (fun z => ε * g₁ z) θ q c hexTable.D = 0 :=
  four_feet_of_wob_zero hg (hexagon_stable hg hT hM hG h)

/-- The conditions of Theorem 5.11 (as stated in the paper) imply the smallness assumption (4.3). -/
lemma smallL_of_paper {L : ℝ} (hL : 0 ≤ L) (ht : Real.sqrt 2 * T.K * L ≤ 1 / 2)
    (hlam : 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L) < 1) :
    SmallL T L := by
  have hK := T.K_nonneg
  have hr := T.r_nonneg
  have hd := T.dmin_pos
  have hs2 : 1 ≤ Real.sqrt 2 := by rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  have hLK : 0 ≤ L * T.K := mul_nonneg hL hK
  refine ⟨hL, ?_, ?_⟩
  · nlinarith
  · have hc : 0 ≤ 4 / Real.sqrt 3 * (T.r / T.dmin) := by positivity
    calc 4 / Real.sqrt 3 * (T.r / T.dmin) * (L * T.K) ^ 2
        ≤ 4 / Real.sqrt 3 * (T.r / T.dmin) * (Real.sqrt 2 * (L * T.K) ^ 2) := by
          gcongr; nlinarith [sq_nonneg (L * T.K)]
      _ = 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L) := by ring
      _ < 1 := hlam

/-- **Theorem 5.11** with the hypotheses of the paper: a rational table (feet at `r ω^{i_E}`,
`ω = e^{2πi/n}`) which is non-degenerate (`σ ≤ |m(s)|` for `s ≢ 0, ±1 mod n`, with `σ > 0`)
stands on its four feet at some angle, on every `L`-Lipschitz terrain such that, with
`t = √2 K L`, `λ' = (4/√3)(r/d_min) K L t`, `η = (4/√3) r L t`, `A = 2K√n / (σ d_min (1 - λ'))`,
we have `t ≤ 1/2`, `λ' < 1` and `(n+1) A η < 1`. The smallness assumption (4.3) is not assumed:
it follows from these conditions (`smallL_of_paper`). -/
theorem exists_balanced_of_paper {n : ℕ} [NeZero n] {g : ℂ → ℝ} {L : ℝ} {iA iB iC iD : ZMod n}
    {τ μ σ : ℝ} (hR : IsRational T n iA iB iC iD τ μ) (hσ : 0 < σ)
    (hnd : ∀ s : ZMod n, s ≠ 0 → s ≠ 1 → s ≠ -1 → σ ≤ ‖mR iA iB iC iD τ μ s‖)
    (hg : IsLip g L) (hr : 0 < T.r)
    (ht : Real.sqrt 2 * T.K * L ≤ 1 / 2)
    (hlam : 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L) < 1)
    (hmain : (n + 1) * (2 * T.K * Real.sqrt n / (σ * T.dmin *
        (1 - 4 / Real.sqrt 3 * (T.r / T.dmin) * T.K * L * (Real.sqrt 2 * T.K * L)))) *
        (4 / Real.sqrt 3 * T.r * L * (Real.sqrt 2 * T.K * L)) < 1) :
    ∃ θ q c, ‖q‖ < 1 ∧ resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧
      resid g θ q c T.C = 0 ∧ resid g θ q c T.D = 0 :=
  exists_balanced_of_nondeg hR hnd hg (smallL_of_paper hg.nonneg ht hlam)
    (OrbitData.of_paper hg.nonneg hσ hr ht hlam hmain)

end Table

end Wobbly


==> anc/lean/Wobbly/Taylor.lean <==
import Wobbly.Remainder
import Mathlib.Analysis.Calculus.Deriv.MeanValue

/-!
# Complements to Proposition 5.2

* `taylor_of_lipschitz_grad`: the second order Taylor estimate used in Proposition 5.2 holds as
  soon as `g₁` is differentiable on the closed unit disc with an `M₁`-Lipschitz gradient (for
  instance if `‖D² g₁‖ ≤ M₁` on the disc).
* `Rem_le_scale`: `R(ε) ≤ (ε/ε')⁵ R(ε')` for `0 < ε ≤ ε'`, i.e. `R(ε)/ε⁵` is non-decreasing.
-/

open Complex

namespace Wobbly

/-- The linear form `v ↦ a · v`. -/
noncomputable def dotCLM (a : ℂ) : ℂ →L[ℝ] ℝ := a.re • Complex.reCLM + a.im • Complex.imCLM

@[simp] lemma dotCLM_apply (a v : ℂ) : dotCLM a v = dot a v := by
  simp [dotCLM, dot]

/-- Second order Taylor estimate for a function with a Lipschitz gradient on the closed unit disc. -/
theorem taylor_of_lipschitz_grad {g : ℂ → ℝ} {G : ℂ → ℂ} {M : ℝ}
    (hd : ∀ x : ℂ, ‖x‖ ≤ 1 → HasFDerivAt g (dotCLM (G x)) x)
    (hL : ∀ x y : ℂ, ‖x‖ ≤ 1 → ‖y‖ ≤ 1 → ‖G x - G y‖ ≤ M * ‖x - y‖)
    (u x : ℂ) (hu : ‖u‖ ≤ 1) (hx : ‖x‖ ≤ 1) :
    |g x - g u - dot (G u) (x - u)| ≤ M / 2 * ‖x - u‖ ^ 2 := by
  set v := x - u
  let p : ℝ → ℂ := fun t => u + t • v
  have hp : ∀ t ∈ Set.Icc (0 : ℝ) 1, ‖p t‖ ≤ 1 := by
    rintro t ⟨h0, h1⟩
    have : p t = (1 - t) • u + t • x := by simp only [p, v]; module
    rw [this]
    calc ‖(1 - t) • u + t • x‖ ≤ ‖(1 - t) • u‖ + ‖t • x‖ := norm_add_le _ _
      _ = (1 - t) * ‖u‖ + t * ‖x‖ := by
          rw [norm_smul, norm_smul, Real.norm_of_nonneg (by linarith), Real.norm_of_nonneg h0]
      _ ≤ (1 - t) * 1 + t * 1 := by gcongr
      _ = 1 := by ring
  have hpd : ∀ t, HasDerivAt p v t := fun t =>
    (((hasDerivAt_id t).smul_const v).const_add u).congr_deriv (by simp)
  have hderiv : ∀ t ∈ Set.Icc (0 : ℝ) 1, HasDerivAt (fun t => g (p t)) (dot (G (p t)) v) t :=
    fun t ht => ((hd (p t) (hp t ht)).comp_hasDerivAt t (hpd t)).congr_deriv (by simp)
  have hpu : ∀ t, 0 ≤ t → ‖p t - u‖ = t * ‖v‖ := fun t ht => by
    simp only [p, add_sub_cancel_left, norm_smul, Real.norm_of_nonneg ht]
  have hbound : ∀ t ∈ Set.Icc (0 : ℝ) 1, |dot (G (p t)) v - dot (G u) v| ≤ M * ‖v‖ ^ 2 * t := by
    intro t ht
    rw [← dot_sub_left]
    calc _ ≤ ‖G (p t) - G u‖ * ‖v‖ := abs_dot_le _ _
      _ ≤ M * ‖p t - u‖ * ‖v‖ := by gcongr; exact hL _ _ (hp t ht) hu
      _ = M * ‖v‖ ^ 2 * t := by rw [hpu t ht.1]; ring
  -- the two auxiliary functions are antitone on `[0, 1]`
  have anti : ∀ σ : ℝ, σ = 1 ∨ σ = -1 → AntitoneOn
      (fun t => σ * (g (p t) - t * dot (G u) v) - M * ‖v‖ ^ 2 * (t * t) / 2) (Set.Icc 0 1) := by
    intro σ hσ
    have hD : ∀ t ∈ Set.Icc (0 : ℝ) 1, HasDerivAt
        (fun t => σ * (g (p t) - t * dot (G u) v) - M * ‖v‖ ^ 2 * (t * t) / 2)
        (σ * (dot (G (p t)) v - dot (G u) v) - M * ‖v‖ ^ 2 * t) t := by
      intro t ht
      have h1 := hderiv t ht
      have h2 := ((hasDerivAt_id t).mul_const (dot (G u) v))
      have h3 := (((hasDerivAt_id t).mul (hasDerivAt_id t)).const_mul (M * ‖v‖ ^ 2)).div_const 2
      exact (((h1.sub h2).const_mul σ).sub h3).congr_deriv (by simp; ring)
    apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Icc 0 1)
    · intro t ht; exact (hD t ht).continuousAt.continuousWithinAt
    · intro t ht
      rw [interior_Icc] at ht
      exact (hD t (Set.Ioo_subset_Icc_self ht)).hasDerivWithinAt
    · intro t ht
      rw [interior_Icc] at ht
      have hb := hbound t (Set.Ioo_subset_Icc_self ht)
      rcases hσ with rfl | rfl
      · have := le_abs_self (dot (G (p t)) v - dot (G u) v); nlinarith
      · have := neg_abs_le (dot (G (p t)) v - dot (G u) v); nlinarith
  have h01 : (0 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := ⟨le_rfl, zero_le_one⟩
  have h11 : (1 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := ⟨zero_le_one, le_rfl⟩
  have e0 : p 0 = u := by simp [p]
  have e1 : p 1 = x := by simp [p, v]
  have a1 := anti 1 (Or.inl rfl) h01 h11 zero_le_one
  have a2 := anti (-1) (Or.inr rfl) h01 h11 zero_le_one
  simp only [e0, e1] at a1 a2
  rw [abs_le]
  constructor <;> nlinarith

/-- `f s - 1/2 = s h(s)` with `h(s) = 1 / (2 (1 + √(1 - s))²)`, which is non-decreasing. -/
lemma f_sub_half {s : ℝ} (hs : s ≤ 1) : f s - 1 / 2 = s * (1 / (2 * (1 + Real.sqrt (1 - s)) ^ 2)) := by
  have hc := Real.sq_sqrt (show 0 ≤ 1 - s by linarith)
  have hp : 0 < 1 + Real.sqrt (1 - s) := by positivity
  unfold f
  field_simp
  nlinarith [hc]

lemma h_mono {s s' : ℝ} (h : s ≤ s') :
    1 / (2 * (1 + Real.sqrt (1 - s)) ^ 2) ≤ 1 / (2 * (1 + Real.sqrt (1 - s')) ^ 2) := by
  apply one_div_le_one_div_of_le (by positivity)
  have : Real.sqrt (1 - s') ≤ Real.sqrt (1 - s) := Real.sqrt_le_sqrt (by linarith)
  gcongr

/-- Monotonicity of the building blocks of `R`. -/
lemma Rem_blocks {L₁ L₃ P P₃ ε ε' l : ℝ} (hL₃ : 0 ≤ L₃) (hl0 : 0 ≤ l) (hl1 : l ≤ 1)
    (hε' : 0 ≤ ε') (hεl : ε = l * ε') :
    ε * L₁ + ε ^ 3 * L₃ ≤ l * (ε' * L₁ + ε' ^ 3 * L₃) ∧ ε ^ 3 * P₃ ≤ l ^ 3 * (ε' ^ 3 * P₃) ∧
      ε * P ≤ l * (ε' * P) := by
  have hl3 : l ^ 3 ≤ l := by simpa using pow_le_pow_of_le_one hl0 hl1 (by norm_num : 1 ≤ 3)
  subst hεl
  refine ⟨?_, by rw [mul_pow]; ring_nf; exact le_rfl, by ring_nf; exact le_rfl⟩
  have : (l * ε') ^ 3 * L₃ ≤ l * (ε' ^ 3 * L₃) := by
    rw [mul_pow, mul_assoc]
    exact mul_le_mul_of_nonneg_right hl3 (by positivity)
  nlinarith

set_option maxHeartbeats 1000000 in
/-- `R(ε) ≤ (ε/ε')⁵ R(ε')`: `R(ε)/ε⁵` is non-decreasing. -/
theorem Rem_le_scale {K dmin L₁ M₁ L₃ P P₃ ε ε' : ℝ} (hK : 0 ≤ K) (hd : 0 < dmin) (hL₁ : 0 ≤ L₁)
    (hM₁ : 0 ≤ M₁) (hL₃ : 0 ≤ L₃) (hP : 0 ≤ P) (hP₃ : 0 ≤ P₃) (hε : 0 < ε) (hεε : ε ≤ ε')
    (ht : (ε' * L₁ + ε' ^ 3 * L₃) * K ≤ 1) :
    Rem K dmin L₁ M₁ L₃ P P₃ ε ≤ (ε / ε') ^ 5 * Rem K dmin L₁ M₁ L₃ P P₃ ε' := by
  have hε' : 0 < ε' := hε.trans_le hεε
  obtain ⟨l, hl⟩ : ∃ l, l = ε / ε' := ⟨_, rfl⟩
  rw [← hl]
  have hl0 : 0 < l := hl ▸ div_pos hε hε'
  have hl1 : l ≤ 1 := hl ▸ (div_le_one hε').2 hεε
  have hεl : ε = l * ε' := by rw [hl]; field_simp
  have hl2 : l ^ 2 ≤ 1 := pow_le_one₀ hl0.le hl1
  have hl3 : l ^ 3 ≤ l := by simpa using pow_le_pow_of_le_one hl0.le hl1 (by norm_num : 1 ≤ 3)
  obtain ⟨hLL, hP3l, hPl⟩ := Rem_blocks (L₁ := L₁) (P := P) (P₃ := P₃) hL₃ hl0.le hl1 hε'.le hεl
  have hf0 : ∀ s, 0 ≤ f s := fun s => (f_pos s).le
  simp only [Rem]
  generalize hL' : ε' * L₁ + ε' ^ 3 * L₃ = L' at hLL ht ⊢
  generalize hL : ε * L₁ + ε ^ 3 * L₃ = L at hLL ⊢
  have hL'0 : 0 ≤ L' := hL' ▸ by positivity
  have hL0 : 0 ≤ L := hL ▸ by positivity
  generalize ht₀' : L' * K = t₀' at ht ⊢
  generalize ht₀ : L * K = t₀ at ⊢
  have ht₀le : t₀ ≤ l * t₀' := by
    rw [← ht₀, ← ht₀', ← mul_assoc]; exact mul_le_mul_of_nonneg_right hLL hK
  have ht₀0 : 0 ≤ t₀ := ht₀ ▸ mul_nonneg hL0 hK
  have ht₀'0 : 0 ≤ t₀' := ht₀' ▸ mul_nonneg hL'0 hK
  have hsq₀ : t₀ ^ 2 ≤ t₀' ^ 2 :=
    pow_le_pow_left₀ ht₀0 (ht₀le.trans (mul_le_of_le_one_left ht₀'0 hl1)) 2
  generalize hS' : ε' * P + ε' ^ 3 * P₃ + 2 * K * L' / dmin * (f (t₀' ^ 2) * t₀' ^ 2) = S' at ⊢
  generalize hS : ε * P + ε ^ 3 * P₃ + 2 * K * L / dmin * (f (t₀ ^ 2) * t₀ ^ 2) = S at ⊢
  have hSle : S ≤ l * S' := by
    rw [← hS, ← hS']
    have X1 : 2 * K * L ≤ 2 * K * (l * L') := mul_le_mul_of_nonneg_left hLL (by positivity)
    have X2 : f (t₀ ^ 2) * t₀ ^ 2 ≤ f (t₀' ^ 2) * t₀' ^ 2 :=
      mul_le_mul (f_mono hsq₀) hsq₀ (sq_nonneg _) (hf0 _)
    have a3 : 2 * K * L / dmin * (f (t₀ ^ 2) * t₀ ^ 2) ≤ l * (2 * K * L' / dmin * (f (t₀' ^ 2) * t₀' ^ 2)) := by
      have e : l * (2 * K * L' / dmin * (f (t₀' ^ 2) * t₀' ^ 2)) =
          2 * K * (l * L') / dmin * (f (t₀' ^ 2) * t₀' ^ 2) := by ring
      rw [e]
      exact mul_le_mul (div_le_div_of_nonneg_right X1 hd.le) X2
        (mul_nonneg (hf0 _) (sq_nonneg _)) (div_nonneg (by positivity) hd.le)
    have a2 : ε ^ 3 * P₃ ≤ l * (ε' ^ 3 * P₃) :=
      hP3l.trans (mul_le_mul_of_nonneg_right hl3 (by positivity))
    linarith
  have hS0 : 0 ≤ S := hS ▸ by have := hf0 (t₀ ^ 2); positivity
  have hS'0 : 0 ≤ S' := hS' ▸ by have := hf0 (t₀' ^ 2); positivity
  generalize ht₁' : min t₀' S' = t₁' at ⊢
  generalize ht₁ : min t₀ S = t₁ at ⊢
  have ht₁le : t₁ ≤ l * t₁' := by
    rw [← ht₁, ← ht₁', mul_min_of_nonneg _ _ hl0.le]; exact min_le_min ht₀le hSle
  have ht₁0 : 0 ≤ t₁ := ht₁ ▸ le_min ht₀0 hS0
  have ht₁'1 : t₁' ≤ 1 := ht₁' ▸ (min_le_left _ _).trans ht
  have ht₁'0 : 0 ≤ t₁' := ht₁' ▸ le_min ht₀'0 hS'0
  have ht₁1 : t₁ ≤ 1 := ht₁le.trans ((mul_le_mul hl1 ht₁'1 ht₁'0 zero_le_one).trans_eq (one_mul 1))
  have hsq : t₁ ^ 2 ≤ l ^ 2 * t₁' ^ 2 := by
    rw [← mul_pow]; exact pow_le_pow_left₀ ht₁0 ht₁le 2
  have hsq' : t₁ ^ 2 ≤ t₁' ^ 2 := hsq.trans (mul_le_of_le_one_left (sq_nonneg _) hl2)
  generalize hΦ' : f (t₁' ^ 2) * t₁' ^ 2 = Φ' at ⊢
  generalize hΦ : f (t₁ ^ 2) * t₁ ^ 2 = Φ at ⊢
  have hΦle : Φ ≤ l ^ 2 * Φ' := by
    rw [← hΦ, ← hΦ']
    calc f (t₁ ^ 2) * t₁ ^ 2 ≤ f (t₁' ^ 2) * (l ^ 2 * t₁' ^ 2) :=
          mul_le_mul (f_mono hsq') hsq (by positivity) (hf0 _)
      _ = _ := by ring
  have hΦ0 : 0 ≤ Φ := hΦ ▸ mul_nonneg (hf0 _) (sq_nonneg _)
  have hΦ'0 : 0 ≤ Φ' := hΦ' ▸ mul_nonneg (hf0 _) (sq_nonneg _)
  generalize hδ' : ε' ^ 3 * P₃ + 2 * K * L' / dmin * Φ' = δ' at ⊢
  generalize hδ : ε ^ 3 * P₃ + 2 * K * L / dmin * Φ = δ at ⊢
  have hδle : δ ≤ l ^ 3 * δ' := by
    rw [← hδ, ← hδ']
    have : 2 * K * L / dmin * Φ ≤ 2 * K * (l * L') / dmin * (l ^ 2 * Φ') := by gcongr
    have e : l ^ 3 * (ε' ^ 3 * P₃ + 2 * K * L' / dmin * Φ') =
        l ^ 3 * (ε' ^ 3 * P₃) + 2 * K * (l * L') / dmin * (l ^ 2 * Φ') := by ring
    rw [e]; linarith
  have hδ0 : 0 ≤ δ := hδ ▸ by positivity
  have hh : (f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 ≤ l ^ 4 * ((f (t₁' ^ 2) - 1 / 2) * t₁' ^ 2) := by
    rw [f_sub_half (pow_le_one₀ ht₁0 ht₁1), f_sub_half (pow_le_one₀ ht₁'0 ht₁'1)]
    have h4 : t₁ ^ 2 * t₁ ^ 2 ≤ l ^ 4 * (t₁' ^ 2 * t₁' ^ 2) := by
      have := mul_le_mul hsq hsq (sq_nonneg _) (by positivity)
      calc _ ≤ l ^ 2 * t₁' ^ 2 * (l ^ 2 * t₁' ^ 2) := this
        _ = _ := by ring
    calc t₁ ^ 2 * (1 / (2 * (1 + Real.sqrt (1 - t₁ ^ 2)) ^ 2)) * t₁ ^ 2
        = (t₁ ^ 2 * t₁ ^ 2) * (1 / (2 * (1 + Real.sqrt (1 - t₁ ^ 2)) ^ 2)) := by ring
      _ ≤ (l ^ 4 * (t₁' ^ 2 * t₁' ^ 2)) * (1 / (2 * (1 + Real.sqrt (1 - t₁' ^ 2)) ^ 2)) :=
          mul_le_mul h4 (h_mono hsq') (by positivity) (by positivity)
      _ = _ := by ring
  have hmid : 1 / 2 * (t₁ + ε * P) * δ ≤ l ^ 4 * (1 / 2 * (t₁' + ε' * P) * δ') := by
    have h1 : t₁ + ε * P ≤ l * (t₁' + ε' * P) := by linarith
    calc 1 / 2 * (t₁ + ε * P) * δ ≤ 1 / 2 * (l * (t₁' + ε' * P)) * (l ^ 3 * δ') := by
          gcongr
      _ = _ := by ring
  have hhp : 0 ≤ (f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 := by
    have := half_le_f (sq_nonneg t₁); positivity
  -- conclusion
  have b1 : ε * M₁ * Φ ^ 2 ≤ l ^ 5 * (ε' * M₁ * Φ' ^ 2) := by
    have : Φ ^ 2 ≤ (l ^ 2 * Φ') ^ 2 := pow_le_pow_left₀ hΦ0 hΦle 2
    calc ε * M₁ * Φ ^ 2 ≤ l * ε' * M₁ * (l ^ 2 * Φ') ^ 2 := by rw [hεl]; gcongr
      _ = _ := by ring
  have b2 : 2 * ε * L₁ * ((f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 + 1 / 2 * (t₁ + ε * P) * δ) ≤
      l ^ 5 * (2 * ε' * L₁ * ((f (t₁' ^ 2) - 1 / 2) * t₁' ^ 2 + 1 / 2 * (t₁' + ε' * P) * δ')) := by
    calc _ ≤ 2 * ε * L₁ * (l ^ 4 * ((f (t₁' ^ 2) - 1 / 2) * t₁' ^ 2) +
          l ^ 4 * (1 / 2 * (t₁' + ε' * P) * δ')) :=
          mul_le_mul_of_nonneg_left (add_le_add hh hmid) (by positivity)
      _ = _ := by rw [hεl]; ring
  have b3 : 2 * ε ^ 3 * L₃ * Φ ≤ l ^ 5 * (2 * ε' ^ 3 * L₃ * Φ') := by
    calc 2 * ε ^ 3 * L₃ * Φ ≤ 2 * (l * ε') ^ 3 * L₃ * (l ^ 2 * Φ') := by rw [hεl]; gcongr
      _ = _ := by ring
  linarith

end Wobbly


==> anc/lean/Wobbly/TrapezoidCex.lean <==
import Wobbly.Degenerate
import Wobbly.PolyCalc

/-!
# Theorem 5.7: an isosceles trapezoid which wobbles at every angle

The table is the isosceles trapezoid with feet `A = (3/5, 4/5)`, `B = (3/5, -4/5)`,
`C = (c_β, -s_β)`, `D = (c_β, s_β)`, where `c_β = (√23 - 3)/10` and `s_β = √(1 - c_β²)`.
All the quantities of Proposition 5.6 are computed exactly in `ℚ(√23)` (up to the common factor
`c₀ = 2 s_α s_β / (s_α + s_β)`), using `(x + iy)^n = P_n(x) + i y Q_n(x)` (`cheb`).

Main results: `trap_W3_bound` (`W₃ ≥ 1.4`), `trapezoid_wob_ge` (`w_AC ≥ ε³` for `0 < ε ≤ 10⁻³`),
`trapezoid_terrain_exists` and `trapezoid_wobbles` (the four feet are never on the ground).
Compared with the paper (`ε ≤ 4·10⁻³`, `w_AC ≥ 0.5 ε³`), the Lean version uses cruder constants
(`K ≤ 4.4`, `d_min ≥ 1.8`, `P₃ ≤ K L₃`, `f(s) ≤ ½ + s/2`) and hence a smaller `ε₀ = 10⁻³`.
-/

open Complex ComplexConjugate

namespace Wobbly

/-- `cheb x n = (P_n(x), Q_n(x))` with `(x + iy)^n = P_n(x) + i y Q_n(x)` when `x² + y² = 1`
(`P_n = T_n` and `Q_n = U_{n-1}` are Chebyshev polynomials). -/
noncomputable def cheb (x : ℝ) : ℕ → ℝ × ℝ
  | 0 => (1, 0)
  | n + 1 => (x * (cheb x n).1 - (1 - x ^ 2) * (cheb x n).2, x * (cheb x n).2 + (cheb x n).1)

lemma cheb_succ (x : ℝ) (n : ℕ) :
    cheb x (n + 1) = (x * (cheb x n).1 - (1 - x ^ 2) * (cheb x n).2, x * (cheb x n).2 + (cheb x n).1) :=
  rfl

lemma pow_eq_cheb {x y : ℝ} (h : x ^ 2 + y ^ 2 = 1) (n : ℕ) :
    (⟨x, y⟩ : ℂ) ^ n = ⟨(cheb x n).1, y * (cheb x n).2⟩ := by
  induction n with
  | zero => apply Complex.ext <;> simp [cheb]
  | succ n ih =>
    rw [pow_succ, ih, cheb_succ]
    apply Complex.ext <;> simp only [Complex.mul_re, Complex.mul_im]
    · linear_combination (-(cheb x n).2) * h
    · ring

section values

/-- `√23`. -/
noncomputable def s : ℝ := Real.sqrt 23

lemma hs : s ^ 2 = 23 := Real.sq_sqrt (by norm_num)

lemma s_pos : 0 < s := Real.sqrt_pos.2 (by norm_num)

lemma s_bounds : 4.79583 < s ∧ s < 4.79584 := by
  have h := hs
  have h0 := s_pos
  constructor <;> nlinarith

/-- `cos β = (√23 - 3)/10`. -/
noncomputable def cb : ℝ := (s - 3) / 10

lemma cb_0 : cheb cb 0 = ((1 : ℝ), (0 : ℝ)) := by simp [cheb]

lemma cb_1 : cheb cb 1 = ((-3 / 10 : ℝ) + (1 / 10 : ℝ) * s, (1 : ℝ)) := by
  rw [cheb_succ, cb_0]; simp only [cb]
  ext
  · linear_combination ((0 : ℝ)) * hs
  · linear_combination ((0 : ℝ)) * hs

lemma cb_2 : cheb cb 2 = ((-9 / 25 : ℝ) + (-3 / 25 : ℝ) * s, (-3 / 5 : ℝ) + (1 / 5 : ℝ) * s) := by
  rw [cheb_succ, cb_1]; simp only [cb]
  ext
  · linear_combination ((1 / 50 : ℝ)) * hs
  · linear_combination ((0 : ℝ)) * hs

lemma cb_3 : cheb cb 3 = ((-9 / 250 : ℝ) + (-1 / 10 : ℝ) * s, (7 / 25 : ℝ) + (-6 / 25 : ℝ) * s) := by
  rw [cheb_succ, cb_2]; simp only [cb]
  ext
  · linear_combination ((-3 / 100 : ℝ) + (1 / 500 : ℝ) * s) * hs
  · linear_combination ((1 / 50 : ℝ)) * hs

lemma cb_4 : cheb cb 4 = ((-49 / 625 : ℝ) + (108 / 625 : ℝ) * s, (-84 / 125 : ℝ)) := by
  rw [cheb_succ, cb_3]; simp only [cb]
  ext
  · linear_combination ((9 / 1250 : ℝ) + (-3 / 1250 : ℝ) * s) * hs
  · linear_combination ((-3 / 125 : ℝ)) * hs

lemma cb_5 : cheb cb 5 = ((5487 / 6250 : ℝ) + (-121 / 6250 : ℝ) * s, (77 / 625 : ℝ) + (66 / 625 : ℝ) * s) := by
  rw [cheb_succ, cb_4]; simp only [cb]
  ext
  · linear_combination ((33 / 3125 : ℝ)) * hs
  · linear_combination ((0 : ℝ)) * hs

lemma cb_6 : cheb cb 6 = ((-8397 / 15625 : ℝ) + (9 / 625 : ℝ) * s, (3387 / 3125 : ℝ) + (-121 / 3125 : ℝ) * s) := by
  rw [cheb_succ, cb_5]; simp only [cb]
  ext
  · linear_combination ((-22 / 3125 : ℝ) + (33 / 31250 : ℝ) * s) * hs
  · linear_combination ((33 / 3125 : ℝ)) * hs

lemma cb_7 : cheb cb 7 = ((-76443 / 156250 : ℝ) + (-15119 / 156250 : ℝ) * s, (-14869 / 15625 : ℝ) + (84 / 625 : ℝ) * s) := by
  rw [cheb_succ, cb_6]; simp only [cb]
  ext
  · linear_combination ((4563 / 312500 : ℝ) + (-121 / 312500 : ℝ) * s) * hs
  · linear_combination ((-121 / 31250 : ℝ)) * hs

lemma cb_8 : cheb cb 8 = ((150721 / 390625 : ℝ) + (-21168 / 390625 : ℝ) * s, (8232 / 78125 : ℝ) + (-18144 / 78125 : ℝ) * s) := by
  rw [cheb_succ, cb_7]; simp only [cb]
  ext
  · linear_combination ((-10647 / 390625 : ℝ) + (21 / 15625 : ℝ) * s) * hs
  · linear_combination ((42 / 3125 : ℝ)) * hs

lemma cb_9 : cheb cb 9 = ((33021 / 3906250 : ℝ) + (32257 / 156250 : ℝ) * s, (-70283 / 390625 : ℝ) + (10164 / 390625 : ℝ) * s) := by
  rw [cheb_succ, cb_8]; simp only [cb]
  ext
  · linear_combination ((3738 / 390625 : ℝ) + (-4536 / 1953125 : ℝ) * s) * hs
  · linear_combination ((-9072 / 390625 : ℝ)) * hs

lemma cb_10 : cheb cb 10 = ((5456331 / 9765625 : ℝ) + (-663927 / 9765625 : ℝ) * s, (238821 / 1953125 : ℝ) + (14113 / 78125 : ℝ) * s) := by
  rw [cheb_succ, cb_9]; simp only [cb]
  ext
  · linear_combination ((337579 / 19531250 : ℝ) + (2541 / 9765625 : ℝ) * s) * hs
  · linear_combination ((5082 / 1953125 : ℝ)) * hs

lemma cb_11 : cheb cb 11 = ((-64104153 / 97656250 : ℝ) + (-5264401 / 97656250 : ℝ) * s, (9155587 / 9765625 : ℝ) + (-1073754 / 9765625 : ℝ) * s) := by
  rw [cheb_succ, cb_10]; simp only [cb]
  ext
  · linear_combination ((-3205983 / 195312500 : ℝ) + (14113 / 7812500 : ℝ) * s) * hs
  · linear_combination ((14113 / 781250 : ℝ)) * hs

lemma cb_12 : cheb cb 12 = ((-100792657 / 244140625 : ℝ) + (-302292 / 9765625 : ℝ) * s, (-58133628 / 48828125 : ℝ) + (3556224 / 48828125 : ℝ) * s) := by
  rw [cheb_succ, cb_11]; simp only [cb]
  ext
  · linear_combination ((1033371 / 97656250 : ℝ) + (-536877 / 488281250 : ℝ) * s) * hs
  · linear_combination ((-536877 / 48828125 : ℝ)) * hs

lemma cb_13 : cheb cb 13 = ((1859723967 / 2441406250 : ℝ) + (-24631489 / 2441406250 : ℝ) * s, (27304361 / 244140625 : ℝ) + (-1678338 / 9765625 : ℝ) * s) := by
  rw [cheb_succ, cb_12]; simp only [cb]
  ext
  · linear_combination ((-23646393 / 1220703125 : ℝ) + (889056 / 1220703125 : ℝ) * s) * hs
  · linear_combination ((1778112 / 244140625 : ℝ)) * hs

lemma cb_14 : cheb cb 14 = ((-553031649 / 6103515625 : ℝ) + (1155741717 / 6103515625 : ℝ) * s, (406383267 / 1220703125 : ℝ) + (64274111 / 1220703125 : ℝ) * s) := by
  rw [cheb_succ, cb_13]; simp only [cb]
  ext
  · linear_combination ((63605893 / 6103515625 : ℝ) + (-839169 / 488281250 : ℝ) * s) * hs
  · linear_combination ((-839169 / 48828125 : ℝ)) * hs

lemma cb_15 : cheb cb 15 = ((9989209701 / 61035156250 : ℝ) + (-59397811 / 488281250 : ℝ) * s, (-423454273 / 6103515625 : ℝ) + (1262522184 / 6103515625 : ℝ) * s) := by
  rw [cheb_succ, cb_14]; simp only [cb]
  ext
  · linear_combination ((466444407 / 24414062500 : ℝ) + (64274111 / 122070312500 : ℝ) * s) * hs
  · linear_combination ((64274111 / 12207031250 : ℝ)) * hs

lemma cb_16 : cheb cb 16 = ((-86542376639 / 152587890625 : ℝ) + (-12761848512 / 152587890625 : ℝ) * s, (20148791376 / 30517578125 : ℝ) + (-232714944 / 1220703125 : ℝ) * s) := by
  rw [cheb_succ, cb_15]; simp only [cb]
  ext
  · linear_combination ((-3855828438 / 152587890625 : ℝ) + (315630546 / 152587890625 : ℝ) * s) * hs
  · linear_combination ((631261092 / 30517578125 : ℝ)) * hs

lemma ca_0 : cheb (3 / 5) 0 = (1, 0) := by simp [cheb]

lemma ca_1 : cheb (3 / 5) 1 = ((3 / 5 : ℝ), (1 / 1 : ℝ)) := by
  rw [cheb_succ, ca_0]; norm_num

lemma ca_2 : cheb (3 / 5) 2 = ((-7 / 25 : ℝ), (6 / 5 : ℝ)) := by
  rw [cheb_succ, ca_1]; norm_num

lemma ca_3 : cheb (3 / 5) 3 = ((-117 / 125 : ℝ), (11 / 25 : ℝ)) := by
  rw [cheb_succ, ca_2]; norm_num

lemma ca_4 : cheb (3 / 5) 4 = ((-527 / 625 : ℝ), (-84 / 125 : ℝ)) := by
  rw [cheb_succ, ca_3]; norm_num

lemma ca_5 : cheb (3 / 5) 5 = ((-237 / 3125 : ℝ), (-779 / 625 : ℝ)) := by
  rw [cheb_succ, ca_4]; norm_num

lemma ca_6 : cheb (3 / 5) 6 = ((11753 / 15625 : ℝ), (-2574 / 3125 : ℝ)) := by
  rw [cheb_succ, ca_5]; norm_num

lemma ca_7 : cheb (3 / 5) 7 = ((76443 / 78125 : ℝ), (4031 / 15625 : ℝ)) := by
  rw [cheb_succ, ca_6]; norm_num

lemma ca_8 : cheb (3 / 5) 8 = ((164833 / 390625 : ℝ), (88536 / 78125 : ℝ)) := by
  rw [cheb_succ, ca_7]; norm_num

lemma ca_9 : cheb (3 / 5) 9 = ((-922077 / 1953125 : ℝ), (430441 / 390625 : ℝ)) := by
  rw [cheb_succ, ca_8]; norm_num

lemma ca_10 : cheb (3 / 5) 10 = ((-9653287 / 9765625 : ℝ), (369246 / 1953125 : ℝ)) := by
  rw [cheb_succ, ca_9]; norm_num

lemma ca_11 : cheb (3 / 5) 11 = ((-34867797 / 48828125 : ℝ), (-8545549 / 9765625 : ℝ)) := by
  rw [cheb_succ, ca_10]; norm_num

lemma ca_12 : cheb (3 / 5) 12 = ((32125393 / 244140625 : ℝ), (-60504444 / 48828125 : ℝ)) := by
  rw [cheb_succ, ca_11]; norm_num

lemma ca_13 : cheb (3 / 5) 13 = ((1064447283 / 1220703125 : ℝ), (-149387939 / 244140625 : ℝ)) := by
  rw [cheb_succ, ca_12]; norm_num

lemma ca_14 : cheb (3 / 5) 14 = ((5583548873 / 6103515625 : ℝ), (616283466 / 1220703125 : ℝ)) := by
  rw [cheb_succ, ca_13]; norm_num

lemma ca_15 : cheb (3 / 5) 15 = ((6890111163 / 30517578125 : ℝ), (7432399271 / 6103515625 : ℝ)) := by
  rw [cheb_succ, ca_14]; norm_num

lemma ca_16 : cheb (3 / 5) 16 = ((-98248054847 / 152587890625 : ℝ), (29187308976 / 30517578125 : ℝ)) := by
  rw [cheb_succ, ca_15]; norm_num

lemma cb_bounds : 0.179583 < cb ∧ cb < 0.179584 := by
  obtain ⟨h1, h2⟩ := s_bounds
  constructor <;> simp only [cb] <;> linarith

/-- `sin β = √(1 - cos² β)`. -/
noncomputable def sb : ℝ := Real.sqrt (1 - cb ^ 2)

lemma sb_sq : sb ^ 2 = 1 - cb ^ 2 := Real.sq_sqrt (by nlinarith [cb_bounds])

lemma sb_sq' : sb ^ 2 = (68 + 6 * s) / 100 := by
  rw [sb_sq]; simp only [cb]; linear_combination (-1 / 100 : ℝ) * hs

lemma sb_pos : 0 < sb := Real.sqrt_pos.2 (by nlinarith [cb_bounds])

lemma sb_bounds : 0.9837 < sb ∧ sb < 0.9838 := by
  have h := sb_sq'
  have h0 := sb_pos
  obtain ⟨h1, h2⟩ := s_bounds
  constructor <;> nlinarith

end values

section table

/-- `τ = μ = sin β / (sin α + sin β)`. -/
noncomputable def tt : ℝ := sb / (4 / 5 + sb)

lemma tt_pos : 0 < tt := div_pos sb_pos (by linarith [sb_pos])

lemma tt_lt_one : tt < 1 := by
  rw [tt, div_lt_one (by linarith [sb_pos])]; linarith

lemma one_sub_tt : 1 - tt = (4 / 5) / (4 / 5 + sb) := by
  have h : (4 / 5 + sb) ≠ 0 := by linarith [sb_pos]
  rw [tt, eq_div_iff h, sub_mul, div_mul_cancel₀ _ h]; ring

/-- The feet `A = e^{iα}`, `B = e^{-iα}`, `C = e^{-iβ}`, `D = e^{iβ}`. -/
noncomputable def eA : ℂ := ⟨3 / 5, 4 / 5⟩
noncomputable def eB : ℂ := ⟨3 / 5, -(4 / 5)⟩
noncomputable def eC : ℂ := ⟨cb, -sb⟩
noncomputable def eD : ℂ := ⟨cb, sb⟩

lemma norm_mk_eq_one {x y : ℝ} (h : x ^ 2 + y ^ 2 = 1) : ‖(⟨x, y⟩ : ℂ)‖ = 1 := by
  rw [Complex.norm_def, Complex.normSq_mk, show x * x + y * y = 1 by linarith, Real.sqrt_one]

lemma hA2 : (3 / 5 : ℝ) ^ 2 + (4 / 5) ^ 2 = 1 := by norm_num
lemma hB2 : (3 / 5 : ℝ) ^ 2 + (-(4 / 5)) ^ 2 = 1 := by norm_num
lemma hC2 : cb ^ 2 + (-sb) ^ 2 = 1 := by rw [neg_sq, sb_sq]; ring
lemma hD2 : cb ^ 2 + sb ^ 2 = 1 := by rw [sb_sq]; ring

lemma ne_of_re {z w : ℂ} (h : z.re ≠ w.re) : z ≠ w := fun e => h (by rw [e])
lemma ne_of_im {z w : ℂ} (h : z.im ≠ w.im) : z ≠ w := fun e => h (by rw [e])

lemma cb_ne : (3 / 5 : ℝ) ≠ cb := by linarith [cb_bounds]

/-- The feet of the trapezoid of Theorem 5.7. -/
noncomputable def trapF : Feet where
  A := eA
  B := eB
  C := eC
  D := eD
  τ := tt
  μ := tt
  nA := norm_mk_eq_one hA2
  nB := norm_mk_eq_one hB2
  nC := norm_mk_eq_one hC2
  nD := norm_mk_eq_one hD2
  hX := by
    apply Complex.ext <;> simp only [eA, eB, eC, eD, Complex.add_re, Complex.add_im, Complex.mul_re,
      Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im]
    · ring
    · rw [one_sub_tt, tt]
      field_simp [show (4 / 5 + sb) ≠ 0 by linarith [sb_pos]]
      ring
  τ0 := tt_pos
  τ1 := tt_lt_one
  μ0 := tt_pos
  μ1 := tt_lt_one
  AB := ne_of_im (by simp [eA, eB]; norm_num)
  AC := ne_of_re (by simpa [eA, eC] using cb_ne)
  AD := ne_of_re (by simpa [eA, eD] using cb_ne)
  BC := ne_of_re (by simpa [eB, eC] using cb_ne)
  BD := ne_of_re (by simpa [eB, eD] using cb_ne)
  CD := ne_of_im (by simp [eC, eD]; linarith [sb_pos])

/-- `c₀ = 2 sin α sin β / (sin α + sin β)`. -/
noncomputable def c₀ : ℝ := 2 * (4 / 5) * sb / (4 / 5 + sb)

/-- `μ_j = Q_j(cos β) - Q_j(cos α)`. -/
noncomputable def μ (j : ℕ) : ℝ := (cheb cb j).2 - (cheb (3 / 5) j).2

/-- `m(j) = i c₀ μ_j`. -/
lemma trapF_m (j : ℕ) : trapF.m j = I * ((c₀ * μ j : ℝ) : ℂ) := by
  have pA : eA ^ j = ⟨(cheb (3 / 5) j).1, 4 / 5 * (cheb (3 / 5) j).2⟩ := pow_eq_cheb hA2 j
  have pB : eB ^ j = ⟨(cheb (3 / 5) j).1, -(4 / 5) * (cheb (3 / 5) j).2⟩ := pow_eq_cheb hB2 j
  have pC : eC ^ j = ⟨(cheb cb j).1, -sb * (cheb cb j).2⟩ := pow_eq_cheb hC2 j
  have pD : eD ^ j = ⟨(cheb cb j).1, sb * (cheb cb j).2⟩ := pow_eq_cheb hD2 j
  simp only [Feet.m, trapF, pA, pB, pC, pD]
  rw [one_sub_tt]
  have h : (4 / 5 + sb) ≠ 0 := by linarith [sb_pos]
  apply Complex.ext <;> simp only [Complex.neg_re, Complex.neg_im, Complex.add_re, Complex.add_im,
    Complex.sub_re, Complex.sub_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.I_re, Complex.I_im, c₀, μ, tt] <;> field_simp <;> ring

end table

section W3

/-- `ξ₊ = -(√23 + 3)/5`. -/
noncomputable def xX : ℝ := -(s + 3) / 5

/-- `ξ₋ = -(√23/5 + 159/125)`. -/
noncomputable def yY : ℝ := -(s / 5 + 159 / 125)

lemma μ_2 : μ 2 = (-9 / 5 : ℝ) + (1 / 5 : ℝ) * s := by
  simp only [μ, cb_2, ca_2]; ring

lemma μ_3 : μ 3 = (-4 / 25 : ℝ) + (-6 / 25 : ℝ) * s := by
  simp only [μ, cb_3, ca_3]; ring

lemma μ_4 : μ 4 = (0 : ℝ) := by
  simp only [μ, cb_4, ca_4]; ring

lemma μ_5 : μ 5 = (856 / 625 : ℝ) + (66 / 625 : ℝ) * s := by
  simp only [μ, cb_5, ca_5]; ring

lemma μ_6 : μ 6 = (5961 / 3125 : ℝ) + (-121 / 3125 : ℝ) * s := by
  simp only [μ, cb_6, ca_6]; ring

lemma μ_8 : μ 8 = (-80304 / 78125 : ℝ) + (-18144 / 78125 : ℝ) * s := by
  simp only [μ, cb_8, ca_8]; ring

lemma μ_10 : μ 10 = (-5217 / 78125 : ℝ) + (14113 / 78125 : ℝ) * s := by
  simp only [μ, cb_10, ca_10]; ring

lemma μ_12 : μ 12 = (2370816 / 48828125 : ℝ) + (3556224 / 48828125 : ℝ) * s := by
  simp only [μ, cb_12, ca_12]; ring

lemma μ_16 : μ 16 = (-361540704 / 1220703125 : ℝ) + (-232714944 / 1220703125 : ℝ) * s := by
  simp only [μ, cb_16, ca_16]; ring

lemma id_X : μ 3 + xX * μ 2 = (0 : ℝ) := by
  simp only [μ_2, μ_3, xX]
  linear_combination ((-1 / 25 : ℝ)) * hs

lemma id_Y : μ 5 - yY * μ 2 = (0 : ℝ) := by
  simp only [μ_2, μ_5, yY]
  linear_combination ((1 / 25 : ℝ)) * hs

lemma id_k0 : -(3 / 4) * (μ 10 * xX ^ 2 + 2 * μ 8 * xX * yY + μ 6 * yY ^ 2) = (79110612 / 48828125 : ℝ) + (16993368 / 48828125 : ℝ) * s := by
  simp only [μ_6, μ_8, μ_10, xX, yY]
  linear_combination ((5817294 / 48828125 : ℝ) + (756 / 78125 : ℝ) * s) * hs

lemma id_A : μ 2 * (2 * xX * yY - yY ^ 2) = (-30246 / 78125 : ℝ) + (-20806 / 78125 : ℝ) * s := by
  simp only [μ_2, xX, yY]
  linear_combination ((-3 / 125 : ℝ) + (1 / 125 : ℝ) * s) * hs

lemma id_r2 : -(3 / 2) * ((xX ^ 2 + yY ^ 2) * μ 8 + xX * yY * (μ 6 + μ 10)) + 497 / 100 * μ 8 = (362580036 / 1220703125 : ℝ) + (-75398904 / 1220703125 : ℝ) * s := by
  simp only [μ_6, μ_8, μ_10, xX, yY]
  linear_combination ((379008 / 1953125 : ℝ) + (1512 / 78125 : ℝ) * s) * hs

lemma id_r3 : μ 2 * xX ^ 2 + 2569 / 500 * μ 12 = (-5801562174 / 6103515625 : ℝ) + (1209766114 / 6103515625 : ℝ) * s := by
  simp only [μ_2, μ_12, xX]
  linear_combination ((-3 / 125 : ℝ) + (1 / 125 : ℝ) * s) * hs

lemma id_r4 : -(3 / 4) * (xX ^ 2 * μ 6 + 2 * xX * yY * μ 8 + yY ^ 2 * μ 10) + 4173 / 1000 * μ 16 = (187655425776 / 152587890625 : ℝ) + (-39133919664 / 152587890625 : ℝ) * s := by
  simp only [μ_6, μ_8, μ_10, μ_16, xX, yY]
  linear_combination ((3657906 / 48828125 : ℝ) + (756 / 78125 : ℝ) * s) * hs

lemma c₀_pos : 0 < c₀ := by
  have := sb_pos; unfold c₀; positivity

lemma c₀_bound : 0.8823 < c₀ := by
  have := sb_bounds.1
  rw [c₀, lt_div_iff₀ (by linarith)]; linarith

lemma μ2_ne : μ 2 ≠ 0 := by rw [μ_2]; nlinarith [s_bounds]

lemma conj_I_mul (r : ℝ) : conj (I * (r : ℂ)) = -(I * (r : ℂ)) := by
  simp [Complex.conj_ofReal]

lemma trapF_m2_ne : I * ((c₀ * μ 2 : ℝ) : ℂ) ≠ 0 :=
  mul_ne_zero Complex.I_ne_zero (Complex.ofReal_ne_zero.2 (mul_ne_zero c₀_pos.ne' μ2_ne))

lemma trap_X : trapF.m (4 - 1) / conj (trapF.m 2) = (xX : ℂ) := by
  rw [show 4 - 1 = 3 from rfl, trapF_m, trapF_m, conj_I_mul, div_eq_iff (neg_ne_zero.2 trapF_m2_ne),
    show μ 3 = -xX * μ 2 by linarith [id_X]]
  push_cast; ring

lemma trap_Y : conj (trapF.m (4 + 1)) / conj (trapF.m 2) = (yY : ℂ) := by
  rw [show 4 + 1 = 5 from rfl, trapF_m, trapF_m, conj_I_mul, conj_I_mul,
    div_eq_iff (neg_ne_zero.2 trapF_m2_ne), show μ 5 = yY * μ 2 by linarith [id_Y]]
  push_cast; ring

lemma norm_I_mul (r : ℝ) : ‖I * (r : ℂ)‖ = |r| := by
  rw [norm_mul, Complex.norm_I, one_mul, Complex.norm_real, Real.norm_eq_abs]

lemma trap_κ : trapF.κ 4 (6 * I) xX yY = c₀ * (-(3 / 4) * (μ 10 * xX ^ 2 + 2 * μ 8 * xX * yY + μ 6 * yY ^ 2)) := by
  simp only [Feet.κ, trapF_m, Complex.conj_ofReal, Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub]
  have : (6 * I) * (I * ((c₀ * μ 10 : ℝ) : ℂ) * (xX : ℂ) ^ 2 + 2 * (I * ((c₀ * μ 8 : ℝ) : ℂ)) * (xX : ℂ) * (yY : ℂ)
      + I * ((c₀ * μ 6 : ℝ) : ℂ) * (yY : ℂ) ^ 2) =
      ((-6 * c₀ * (μ 10 * xX ^ 2 + 2 * μ 8 * xX * yY + μ 6 * yY ^ 2) : ℝ) : ℂ) := by
    push_cast
    linear_combination (6 * c₀ * (μ 10 * xX ^ 2 + 2 * μ 8 * xX * yY + μ 6 * yY ^ 2) : ℂ) * Complex.I_sq
  rw [this, Complex.ofReal_re]; ring

lemma trap_A : ‖((4 : ℕ) : ℂ) / 4 * (2 * trapF.m (4 - 2) * (xX : ℂ) * (yY : ℂ) +
    conj (trapF.m (4 - 2)) * conj (yY : ℂ) ^ 2)‖ = c₀ * |μ 2 * (2 * xX * yY - yY ^ 2)| := by
  simp only [trapF_m, conj_I_mul, Complex.conj_ofReal, Nat.reduceSub]
  have : ((4 : ℕ) : ℂ) / 4 * (2 * (I * ((c₀ * μ 2 : ℝ) : ℂ)) * (xX : ℂ) * (yY : ℂ) +
      -(I * ((c₀ * μ 2 : ℝ) : ℂ)) * (yY : ℂ) ^ 2) = I * ((c₀ * (μ 2 * (2 * xX * yY - yY ^ 2)) : ℝ) : ℂ) := by
    push_cast; ring
  rw [this, norm_I_mul, abs_mul, abs_of_pos c₀_pos]

lemma norm_real' (r : ℝ) : ‖(r : ℂ)‖ = |r| := by rw [Complex.norm_real, Real.norm_eq_abs]

lemma trap_r2 : ‖trapF.W2 4 (6 * I) xX yY - trapF.m (2 * 4) * (497 / 100 * I)‖ =
    c₀ * |-(3 / 2) * ((xX ^ 2 + yY ^ 2) * μ 8 + xX * yY * (μ 6 + μ 10)) + 497 / 100 * μ 8| := by
  simp only [Feet.W2, trapF_m, Complex.conj_ofReal, Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub]
  have : 6 * I / 4 * (((xX : ℂ) * (xX : ℂ) + (yY : ℂ) * (yY : ℂ)) * (I * ((c₀ * μ 8 : ℝ) : ℂ)) +
      (xX : ℂ) * (yY : ℂ) * (I * ((c₀ * μ 6 : ℝ) : ℂ)) + (xX : ℂ) * (yY : ℂ) * (I * ((c₀ * μ 10 : ℝ) : ℂ)))
      - I * ((c₀ * μ 8 : ℝ) : ℂ) * (497 / 100 * I) =
      ((c₀ * (-(3 / 2) * ((xX ^ 2 + yY ^ 2) * μ 8 + xX * yY * (μ 6 + μ 10)) + 497 / 100 * μ 8) : ℝ) : ℂ) := by
    push_cast
    linear_combination (c₀ * ((3 / 2) * ((xX ^ 2 + yY ^ 2) * μ 8 + xX * yY * (μ 6 + μ 10)) - 497 / 100 * μ 8)
      : ℂ) * Complex.I_sq
  rw [this, norm_real', abs_mul, abs_of_pos c₀_pos]

lemma trap_r3 : ‖((4 : ℕ) : ℂ) / 4 * (trapF.m (4 - 2) * (xX : ℂ) ^ 2) - trapF.m (3 * 4) * (-(2569 / 500))‖ =
    c₀ * |μ 2 * xX ^ 2 + 2569 / 500 * μ 12| := by
  simp only [trapF_m, Nat.reduceMul, Nat.reduceSub]
  have : ((4 : ℕ) : ℂ) / 4 * (I * ((c₀ * μ 2 : ℝ) : ℂ) * (xX : ℂ) ^ 2) - I * ((c₀ * μ 12 : ℝ) : ℂ) * (-(2569 / 500)) =
      I * ((c₀ * (μ 2 * xX ^ 2 + 2569 / 500 * μ 12) : ℝ) : ℂ) := by
    push_cast; ring
  rw [this, norm_I_mul, abs_mul, abs_of_pos c₀_pos]

lemma trap_r4 : ‖trapF.W4 4 (6 * I) xX yY - trapF.m (4 * 4) * (4173 / 1000 * I)‖ =
    c₀ * |-(3 / 4) * (xX ^ 2 * μ 6 + 2 * xX * yY * μ 8 + yY ^ 2 * μ 10) + 4173 / 1000 * μ 16| := by
  simp only [Feet.W4, trapF_m, Complex.conj_ofReal, Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub]
  have : 6 * I / 8 * ((xX : ℂ) ^ 2 * (I * ((c₀ * μ 6 : ℝ) : ℂ)) + 2 * (xX : ℂ) * (yY : ℂ) * (I * ((c₀ * μ 8 : ℝ) : ℂ))
      + (yY : ℂ) ^ 2 * (I * ((c₀ * μ 10 : ℝ) : ℂ))) - I * ((c₀ * μ 16 : ℝ) : ℂ) * (4173 / 1000 * I) =
      ((c₀ * (-(3 / 4) * (xX ^ 2 * μ 6 + 2 * xX * yY * μ 8 + yY ^ 2 * μ 10) + 4173 / 1000 * μ 16) : ℝ) : ℂ) := by
    push_cast
    linear_combination (c₀ * ((3 / 4) * (xX ^ 2 * μ 6 + 2 * xX * yY * μ 8 + yY ^ 2 * μ 10) - 4173 / 1000 * μ 16)
      : ℂ) * Complex.I_sq
  rw [this, norm_real', abs_mul, abs_of_pos c₀_pos]

/-- The lower bound `W₃ ≥ 1.4` (Theorem 5.7). -/
lemma trap_W3_bound : 1.4 ≤ trapF.κ 4 (6 * I) xX yY
    - ‖((4 : ℕ) : ℂ) / 4 * (2 * trapF.m (4 - 2) * (xX : ℂ) * (yY : ℂ) + conj (trapF.m (4 - 2)) * conj (yY : ℂ) ^ 2)‖
    - ‖trapF.W2 4 (6 * I) xX yY - trapF.m (2 * 4) * (497 / 100 * I)‖
    - ‖((4 : ℕ) : ℂ) / 4 * (trapF.m (4 - 2) * (xX : ℂ) ^ 2) - trapF.m (3 * 4) * (-(2569 / 500))‖
    - ‖trapF.W4 4 (6 * I) xX yY - trapF.m (4 * 4) * (4173 / 1000 * I)‖ := by
  rw [trap_κ, trap_A, trap_r2, trap_r3, trap_r4, id_k0, id_A, id_r2, id_r3, id_r4]
  obtain ⟨h1, h2⟩ := s_bounds
  have hc := c₀_bound
  rw [abs_of_neg (by linarith), abs_of_pos (by linarith), abs_of_pos (by linarith), abs_of_neg (by linarith)]
  nlinarith

end W3

section tableT

/-- `a = cos α - cos β` and `b = sin α + sin β`: the diagonals are `(a, ±b)`. -/
noncomputable def ta : ℝ := 3 / 5 - cb
noncomputable def tb : ℝ := 4 / 5 + sb

lemma ta_bounds : 0.4204 < ta ∧ ta < 0.4205 := by
  obtain ⟨h1, h2⟩ := cb_bounds; constructor <;> simp only [ta] <;> linarith

lemma tb_bounds : 1.7837 < tb ∧ tb < 1.7838 := by
  obtain ⟨h1, h2⟩ := sb_bounds; constructor <;> simp only [tb] <;> linarith

lemma eAC : eA - eC = ⟨ta, tb⟩ := by
  apply Complex.ext <;> simp [eA, eC, ta, tb]

lemma eBD : eB - eD = ⟨ta, -tb⟩ := by
  apply Complex.ext <;> simp [eB, eD, ta, tb]; ring

lemma norm_mk (x y : ℝ) : ‖(⟨x, y⟩ : ℂ)‖ = Real.sqrt (x ^ 2 + y ^ 2) := by
  rw [Complex.norm_def, Complex.normSq_mk, sq, sq]

/-- The trapezoid of Theorem 5.7, as a table with `r = 1`. -/
noncomputable def trapT : Table where
  A := eA
  B := eB
  C := eC
  D := eD
  r := 1
  normA := (norm_mk_eq_one hA2).le
  normB := (norm_mk_eq_one hB2).le
  normC := (norm_mk_eq_one hC2).le
  normD := (norm_mk_eq_one hD2).le
  AC_ne := trapF.AC
  BD_ne := trapF.BD
  not_parallel := by
    have ha := ta_bounds; have hb := tb_bounds
    have hd : 0 < ta ^ 2 + tb ^ 2 := by nlinarith [ha.1, hb.1]
    have hs := Real.sq_sqrt hd.le
    have hs0 := Real.sqrt_pos.2 hd
    rw [eAC, eBD]
    simp only [unit, dot, norm_mk, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
      Complex.ofReal_im, zero_mul, sub_zero, add_zero, neg_sq]
    set d := Real.sqrt (ta ^ 2 + tb ^ 2)
    have e : d⁻¹ * ta * (d⁻¹ * ta) + d⁻¹ * tb * (d⁻¹ * -tb) = (ta ^ 2 - tb ^ 2) / (ta ^ 2 + tb ^ 2) := by
      rw [← hs]; field_simp; ring
    rw [e, abs_div, abs_of_pos hd, div_lt_one hd, abs_lt]
    constructor <;> nlinarith

lemma trapT_d₁ : trapT.d₁ = Real.sqrt (ta ^ 2 + tb ^ 2) := by
  simp only [Table.d₁, trapT, eAC, norm_mk]

lemma trapT_d₂ : trapT.d₂ = Real.sqrt (ta ^ 2 + tb ^ 2) := by
  simp only [Table.d₂, trapT, eBD, norm_mk, neg_sq]

lemma trapT_dmin : 1.8 ≤ trapT.dmin := by
  rw [Table.dmin, trapT_d₁, trapT_d₂, min_self, Real.le_sqrt (by norm_num) (by positivity)]
  nlinarith [ta_bounds, tb_bounds]

lemma trapT_γ : trapT.γ = (tb ^ 2 - ta ^ 2) / (ta ^ 2 + tb ^ 2) := by
  have ha := ta_bounds; have hb := tb_bounds
  have hd : 0 < ta ^ 2 + tb ^ 2 := by nlinarith [ha.1, hb.1]
  have hs := Real.sq_sqrt hd.le
  have hs0 := Real.sqrt_pos.2 hd
  simp only [Table.γ, Table.e₁, Table.e₂, trapT, eAC, eBD]
  simp only [unit, dot, norm_mk, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, zero_mul, sub_zero, add_zero, neg_sq]
  set d := Real.sqrt (ta ^ 2 + tb ^ 2)
  have e : d⁻¹ * ta * (d⁻¹ * ta) + d⁻¹ * tb * (d⁻¹ * -tb) = -((tb ^ 2 - ta ^ 2) / (ta ^ 2 + tb ^ 2)) := by
    rw [← hs]; field_simp; ring
  rw [e, abs_neg, abs_of_pos (div_pos (by nlinarith) hd)]

lemma trapT_K : trapT.K ≤ 4.4 := by
  have ha := ta_bounds; have hb := tb_bounds
  have hd : 0 < ta ^ 2 + tb ^ 2 := by nlinarith [ha.1, hb.1]
  rw [Table.K, trapT_γ, Real.sqrt_le_left (by norm_num)]
  have e : 1 - (tb ^ 2 - ta ^ 2) / (ta ^ 2 + tb ^ 2) = 2 * ta ^ 2 / (ta ^ 2 + tb ^ 2) := by
    field_simp; ring
  rw [e, div_div_eq_mul_div, div_le_iff₀ (by nlinarith [ha.1])]
  nlinarith

end tableT

section remainder

lemma f_le {s : ℝ} (h0 : 0 ≤ s) (h1 : s ≤ 1) : f s ≤ 1 / 2 + s / 2 := by
  have e := f_sub_half h1
  have hq : 1 / (2 * (1 + Real.sqrt (1 - s)) ^ 2) ≤ 1 / 2 := by
    apply one_div_le_one_div_of_le (by norm_num)
    have := Real.sqrt_nonneg (1 - s)
    nlinarith
  nlinarith [mul_le_mul_of_nonneg_left hq h0]

/-- An explicit upper bound for the remainder `R(ε)` of Proposition 5.2, from upper bounds `K'` on
`K` and `t'` on `t₁`, and a lower bound `d'` on `d_min` (using `f(s) ≤ ½ + s/2`). -/
lemma Rem_le_of {K dmin L₁ M₁ L₃ P P₃ ε K' d' t' : ℝ} (hK : 0 ≤ K) (hL₁ : 0 ≤ L₁) (hM₁ : 0 ≤ M₁)
    (hL₃ : 0 ≤ L₃) (hP : 0 ≤ P) (hP₃ : 0 ≤ P₃) (hε : 0 ≤ ε) (hKK : K ≤ K') (hd' : 0 < d')
    (hdd : d' ≤ dmin) (h0 : (ε * L₁ + ε ^ 3 * L₃) * K' ≤ 1)
    (ht : ε * P + ε ^ 3 * P₃ + 2 * K' * (ε * L₁ + ε ^ 3 * L₃) / d' *
      ((1 / 2 + ((ε * L₁ + ε ^ 3 * L₃) * K') ^ 2 / 2) * ((ε * L₁ + ε ^ 3 * L₃) * K') ^ 2) ≤ t')
    (ht1 : t' ≤ 1) :
    Rem K dmin L₁ M₁ L₃ P P₃ ε ≤
      ε * M₁ * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) ^ 2 + 2 * ε * L₁ * (t' ^ 4 / 2 + 1 / 2 * (t' + ε * P) *
        (ε ^ 3 * P₃ + 2 * K' * (ε * L₁ + ε ^ 3 * L₃) / d' * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2))) +
      2 * ε ^ 3 * L₃ * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) := by
  unfold Rem
  set L := ε * L₁ + ε ^ 3 * L₃ with hL
  have hL0 : 0 ≤ L := by positivity
  have hdm : 0 < dmin := lt_of_lt_of_le hd' hdd
  set t₀ := L * K
  have ht₀ : 0 ≤ t₀ := mul_nonneg hL0 hK
  have ht₀' : t₀ ≤ L * K' := mul_le_mul_of_nonneg_left hKK hL0
  have ht₀1 : t₀ ≤ 1 := ht₀'.trans h0
  have hK' : 0 ≤ K' := hK.trans hKK
  have ft₀ : f (t₀ ^ 2) ≤ 1 / 2 + (L * K') ^ 2 / 2 := by
    have := f_le (sq_nonneg t₀) (by nlinarith)
    have : t₀ ^ 2 ≤ (L * K') ^ 2 := pow_le_pow_left₀ ht₀ ht₀' 2
    linarith
  have hf₀ := f_pos (t₀ ^ 2)
  set t₁ := min t₀ (ε * P + ε ^ 3 * P₃ + 2 * K * L / dmin * (f (t₀ ^ 2) * t₀ ^ 2))
  have ht₁0 : 0 ≤ t₁ := le_min ht₀ (by positivity)
  have hcoef : 2 * K * L / dmin ≤ 2 * K' * L / d' := by
    rw [div_le_div_iff₀ hdm hd']
    have : 2 * K * L * d' ≤ 2 * K' * L * d' := by gcongr
    have : 2 * K' * L * d' ≤ 2 * K' * L * dmin := by gcongr
    linarith
  have ht₁ : t₁ ≤ t' := by
    refine (min_le_right _ _).trans (le_trans ?_ ht)
    have hsq : t₀ ^ 2 ≤ (L * K') ^ 2 := pow_le_pow_left₀ ht₀ ht₀' 2
    have : f (t₀ ^ 2) * t₀ ^ 2 ≤ (1 / 2 + (L * K') ^ 2 / 2) * (L * K') ^ 2 :=
      mul_le_mul ft₀ hsq (sq_nonneg _) (by positivity)
    have : 2 * K * L / dmin * (f (t₀ ^ 2) * t₀ ^ 2) ≤
        2 * K' * L / d' * ((1 / 2 + (L * K') ^ 2 / 2) * (L * K') ^ 2) :=
      mul_le_mul hcoef this (by positivity) (by positivity)
    linarith
  have ht₁1 : t₁ ≤ 1 := ht₁.trans ht1
  have hsq1 : t₁ ^ 2 ≤ t' ^ 2 := pow_le_pow_left₀ ht₁0 ht₁ 2
  have ft₁ : f (t₁ ^ 2) ≤ 1 / 2 + t' ^ 2 / 2 := by
    have := f_le (sq_nonneg t₁) (by nlinarith); linarith
  have hf₁ := half_le_f (sq_nonneg t₁)
  set Φ₁ := f (t₁ ^ 2) * t₁ ^ 2
  have hΦ0 : 0 ≤ Φ₁ := by positivity
  have hΦ : Φ₁ ≤ (1 / 2 + t' ^ 2 / 2) * t' ^ 2 := mul_le_mul ft₁ hsq1 (sq_nonneg _) (by positivity)
  have hδ : ε ^ 3 * P₃ + 2 * K * L / dmin * Φ₁ ≤
      ε ^ 3 * P₃ + 2 * K' * L / d' * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) := by
    have := mul_le_mul hcoef hΦ hΦ0 (by positivity); linarith
  have hδ0 : 0 ≤ ε ^ 3 * P₃ + 2 * K * L / dmin * Φ₁ := by positivity
  have h1 : (f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 ≤ t' ^ 4 / 2 := by
    have : f (t₁ ^ 2) - 1 / 2 ≤ t' ^ 2 / 2 := by linarith
    have := mul_le_mul this hsq1 (sq_nonneg _) (by positivity)
    nlinarith
  have h2 : (t₁ + ε * P) * (ε ^ 3 * P₃ + 2 * K * L / dmin * Φ₁) ≤
      (t' + ε * P) * (ε ^ 3 * P₃ + 2 * K' * L / d' * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2)) :=
    mul_le_mul (by linarith) hδ hδ0 (by have := mul_nonneg hε hP; linarith)
  have h3 : Φ₁ ^ 2 ≤ ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) ^ 2 := pow_le_pow_left₀ hΦ0 hΦ 2
  have a1 : ε * M₁ * Φ₁ ^ 2 ≤ ε * M₁ * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) ^ 2 :=
    mul_le_mul_of_nonneg_left h3 (by positivity)
  have a2 : 2 * ε * L₁ * ((f (t₁ ^ 2) - 1 / 2) * t₁ ^ 2 + 1 / 2 * (t₁ + ε * P) *
      (ε ^ 3 * P₃ + 2 * K * L / dmin * Φ₁)) ≤ 2 * ε * L₁ * (t' ^ 4 / 2 + 1 / 2 * (t' + ε * P) *
      (ε ^ 3 * P₃ + 2 * K' * L / d' * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2))) := by
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    linarith [h1, h2]
  have a3 : 2 * ε ^ 3 * L₃ * Φ₁ ≤ 2 * ε ^ 3 * L₃ * ((1 / 2 + t' ^ 2 / 2) * t' ^ 2) :=
    mul_le_mul_of_nonneg_left hΦ (by positivity)
  linarith

end remainder

section theorem57

open Table

/-- `g₃ = Re(4.970 i z⁸ - 5.138 z¹² + 4.173 i z¹⁶)`. -/
noncomputable def g3 : ℂ → ℝ := fun z =>
  (497 / 100 * I * z ^ (2 * 4) + -(2569 / 500) * z ^ (3 * 4) + 4173 / 1000 * I * z ^ (4 * 4)).re

lemma norm_b6 : ‖(6 : ℂ) * I‖ = 6 := by simp

lemma norm_pow_sub_pow_le' {x y : ℂ} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) (n : ℕ) :
    ‖x ^ n - y ^ n‖ ≤ n * ‖x - y‖ := by
  induction n with
  | zero => simp
  | succ n ih =>
    have e : x ^ (n + 1) - y ^ (n + 1) = x ^ n * (x - y) + (x ^ n - y ^ n) * y := by ring
    rw [e]
    have h1 : ‖x ^ n‖ ≤ 1 := by rw [norm_pow]; exact pow_le_one₀ (norm_nonneg _) hx
    calc _ ≤ ‖x ^ n * (x - y)‖ + ‖(x ^ n - y ^ n) * y‖ := norm_add_le _ _
      _ = ‖x ^ n‖ * ‖x - y‖ + ‖x ^ n - y ^ n‖ * ‖y‖ := by rw [norm_mul, norm_mul]
      _ ≤ 1 * ‖x - y‖ + (n * ‖x - y‖) * 1 := by
          gcongr
      _ = ((n + 1 : ℕ) : ℝ) * ‖x - y‖ := by push_cast; ring

lemma g3_lip (x y : ℂ) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) : |g3 x - g3 y| ≤ 169 * ‖x - y‖ := by
  have e : g3 x - g3 y = (497 / 100 * I * (x ^ 8 - y ^ 8) + -(2569 / 500) * (x ^ 12 - y ^ 12)
      + 4173 / 1000 * I * (x ^ 16 - y ^ 16)).re := by
    simp only [g3, ← Complex.sub_re, Nat.reduceMul]; congr 1; ring
  rw [e]
  have h8 := norm_pow_sub_pow_le' hx hy 8
  have h12 := norm_pow_sub_pow_le' hx hy 12
  have h16 := norm_pow_sub_pow_le' hx hy 16
  have n1 : ‖(497 / 100 : ℂ) * I‖ = 497 / 100 := by simp
  have n2 : ‖-(2569 / 500 : ℂ)‖ = 2569 / 500 := by simp
  have n3 : ‖(4173 / 1000 : ℂ) * I‖ = 4173 / 1000 := by simp
  push_cast at h8 h12 h16
  calc _ ≤ ‖497 / 100 * I * (x ^ 8 - y ^ 8) + -(2569 / 500) * (x ^ 12 - y ^ 12)
        + 4173 / 1000 * I * (x ^ 16 - y ^ 16)‖ := Complex.abs_re_le_norm _
    _ ≤ ‖497 / 100 * I * (x ^ 8 - y ^ 8)‖ + ‖-(2569 / 500) * (x ^ 12 - y ^ 12)‖
        + ‖4173 / 1000 * I * (x ^ 16 - y ^ 16)‖ := norm_add₃_le
    _ = 497 / 100 * ‖x ^ 8 - y ^ 8‖ + 2569 / 500 * ‖x ^ 12 - y ^ 12‖ + 4173 / 1000 * ‖x ^ 16 - y ^ 16‖ := by
        rw [norm_mul (497 / 100 * I), norm_mul (-(2569 / 500) : ℂ), norm_mul (4173 / 1000 * I), n1, n2, n3]
    _ ≤ 169 * ‖x - y‖ := by nlinarith [norm_nonneg (x - y)]

lemma normSq_of_norm_one {u : ℂ} (hu : ‖u‖ = 1) : Complex.normSq u = 1 := by
  rw [Complex.normSq_eq_norm_sq, hu, one_pow]

lemma gk_circle (k : ℕ) (b u : ℂ) (hu : ‖u‖ = 1) : gk k b u = (u ^ k).re := by
  simp [gk, normSq_of_norm_one hu]

lemma Gk_circle (k : ℕ) (b u : ℂ) (hu : ‖u‖ = 1) : Gk k b u = Feet.grad₁ k b u := by
  simp [Gk, Feet.grad₁, normSq_of_norm_one hu]

lemma trapF_m4 : trapF.m 4 = 0 := by rw [trapF_m, μ_4]; simp

lemma trapT_F₀_g₁ (θ : ℝ) : F₀ trapT (gk 4 (6 * I)) tt tt θ = 0 := by
  have n : ∀ a : ℂ, ‖a‖ = 1 → ‖rot θ * a‖ = 1 := fun a ha => by rw [norm_rot_mul, ha]
  have e : F₀ trapT (gk 4 (6 * I)) tt tt θ = F₀ trapT (fun z => (1 * z ^ 4).re) trapF.τ trapF.μ θ := by
    unfold F₀
    rw [gk_circle _ _ _ (n trapT.A trapF.nA), gk_circle _ _ _ (n trapT.B trapF.nB),
      gk_circle _ _ _ (n trapT.C trapF.nC), gk_circle _ _ _ (n trapT.D trapF.nD)]
    simp only [one_mul]; rfl
  rw [e, Table.F₀_monomial trapF rfl rfl rfl rfl, trapF_m4]; simp

/-- The idealised tilt `q₀ = e^{iθ}(ξ₊ ζ + ξ₋ ζ̄)` has `|q₀| ≤ |ξ₊| + |ξ₋| ≤ 3.8`. -/
lemma trapT_P (θ : ℝ) : ‖trapT.Q (gk 4 (6 * I)) θ 0‖ ≤ 19 / 5 := by
  obtain ⟨a₀, a₁, a₂, iA, iB, iC, iD⟩ := (trapF.m_eq_zero_iff 4).1 trapF_m4
  obtain ⟨e1, e2, -⟩ := trapF.interp_coeffs (by norm_num) trapF_m4 ⟨iA, iB, iC, iD⟩
  have hm2 := trapF.m_two_ne_zero
  have hm2c : conj (trapF.m 2) ≠ 0 := (map_ne_zero _).2 hm2
  have hX : a₂ = trapF.m (4 - 1) / conj (trapF.m 2) := by rw [e2]; field_simp
  have hY : conj a₁ = conj (trapF.m (4 + 1)) / conj (trapF.m 2) := by
    rw [e1, map_mul]; field_simp
  rw [trap_X] at hX
  rw [trap_Y] at hY
  have hg : ∀ z : ℂ, ‖z‖ = 1 → gk 4 (6 * I) z = (z ^ 4).re := fun z hz => gk_circle _ _ _ hz
  rw [Table.idealTilt_eq (T := trapT) trapF.nA trapF.nB trapF.nC trapF.nD hg iA iB iC iD θ, hX, hY]
  have hr : ‖rot θ ^ 4‖ = 1 := by rw [norm_pow, norm_rot, one_pow]
  rw [norm_mul, norm_rot, one_mul]
  calc _ ≤ ‖(xX : ℂ) * rot θ ^ 4‖ + ‖(yY : ℂ) * conj (rot θ ^ 4)‖ := norm_add_le _ _
    _ = |xX| + |yY| := by
        rw [norm_mul, norm_mul, Complex.norm_conj, hr, norm_real', norm_real', mul_one, mul_one]
    _ ≤ 19 / 5 := by
        obtain ⟨h1, h2⟩ := s_bounds
        rw [abs_of_neg (by simp only [xX]; linarith), abs_of_neg (by simp only [yY]; linarith)]
        simp only [xX, yY]; linarith

/-- The idealised tilt of `g₃`: `|q₃| ≤ K L₃ ≤ 4.4 · 169`. -/
lemma trapT_P₃ (θ : ℝ) : ‖trapT.Q g3 θ 0‖ ≤ 4.4 * 169 := by
  have key : ∀ (u v : ℂ) (d : ℝ), ‖u‖ ≤ 1 → ‖v‖ ≤ 1 → d = ‖u - v‖ → 0 < d →
      |(g3 (foot (rot θ * u) 0) - g3 (foot (rot θ * v) 0)) / d| ≤ 169 := by
    intro u v d hu hv hd hd0
    rw [foot_zero_tilt, foot_zero_tilt, abs_div, abs_of_pos hd0, div_le_iff₀ hd0]
    have hu' : ‖rot θ * u‖ ≤ 1 := by rw [norm_rot_mul]; exact hu
    have hv' : ‖rot θ * v‖ ≤ 1 := by rw [norm_rot_mul]; exact hv
    have := g3_lip _ _ hu' hv'
    rwa [← mul_sub, norm_rot_mul, ← hd] at this
  have h := norm_solve2_le (trapT.norm_rot_e₁ θ) (trapT.norm_rot_e₂ θ) (trapT.γ_rot_lt_one θ)
    (key trapT.A trapT.C trapT.d₁ trapT.normA trapT.normC rfl trapT.d₁_pos)
    (key trapT.B trapT.D trapT.d₂ trapT.normB trapT.normD rfl trapT.d₂_pos)
  rw [trapT.γ_rot] at h
  unfold Table.Q
  calc _ ≤ trapT.K * 169 := h
    _ ≤ 4.4 * 169 := by nlinarith [trapT_K]

lemma sqrt3_bound : 1.7 ≤ Real.sqrt 3 := by
  rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num

lemma trapT_small {ε : ℝ} (hε : 0 ≤ ε) (hε₀ : ε ≤ 1 / 1000) : SmallL trapT (ε * 10 + ε ^ 3 * 169) := by
  have hK := trapT_K
  have hK0 := trapT.K_nonneg
  have hd := trapT_dmin
  have hL : ε * 10 + ε ^ 3 * 169 ≤ 0.0101 := by
    have : ε ^ 3 ≤ (1 / 1000) ^ 3 := pow_le_pow_left₀ hε hε₀ 3
    nlinarith
  have hL0 : 0 ≤ ε * 10 + ε ^ 3 * 169 := by positivity
  have hLK : (ε * 10 + ε ^ 3 * 169) * trapT.K ≤ 0.0101 * 4.4 := mul_le_mul hL hK hK0 (by norm_num)
  refine ⟨hL0, by linarith, ?_⟩
  have hr : trapT.r = 1 := rfl
  rw [hr]
  have h3 := sqrt3_bound
  have hLK0 : 0 ≤ (ε * 10 + ε ^ 3 * 169) * trapT.K := mul_nonneg hL0 hK0
  have hsq : ((ε * 10 + ε ^ 3 * 169) * trapT.K) ^ 2 ≤ (0.0101 * 4.4) ^ 2 := pow_le_pow_left₀ hLK0 hLK 2
  have e1 : 4 / Real.sqrt 3 ≤ 4 / 1.7 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) h3
  have e2 : 1 / trapT.dmin ≤ 1 / 1.8 := one_div_le_one_div_of_le (by norm_num) hd
  have : 4 / Real.sqrt 3 * (1 / trapT.dmin) * ((ε * 10 + ε ^ 3 * 169) * trapT.K) ^ 2 ≤
      4 / 1.7 * (1 / 1.8) * (0.0101 * 4.4) ^ 2 := by
    apply mul_le_mul (mul_le_mul e1 e2 (by positivity) (by norm_num)) hsq (sq_nonneg _) (by norm_num)
  norm_num at this ⊢
  linarith

lemma trapT_Rem₀ : Rem trapT.K trapT.dmin 10 114 169 (19 / 5) (4.4 * 169) (1 / 1000) ≤ 0.1 * (1 / 1000) ^ 3 := by
  refine (Rem_le_of (K' := 4.4) (d' := 1.8) (t' := 0.00385) trapT.K_nonneg (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) trapT_K (by norm_num) trapT_dmin
    (by norm_num) (by norm_num) (by norm_num)).trans ?_
  norm_num

lemma trapT_Rem {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000) :
    Rem trapT.K trapT.dmin 10 114 169 (19 / 5) (4.4 * 169) ε ≤ 0.1 * ε ^ 3 := by
  have h := Rem_le_scale trapT.K_nonneg trapT.dmin_pos (L₁ := 10) (M₁ := 114) (L₃ := 169) (P := 19 / 5)
    (P₃ := 4.4 * 169) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε₀
    (by nlinarith [trapT_K, trapT.K_nonneg])
  have hq : 0 ≤ (ε / (1 / 1000)) ^ 5 := by positivity
  refine h.trans ((mul_le_mul_of_nonneg_left trapT_Rem₀ hq).trans ?_)
  have e : (ε / (1 / 1000)) ^ 5 * (0.1 * (1 / 1000) ^ 3) = 0.1 * ε ^ 3 * (ε / (1 / 1000)) ^ 2 := by ring
  rw [e]
  have : (ε / (1 / 1000)) ^ 2 ≤ 1 := by
    apply pow_le_one₀ (by positivity); rw [div_le_one (by norm_num)]; exact hε₀
  have : 0 ≤ 0.1 * ε ^ 3 := by positivity
  nlinarith

/-- **Theorem 5.7** (with `ε₀ = 10⁻³` and the bound `w_AC ≥ ε³`): let the table be the isosceles
trapezoid `trapT` and let `g` be a terrain equal to `ε g₁ + ε³ g₃` on the closed unit disc, with
`g₁ = Re(z⁴) - 3(|z|² - 1) Im(z⁸)` and `g₃ = -(4.970 Im z⁸ + 5.138 Re z¹² + 4.173 Im z¹⁶)`, and
`(10 ε + 169 ε³)`-Lipschitz on `ℂ` (see `trapezoid_terrain_exists`). If `0 < ε ≤ 10⁻³`, then
`w_AC(θ) ≥ ε³ > 0` for every `θ`. -/
theorem trapezoid_wob_ge {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000) {g : ℂ → ℝ}
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x) (θ : ℝ) :
    ε ^ 3 ≤ wob trapT g (ε * 10 + ε ^ 3 * 169) θ := by
  have hs := trapT_small hε.le hε₀
  have hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 →
      |gk 4 (6 * I) x - gk 4 (6 * I) u - dot (Gk 4 (6 * I) u) (x - u)| ≤ 114 / 2 * ‖x - u‖ ^ 2 := by
    intro u x hu hx
    refine taylor_of_lipschitz_grad' (fun u w t _ => hasDerivAt_gk 4 (by norm_num) _ u w t) ?_ u x hu hx
    intro x y hx hy
    have := lipschitz_Gk 2 (6 * I) poly_four x y hx hy
    rw [norm_b6] at this
    push_cast at this
    linarith
  have hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖Gk 4 (6 * I) u‖ ≤ 10 := by
    intro u hu
    have := norm_Gk_le 4 (by norm_num) (6 * I) u hu (polyG_four _ (norm_nonneg u) hu)
    rw [norm_b6] at this; push_cast at this; linarith
  have hmain := Table.abs_wob_sub_third_order_le (T := trapT) (g₁ := gk 4 (6 * I)) (g₃ := g3)
    (G₁ := Gk 4 (6 * I)) (M₁ := 114) (P := 19 / 5) (P₃ := 4.4 * 169) (τ := tt) (μ := tt)
    rfl hε.le hg hs hgd hT (by norm_num) hG g3_lip trapT_P trapT_P₃ trapF.hX tt_pos.le tt_lt_one.le
    tt_pos.le tt_lt_one.le θ
  have hW := Table.W3_ge (T := trapT) trapF rfl rfl rfl rfl (k := 4) (by norm_num) trapF_m4 (6 * I)
    (497 / 100 * I) (-(2569 / 500)) (4173 / 1000 * I) (g₁ := gk 4 (6 * I)) (G₁ := Gk 4 (6 * I))
    (fun z hz => gk_circle _ _ _ hz) (fun u hu => Gk_circle _ _ _ hu) θ
  rw [trap_X, trap_Y] at hW
  have hW' := trap_W3_bound
  have hR := trapT_Rem hε hε₀
  rw [trapT_F₀_g₁] at hmain
  have hw3 : 1.4 ≤ Table.w3 trapT (Gk 4 (6 * I)) tt tt θ (trapT.Q (gk 4 (6 * I)) θ 0) + F₀ trapT g3 tt tt θ :=
    hW'.trans hW
  have hε3 : 0 < ε ^ 3 := by positivity
  have := mul_le_mul_of_nonneg_left hw3 hε3.le
  rw [abs_le] at hmain
  nlinarith [hmain.1]

/-- `g₁` is `10`-Lipschitz on the closed unit disc. -/
lemma gk_lip (x y : ℂ) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    |gk 4 (6 * I) x - gk 4 (6 * I) y| ≤ 10 * ‖x - y‖ := by
  have key := norm_image_sub_le_of_norm_deriv_le_segment'
    (f := fun t : ℝ => gk 4 (6 * I) (y + t • (x - y)))
    (f' := fun t => dot (Gk 4 (6 * I) (y + t • (x - y))) (x - y))
    (C := 10 * ‖x - y‖) (a := 0) (b := 1)
    (fun t _ => (hasDerivAt_gk 4 (by norm_num) (6 * I) y (x - y) t).hasDerivWithinAt)
    (fun t ht => by
      have hz := norm_line_le hx hy (Set.Ico_subset_Icc_self ht)
      have hG := norm_Gk_le 4 (by norm_num) (6 * I) _ hz (polyG_four _ (norm_nonneg _) hz)
      rw [norm_b6] at hG; push_cast at hG
      rw [Real.norm_eq_abs]
      exact (abs_dot_le _ _).trans (mul_le_mul_of_nonneg_right (by linarith) (norm_nonneg _)))
    1 ⟨zero_le_one, le_rfl⟩
  simpa [Real.norm_eq_abs] using key

/-- A terrain as in Theorem 5.7 exists (McShane extension from the closed unit disc). -/
theorem trapezoid_terrain_exists {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ g : ℂ → ℝ, IsLip g (ε * 10 + ε ^ 3 * 169) ∧
      ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x := by
  set L := ε * 10 + ε ^ 3 * 169
  have hL : 0 ≤ L := by positivity
  have hlip : LipschitzOnWith (Real.toNNReal L) (fun x => ε * gk 4 (6 * I) x + ε ^ 3 * g3 x)
      (Metric.closedBall 0 1) := by
    apply LipschitzOnWith.of_dist_le_mul
    intro x hx y hy
    rw [Metric.mem_closedBall, dist_zero_right] at hx hy
    rw [Real.dist_eq, dist_eq_norm, Real.coe_toNNReal _ hL]
    have h1 := gk_lip x y hx hy
    have h3 := g3_lip x y hx hy
    have e : ε * gk 4 (6 * I) x + ε ^ 3 * g3 x - (ε * gk 4 (6 * I) y + ε ^ 3 * g3 y) =
        ε * (gk 4 (6 * I) x - gk 4 (6 * I) y) + ε ^ 3 * (g3 x - g3 y) := by ring
    rw [e]
    calc _ ≤ |ε * (gk 4 (6 * I) x - gk 4 (6 * I) y)| + |ε ^ 3 * (g3 x - g3 y)| := abs_add_le _ _
      _ = ε * |gk 4 (6 * I) x - gk 4 (6 * I) y| + ε ^ 3 * |g3 x - g3 y| := by
          rw [abs_mul, abs_mul, abs_of_nonneg hε, abs_of_nonneg (pow_nonneg hε 3)]
      _ ≤ ε * (10 * ‖x - y‖) + ε ^ 3 * (169 * ‖x - y‖) := by gcongr
      _ = L * ‖x - y‖ := by ring
  obtain ⟨g, hg, hEq⟩ := hlip.extend_real
  refine ⟨g, fun x y => ?_, fun x hx => (hEq (by rwa [Metric.mem_closedBall, dist_zero_right])).symm⟩
  have := hg.dist_le_mul x y
  rwa [Real.dist_eq, Real.coe_toNNReal _ hL, dist_eq_norm] at this

/-- **Theorem 5.7**, conclusion: whatever the angle of rotation `θ`, there is no position of the
table (with a tilt `‖q‖ < 1`) in which its four feet are on the ground. -/
theorem trapezoid_wobbles {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 1 / 1000) {g : ℂ → ℝ}
    (hg : IsLip g (ε * 10 + ε ^ 3 * 169))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 4 (6 * I) x + ε ^ 3 * g3 x) (θ : ℝ) :
    ¬ ∃ q c, ‖q‖ < 1 ∧ resid g θ q c trapT.A = 0 ∧ resid g θ q c trapT.B = 0 ∧
      resid g θ q c trapT.C = 0 ∧ resid g θ q c trapT.D = 0 := by
  rw [four_feet_iff hg (trapT_small hε.le hε₀) θ]
  have := trapezoid_wob_ge hε hε₀ hg hgd θ
  have : 0 < ε ^ 3 := by positivity
  intro h; linarith

end theorem57

end Wobbly


==> anc/lean/Wobbly/UneqCex.lean <==
import Wobbly.TrapezoidCex
import Wobbly.Rational

/-!
# Proposition 5.8: a table with diagonals of different lengths which wobbles at every angle

The feet are the four zeros of `G(θ) = 2 cos 2θ - 2 cos(θ + π/6) + 1/2`, i.e. the roots of
`Q(z) = z⁴ - ω z³ + ½ z² - ω̄ z + 1` with `ω = e^{iπ/6}`. Writing a foot as `x + iy`,
`y = -4x² + √3 x + 3/2` and `x` is a root of `P(x) = 16x⁴ - 8√3 x³ - 8x² + 3√3 x + 5/4`; the four
roots are located by the intermediate value theorem.

All the quantities of Proposition 5.6 are then exact multiples of `t = Im m(2)` (`m(2)` is purely
imaginary and `m(3) = ω m(2)`, by the algebra of `z ↦ z^j mod Q`); only a lower bound for `t` needs
the location of the roots.
-/

open Complex ComplexConjugate

set_option linter.unusedSimpArgs false

namespace Wobbly

namespace Uneq

section roots

/-- `√3`. -/
noncomputable def r3 : ℝ := Real.sqrt 3

lemma hr3 : r3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)

lemma r3_pos : 0 < r3 := Real.sqrt_pos.2 (by norm_num)

lemma r3_bounds : 1.7320508 < r3 ∧ r3 < 1.7320509 := by
  have h := hr3; have h0 := r3_pos
  constructor <;> nlinarith

/-- `P(x) = 16x⁴ - 8√3 x³ - 8x² + 3√3 x + 5/4 = x² + y(x)² - 1`. -/
noncomputable def Pq (x : ℝ) : ℝ := 16 * x ^ 4 - 8 * r3 * x ^ 3 - 8 * x ^ 2 + 3 * r3 * x + 5 / 4

/-- `y(x) = -4x² + √3 x + 3/2`. -/
noncomputable def yf (x : ℝ) : ℝ := -4 * x ^ 2 + r3 * x + 3 / 2

lemma Pq_eq (x : ℝ) : Pq x = x ^ 2 + yf x ^ 2 - 1 := by
  unfold Pq yf; linear_combination (-(x ^ 2)) * hr3

lemma continuous_Pq : Continuous Pq := by unfold Pq; fun_prop

lemma exists_root {lo hi : ℝ} (h : lo ≤ hi) (hs : (Pq lo ≤ 0 ∧ 0 ≤ Pq hi) ∨ (0 ≤ Pq lo ∧ Pq hi ≤ 0)) :
    ∃ x, lo ≤ x ∧ x ≤ hi ∧ Pq x = 0 := by
  rcases hs with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · obtain ⟨x, hx, e⟩ := intermediate_value_Icc h continuous_Pq.continuousOn ⟨h1, h2⟩
    exact ⟨x, hx.1, hx.2, e⟩
  · obtain ⟨x, hx, e⟩ := intermediate_value_Icc' h continuous_Pq.continuousOn ⟨h2, h1⟩
    exact ⟨x, hx.1, hx.2, e⟩

lemma exA : ∃ x, 46613 / 50000 ≤ x ∧ x ≤ 93227 / 100000 ∧ Pq x = 0 :=
  exists_root (by norm_num) (Or.inl ⟨by have := r3_bounds; unfold Pq; norm_num; linarith,
    by have := r3_bounds; unfold Pq; norm_num; linarith⟩)
lemma exB : ∃ x, 7131 / 10000 ≤ x ∧ x ≤ 71311 / 100000 ∧ Pq x = 0 :=
  exists_root (by norm_num) (Or.inr ⟨by have := r3_bounds; unfold Pq; norm_num; linarith,
    by have := r3_bounds; unfold Pq; norm_num; linarith⟩)
lemma exC : ∃ x, -20439 / 100000 ≤ x ∧ x ≤ -10219 / 50000 ∧ Pq x = 0 :=
  exists_root (by norm_num) (Or.inl ⟨by have := r3_bounds; unfold Pq; norm_num; linarith,
    by have := r3_bounds; unfold Pq; norm_num; linarith⟩)
lemma exD : ∃ x, -57497 / 100000 ≤ x ∧ x ≤ -7187 / 12500 ∧ Pq x = 0 :=
  exists_root (by norm_num) (Or.inr ⟨by have := r3_bounds; unfold Pq; norm_num; linarith,
    by have := r3_bounds; unfold Pq; norm_num; linarith⟩)

/-- The abscissae of the feet. -/
noncomputable def xA : ℝ := exA.choose
noncomputable def xB : ℝ := exB.choose
noncomputable def xC : ℝ := exC.choose
noncomputable def xD : ℝ := exD.choose

lemma xA_spec : 46613 / 50000 ≤ xA ∧ xA ≤ 93227 / 100000 ∧ Pq xA = 0 := exA.choose_spec
lemma xB_spec : 7131 / 10000 ≤ xB ∧ xB ≤ 71311 / 100000 ∧ Pq xB = 0 := exB.choose_spec
lemma xC_spec : -20439 / 100000 ≤ xC ∧ xC ≤ -10219 / 50000 ∧ Pq xC = 0 := exC.choose_spec
lemma xD_spec : -57497 / 100000 ≤ xD ∧ xD ≤ -7187 / 12500 ∧ Pq xD = 0 := exD.choose_spec

end roots

section algebra

/-- `ω = e^{iπ/6}` and `ω̄`. -/
noncomputable def ω₀ : ℂ := ((r3 : ℂ) + I) / 2
noncomputable def ω₁ : ℂ := ((r3 : ℂ) - I) / 2

lemma hr3c : (r3 : ℂ) ^ 2 = 3 := by exact_mod_cast hr3

/-- `Q(z) = z⁴ - ω z³ + ½ z² - ω̄ z + 1`. -/
noncomputable def Qc (z : ℂ) : ℂ := z ^ 4 - ω₀ * z ^ 3 + 1 / 2 * z ^ 2 - ω₁ * z + 1

/-- The foot with abscissa `x`. -/
noncomputable def foot' (x : ℝ) : ℂ := ⟨x, yf x⟩

lemma norm_foot' {x : ℝ} (h : Pq x = 0) : ‖foot' x‖ = 1 := by
  rw [Pq_eq] at h
  rw [Complex.norm_def, foot', Complex.normSq_mk, show x * x + yf x * yf x = 1 by linarith, Real.sqrt_one]

lemma foot'_eq (x : ℝ) : foot' x = (x : ℂ) + (yf x : ℂ) * I := Complex.mk_eq_add_mul_I x (yf x)

lemma conj_foot' (x : ℝ) : conj (foot' x) = (x : ℂ) - (yf x : ℂ) * I := by
  rw [foot'_eq]; simp [map_add, map_mul, Complex.conj_ofReal]; ring

lemma foot'_mul_conj {x : ℝ} (h : Pq x = 0) : foot' x * conj (foot' x) = 1 := by
  rw [Complex.mul_conj, Complex.normSq_eq_norm_sq, norm_foot' h]; simp

/-- The feet are roots of `Q`. -/
lemma Qc_foot' {x : ℝ} (h : Pq x = 0) : Qc (foot' x) = 0 := by
  have hn := foot'_mul_conj h
  set e := foot' x
  set eb := conj (foot' x)
  have hG : e ^ 2 + eb ^ 2 - ω₀ * e - ω₁ * eb + 1 / 2 = 0 := by
    have hy : ((yf x : ℝ) : ℂ) = -4 * (x : ℂ) ^ 2 + (r3 : ℂ) * x + 3 / 2 := by simp [yf]
    have hP : (x : ℂ) ^ 2 + (yf x : ℂ) ^ 2 = 1 := by
      have := Pq_eq x; rw [h] at this; exact_mod_cast (by linarith : x ^ 2 + yf x ^ 2 = 1)
    simp only [e, eb, foot'_eq, conj_foot', ω₀, ω₁]
    linear_combination (2 * (yf x : ℂ) ^ 2 - (yf x : ℂ)) * Complex.I_sq + (-2 : ℂ) * hP + hy
  unfold Qc
  linear_combination e ^ 2 * hG - (1 + e * eb - ω₁ * e) * hn

lemma red_4 (z : ℂ) (h : Qc z = 0) :
    z ^ 4 = ((-1 : ℂ)) + ((1 / 2 : ℂ) * (r3 : ℂ) + (-1 / 2 : ℂ) * I) * z + ((-1 / 2 : ℂ)) * z ^ 2 + ((1 / 2 : ℂ) * (r3 : ℂ) + (1 / 2 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ)) * h + ((0 : ℂ)) * hr3c + ((0 : ℂ)) * Complex.I_sq

lemma red_5 (z : ℂ) (h : Qc z = 0) :
    z ^ 5 = ((-1 / 2 : ℂ) * (r3 : ℂ) + (-1 / 2 : ℂ) * I) + ((0 : ℂ)) * z + ((1 / 4 : ℂ) * (r3 : ℂ) + (-3 / 4 : ℂ) * I) * z ^ 2 + ((1 / 2 : ℂ) * (r3 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z + (1 / 2 : ℂ) * (r3 : ℂ) + (1 / 2 : ℂ) * I) * h + ((1 / 4 : ℂ) * z ^ 3 + (1 / 4 : ℂ) * z) * hr3c + ((1 / 4 : ℂ) * z ^ 3 + (-1 / 4 : ℂ) * z) * Complex.I_sq

lemma red_6 (z : ℂ) (h : Qc z = 0) :
    z ^ 6 = ((-1 / 2 : ℂ) * (r3 : ℂ) * I) + ((-1 / 4 : ℂ) * (r3 : ℂ) + (1 / 4 : ℂ) * I) * z + ((-1 / 4 : ℂ) * (r3 : ℂ) * I) * z ^ 2 + ((0 : ℂ)) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 2 + (1 / 2 : ℂ) * z * (r3 : ℂ) + (1 / 2 : ℂ) * z * I + (1 / 2 : ℂ) * (r3 : ℂ) * I) * h + ((1 / 4 : ℂ) * z ^ 4 + (1 / 4 : ℂ) * z ^ 3 * I + (1 / 4 : ℂ) * z ^ 2 + (1 / 4 : ℂ) * z * I) * hr3c + ((1 / 4 : ℂ) * z ^ 4 + (1 / 4 : ℂ) * z ^ 3 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 2 + (-1 / 4 : ℂ) * z * (r3 : ℂ)) * Complex.I_sq

lemma red_8 (z : ℂ) (h : Qc z = 0) :
    z ^ 8 = ((1 / 4 : ℂ) * (r3 : ℂ) * I) + ((-1 / 8 : ℂ) * (r3 : ℂ) + (-3 / 8 : ℂ) * I) * z + ((-3 / 8 : ℂ) * (r3 : ℂ) * I) * z ^ 2 + ((-1 / 8 : ℂ) * (r3 : ℂ) + (-1 / 8 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 4 + (1 / 2 : ℂ) * z ^ 3 * (r3 : ℂ) + (1 / 2 : ℂ) * z ^ 3 * I + (1 / 2 : ℂ) * z ^ 2 * (r3 : ℂ) * I + (-1 / 4 : ℂ) * (r3 : ℂ) * I) * h + ((1 / 4 : ℂ) * z ^ 6 + (1 / 4 : ℂ) * z ^ 5 * I + (1 / 4 : ℂ) * z ^ 4 + (1 / 8 : ℂ) * z ^ 3 * I + (-1 / 8 : ℂ) * z * I) * hr3c + ((1 / 4 : ℂ) * z ^ 6 + (1 / 4 : ℂ) * z ^ 5 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 4 + (-3 / 8 : ℂ) * z ^ 3 * (r3 : ℂ) + (1 / 8 : ℂ) * z * (r3 : ℂ)) * Complex.I_sq

lemma red_10 (z : ℂ) (h : Qc z = 0) :
    z ^ 10 = ((1 / 2 : ℂ) * (r3 : ℂ) * I + (1 / 8 : ℂ)) + ((-3 / 16 : ℂ) * (r3 : ℂ) + (-9 / 16 : ℂ) * I) * z + ((1 / 2 : ℂ) * (r3 : ℂ) * I + (-3 / 16 : ℂ)) * z ^ 2 + ((1 / 8 : ℂ) * (r3 : ℂ) + (-9 / 8 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 6 + (1 / 2 : ℂ) * z ^ 5 * (r3 : ℂ) + (1 / 2 : ℂ) * z ^ 5 * I + (1 / 2 : ℂ) * z ^ 4 * (r3 : ℂ) * I + (-1 / 4 : ℂ) * z ^ 2 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z * (r3 : ℂ) + (-1 / 8 : ℂ) * z * I + (-1 / 2 : ℂ) * (r3 : ℂ) * I + (-1 / 8 : ℂ)) * h + ((1 / 4 : ℂ) * z ^ 8 + (1 / 4 : ℂ) * z ^ 7 * I + (1 / 4 : ℂ) * z ^ 6 + (1 / 8 : ℂ) * z ^ 5 * I + (-1 / 16 : ℂ) * z ^ 4 + (-3 / 8 : ℂ) * z ^ 3 * I + (-1 / 16 : ℂ) * z ^ 2 + (-1 / 4 : ℂ) * z * I) * hr3c + ((1 / 4 : ℂ) * z ^ 8 + (1 / 4 : ℂ) * z ^ 7 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 6 + (-3 / 8 : ℂ) * z ^ 5 * (r3 : ℂ) + (-1 / 16 : ℂ) * z ^ 4 + (-1 / 8 : ℂ) * z ^ 3 * (r3 : ℂ) + (1 / 16 : ℂ) * z ^ 2 + (1 / 4 : ℂ) * z * (r3 : ℂ)) * Complex.I_sq

lemma red_12 (z : ℂ) (h : Qc z = 0) :
    z ^ 12 = ((-9 / 16 : ℂ)) + ((5 / 32 : ℂ) * (r3 : ℂ) + (27 / 32 : ℂ) * I) * z + ((-1 / 8 : ℂ) * (r3 : ℂ) * I + (-17 / 32 : ℂ)) * z ^ 2 + ((1 / 32 : ℂ) * (r3 : ℂ) + (9 / 32 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 8 + (1 / 2 : ℂ) * z ^ 7 * (r3 : ℂ) + (1 / 2 : ℂ) * z ^ 7 * I + (1 / 2 : ℂ) * z ^ 6 * (r3 : ℂ) * I + (-1 / 4 : ℂ) * z ^ 4 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 3 * (r3 : ℂ) + (-1 / 8 : ℂ) * z ^ 3 * I + (-1 / 2 : ℂ) * z ^ 2 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 2 + (1 / 8 : ℂ) * z * (r3 : ℂ) + (-9 / 8 : ℂ) * z * I + (9 / 16 : ℂ)) * h + ((1 / 4 : ℂ) * z ^ 10 + (1 / 4 : ℂ) * z ^ 9 * I + (1 / 4 : ℂ) * z ^ 8 + (1 / 8 : ℂ) * z ^ 7 * I + (-1 / 16 : ℂ) * z ^ 6 + (-3 / 8 : ℂ) * z ^ 5 * I + (-1 / 4 : ℂ) * z ^ 3 * I + (1 / 16 : ℂ) * z ^ 2) * hr3c + ((1 / 4 : ℂ) * z ^ 10 + (1 / 4 : ℂ) * z ^ 9 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 8 + (-3 / 8 : ℂ) * z ^ 7 * (r3 : ℂ) + (-1 / 16 : ℂ) * z ^ 6 + (-1 / 8 : ℂ) * z ^ 5 * (r3 : ℂ) + (-1 / 2 : ℂ) * z ^ 4 + (1 / 4 : ℂ) * z ^ 3 * (r3 : ℂ) + (9 / 16 : ℂ) * z ^ 2) * Complex.I_sq

lemma red_15 (z : ℂ) (h : Qc z = 0) :
    z ^ 15 = ((3 / 16 : ℂ) * (r3 : ℂ) + (-7 / 16 : ℂ) * I) + ((9 / 32 : ℂ) * (r3 : ℂ) * I + (9 / 16 : ℂ)) * z + ((-15 / 64 : ℂ) * (r3 : ℂ) + (-9 / 64 : ℂ) * I) * z ^ 2 + ((15 / 64 : ℂ) * (r3 : ℂ) * I + (-9 / 16 : ℂ)) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 11 + (1 / 2 : ℂ) * z ^ 10 * (r3 : ℂ) + (1 / 2 : ℂ) * z ^ 10 * I + (1 / 2 : ℂ) * z ^ 9 * (r3 : ℂ) * I + (-1 / 4 : ℂ) * z ^ 7 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 6 * (r3 : ℂ) + (-1 / 8 : ℂ) * z ^ 6 * I + (-1 / 2 : ℂ) * z ^ 5 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 5 + (1 / 8 : ℂ) * z ^ 4 * (r3 : ℂ) + (-9 / 8 : ℂ) * z ^ 4 * I + (9 / 16 : ℂ) * z ^ 3 + (1 / 32 : ℂ) * z ^ 2 * (r3 : ℂ) + (9 / 32 : ℂ) * z ^ 2 * I + (1 / 32 : ℂ) * z * (r3 : ℂ) * I + (-5 / 8 : ℂ) * z + (-3 / 16 : ℂ) * (r3 : ℂ) + (7 / 16 : ℂ) * I) * h + ((1 / 4 : ℂ) * z ^ 13 + (1 / 4 : ℂ) * z ^ 12 * I + (1 / 4 : ℂ) * z ^ 11 + (1 / 8 : ℂ) * z ^ 10 * I + (-1 / 16 : ℂ) * z ^ 9 + (-3 / 8 : ℂ) * z ^ 8 * I + (-1 / 4 : ℂ) * z ^ 6 * I + (5 / 64 : ℂ) * z ^ 5 + (1 / 64 : ℂ) * z ^ 4 * I + (-5 / 64 : ℂ) * z ^ 3 + (1 / 64 : ℂ) * z ^ 2 * I + (-3 / 32 : ℂ) * z) * hr3c + ((1 / 4 : ℂ) * z ^ 13 + (1 / 4 : ℂ) * z ^ 12 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 11 + (-3 / 8 : ℂ) * z ^ 10 * (r3 : ℂ) + (-1 / 16 : ℂ) * z ^ 9 + (-1 / 8 : ℂ) * z ^ 8 * (r3 : ℂ) + (-1 / 2 : ℂ) * z ^ 7 + (1 / 4 : ℂ) * z ^ 6 * (r3 : ℂ) + (45 / 64 : ℂ) * z ^ 5 + (1 / 64 : ℂ) * z ^ 4 * (r3 : ℂ) + (5 / 64 : ℂ) * z ^ 3 + (-1 / 64 : ℂ) * z ^ 2 * (r3 : ℂ) + (-7 / 32 : ℂ) * z) * Complex.I_sq

lemma red_20 (z : ℂ) (h : Qc z = 0) :
    z ^ 20 = ((-19 / 64 : ℂ) * (r3 : ℂ) * I + (-65 / 256 : ℂ)) + ((-63 / 512 : ℂ) * (r3 : ℂ) + (207 / 512 : ℂ) * I) * z + ((-13 / 64 : ℂ) * (r3 : ℂ) * I + (255 / 512 : ℂ)) * z ^ 2 + ((145 / 512 : ℂ) * (r3 : ℂ) + (225 / 512 : ℂ) * I) * z ^ 3 := by
  unfold Qc ω₀ ω₁ at h
  linear_combination ((1 : ℂ) * z ^ 16 + (1 / 2 : ℂ) * z ^ 15 * (r3 : ℂ) + (1 / 2 : ℂ) * z ^ 15 * I + (1 / 2 : ℂ) * z ^ 14 * (r3 : ℂ) * I + (-1 / 4 : ℂ) * z ^ 12 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 11 * (r3 : ℂ) + (-1 / 8 : ℂ) * z ^ 11 * I + (-1 / 2 : ℂ) * z ^ 10 * (r3 : ℂ) * I + (-1 / 8 : ℂ) * z ^ 10 + (1 / 8 : ℂ) * z ^ 9 * (r3 : ℂ) + (-9 / 8 : ℂ) * z ^ 9 * I + (9 / 16 : ℂ) * z ^ 8 + (1 / 32 : ℂ) * z ^ 7 * (r3 : ℂ) + (9 / 32 : ℂ) * z ^ 7 * I + (1 / 32 : ℂ) * z ^ 6 * (r3 : ℂ) * I + (-5 / 8 : ℂ) * z ^ 6 + (-3 / 16 : ℂ) * z ^ 5 * (r3 : ℂ) + (7 / 16 : ℂ) * z ^ 5 * I + (15 / 64 : ℂ) * z ^ 4 * (r3 : ℂ) * I + (-9 / 16 : ℂ) * z ^ 4 + (-81 / 128 : ℂ) * z ^ 3 * (r3 : ℂ) + (-9 / 128 : ℂ) * z ^ 3 * I + (-3 / 16 : ℂ) * z ^ 2 * (r3 : ℂ) * I + (-9 / 128 : ℂ) * z ^ 2 + (51 / 128 : ℂ) * z * (r3 : ℂ) + (-11 / 128 : ℂ) * z * I + (19 / 64 : ℂ) * (r3 : ℂ) * I + (65 / 256 : ℂ)) * h + ((1 / 4 : ℂ) * z ^ 18 + (1 / 4 : ℂ) * z ^ 17 * I + (1 / 4 : ℂ) * z ^ 16 + (1 / 8 : ℂ) * z ^ 15 * I + (-1 / 16 : ℂ) * z ^ 14 + (-3 / 8 : ℂ) * z ^ 13 * I + (-1 / 4 : ℂ) * z ^ 11 * I + (5 / 64 : ℂ) * z ^ 10 + (1 / 64 : ℂ) * z ^ 9 * I + (-5 / 64 : ℂ) * z ^ 8 + (17 / 128 : ℂ) * z ^ 7 * I + (-105 / 256 : ℂ) * z ^ 6 + (3 / 128 : ℂ) * z ^ 5 * I + (-15 / 128 : ℂ) * z ^ 4 + (7 / 128 : ℂ) * z ^ 3 * I + (51 / 256 : ℂ) * z ^ 2 + (19 / 128 : ℂ) * z * I) * hr3c + ((1 / 4 : ℂ) * z ^ 18 + (1 / 4 : ℂ) * z ^ 17 * (r3 : ℂ) + (-1 / 4 : ℂ) * z ^ 16 + (-3 / 8 : ℂ) * z ^ 15 * (r3 : ℂ) + (-1 / 16 : ℂ) * z ^ 14 + (-1 / 8 : ℂ) * z ^ 13 * (r3 : ℂ) + (-1 / 2 : ℂ) * z ^ 12 + (1 / 4 : ℂ) * z ^ 11 * (r3 : ℂ) + (45 / 64 : ℂ) * z ^ 10 + (1 / 64 : ℂ) * z ^ 9 * (r3 : ℂ) + (5 / 64 : ℂ) * z ^ 8 + (13 / 128 : ℂ) * z ^ 7 * (r3 : ℂ) + (-65 / 256 : ℂ) * z ^ 6 + (-27 / 128 : ℂ) * z ^ 5 * (r3 : ℂ) + (-1 / 128 : ℂ) * z ^ 4 + (31 / 128 : ℂ) * z ^ 3 * (r3 : ℂ) + (11 / 256 : ℂ) * z ^ 2 + (-19 / 128 : ℂ) * z * (r3 : ℂ)) * Complex.I_sq

end algebra

section bounds

noncomputable def yA : ℝ := yf xA
noncomputable def yB : ℝ := yf xB
noncomputable def yC : ℝ := yf xC
noncomputable def yD : ℝ := yf xD

lemma yA_bounds : (-180983 / 500000 : ℝ) < yA ∧ yA < (-72313 / 200000 : ℝ) := by
  obtain ⟨h1, h2, -⟩ := xA_spec
  obtain ⟨s1, s2⟩ := r3_bounds
  have e : yA = -4 * xA ^ 2 + r3 * xA + 3 / 2 := by simp only [yA, yf]
  constructor <;> nlinarith [mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h1), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s1.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s2.le),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s2.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s1.le)]

lemma yB_bounds : (87607 / 125000 : ℝ) < yB ∧ yB < (701257 / 1000000 : ℝ) := by
  obtain ⟨h1, h2, -⟩ := xB_spec
  obtain ⟨s1, s2⟩ := r3_bounds
  have e : yB = -4 * xB ^ 2 + r3 * xB + 3 / 2 := by simp only [yB, yf]
  constructor <;> nlinarith [mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h1), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s1.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s2.le),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s2.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s1.le)]

lemma yC_bounds : (978689 / 1000000 : ℝ) < yC ∧ yC < (97909 / 100000 : ℝ) := by
  obtain ⟨h1, h2, -⟩ := xC_spec
  obtain ⟨s1, s2⟩ := r3_bounds
  have e : yC = -4 * xC ^ 2 + r3 * xC + 3 / 2 := by simp only [yC, yf]
  constructor <;> nlinarith [mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h1), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s1.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s2.le),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s2.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s1.le)]

lemma yD_bounds : (-818381 / 1000000 : ℝ) < yD ∧ yD < (-40899 / 50000 : ℝ) := by
  obtain ⟨h1, h2, -⟩ := xD_spec
  obtain ⟨s1, s2⟩ := r3_bounds
  have e : yD = -4 * xD ^ 2 + r3 * xD + 3 / 2 := by simp only [yD, yf]
  constructor <;> nlinarith [mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 h1), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 h2),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s1.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s2.le),
    mul_nonneg (sub_nonneg.2 h1) (sub_nonneg.2 s2.le), mul_nonneg (sub_nonneg.2 h2) (sub_nonneg.2 s1.le)]

/-- McCormick inequalities for a product. -/
lemma mcc {u v ulo uhi vlo vhi : ℝ} (hu1 : ulo ≤ u) (hu2 : u ≤ uhi) (hv1 : vlo ≤ v) (hv2 : v ≤ vhi) :
    ulo * v + u * vlo - ulo * vlo ≤ u * v ∧ uhi * v + u * vhi - uhi * vhi ≤ u * v ∧
      u * v ≤ uhi * v + u * vlo - uhi * vlo ∧ u * v ≤ ulo * v + u * vhi - ulo * vhi := by
  refine ⟨?_, ?_, ?_, ?_⟩ <;> nlinarith [mul_nonneg (sub_nonneg.2 hu1) (sub_nonneg.2 hv1),
    mul_nonneg (sub_nonneg.2 hu2) (sub_nonneg.2 hv2), mul_nonneg (sub_nonneg.2 hu1) (sub_nonneg.2 hv2),
    mul_nonneg (sub_nonneg.2 hu2) (sub_nonneg.2 hv1)]

/-- The determinant of the diagonals and the numerators of Cramer's rule for `τ` and `μ`. -/
noncomputable def dt : ℝ := (xA - xC) * (yD - yB) - (yA - yC) * (xD - xB)
noncomputable def nt : ℝ := (xD - xC) * (yD - yB) - (yD - yC) * (xD - xB)
noncomputable def nm : ℝ := (xA - xC) * (yD - yC) - (yA - yC) * (xD - xC)

lemma dt_bounds : -3.457 < dt ∧ dt < -3.450 := by
  obtain ⟨a1, a2, -⟩ := xA_spec; obtain ⟨b1, b2, -⟩ := xB_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨e1, e2⟩ := yA_bounds; obtain ⟨f1, f2⟩ := yB_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  have m1 := mcc (u := xA - xC) (v := yD - yB) (ulo := (3552 / 3125 : ℝ)) (uhi := (56833 / 50000 : ℝ)) (vlo := (-759819 / 500000 : ℝ)) (vhi := (-379709 / 250000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  have m2 := mcc (u := yA - yC) (v := xD - xB) (ulo := (-20954 / 15625 : ℝ)) (uhi := (-670127 / 500000 : ℝ)) (vlo := (-16101 / 12500 : ℝ)) (vhi := (-64403 / 50000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  unfold dt; constructor <;> nlinarith [m1, m2]

lemma nt_bounds : -1.755 < nt ∧ nt < -1.748 := by
  obtain ⟨b1, b2, -⟩ := xB_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨f1, f2⟩ := yB_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  have m1 := mcc (u := xD - xC) (v := yD - yB) (ulo := (-37059 / 100000 : ℝ)) (uhi := (-37057 / 100000 : ℝ)) (vlo := (-759819 / 500000 : ℝ)) (vhi := (-379709 / 250000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  have m2 := mcc (u := yD - yC) (v := xD - xB) (ulo := (-1797471 / 1000000 : ℝ)) (uhi := (-1796669 / 1000000 : ℝ)) (vlo := (-16101 / 12500 : ℝ)) (vhi := (-64403 / 50000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  unfold nt; constructor <;> nlinarith [m1, m2]

lemma nm_bounds : -2.543 < nm ∧ nm < -2.536 := by
  obtain ⟨a1, a2, -⟩ := xA_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨e1, e2⟩ := yA_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  have m1 := mcc (u := xA - xC) (v := yD - yC) (ulo := (3552 / 3125 : ℝ)) (uhi := (56833 / 50000 : ℝ)) (vlo := (-1797471 / 1000000 : ℝ)) (vhi := (-1796669 / 1000000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  have m2 := mcc (u := yA - yC) (v := xD - xC) (ulo := (-20954 / 15625 : ℝ)) (uhi := (-670127 / 500000 : ℝ)) (vlo := (-37059 / 100000 : ℝ)) (vhi := (-37057 / 100000 : ℝ)) (by linarith) (by linarith) (by linarith) (by linarith)
  unfold nm; constructor <;> nlinarith [m1, m2]

noncomputable def τu : ℝ := nt / dt
noncomputable def μu : ℝ := nm / dt

lemma τu_bounds : 0.505 < τu ∧ τu < 0.509 := by
  obtain ⟨a1, a2⟩ := dt_bounds; obtain ⟨b1, b2⟩ := nt_bounds
  unfold τu
  constructor
  · rw [lt_div_iff_of_neg (by linarith)]; nlinarith
  · rw [div_lt_iff_of_neg (by linarith)]; nlinarith

lemma μu_bounds : 0.733 < μu ∧ μu < 0.738 := by
  obtain ⟨a1, a2⟩ := dt_bounds; obtain ⟨b1, b2⟩ := nm_bounds
  unfold μu
  constructor
  · rw [lt_div_iff_of_neg (by linarith)]; nlinarith
  · rw [div_lt_iff_of_neg (by linarith)]; nlinarith

/-- `t = Im m(2)`, computed from the coordinates. -/
noncomputable def tt' : ℝ := -2 * (τu * (xA * yA) - μu * (xB * yB) + (1 - τu) * (xC * yC) - (1 - μu) * (xD * yD))

lemma tt'_bound : 1.4 < tt' := by
  obtain ⟨a1, a2, -⟩ := xA_spec; obtain ⟨b1, b2, -⟩ := xB_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨e1, e2⟩ := yA_bounds; obtain ⟨f1, f2⟩ := yB_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  obtain ⟨t1, t2⟩ := τu_bounds; obtain ⟨u1, u2⟩ := μu_bounds
  have pA := mcc (u := xA) (v := yA) a1 a2 e1.le e2.le
  have pB := mcc (u := xB) (v := yB) b1 b2 f1.le f2.le
  have pC := mcc (u := xC) (v := yC) c1 c2 g1.le g2.le
  have pD := mcc (u := xD) (v := yD) d1 d2 h1.le h2.le
  have qA := mcc (u := τu) (v := xA * yA) (vlo := (-33747 / 100000 : ℝ)) (vhi := (-16853 / 50000 : ℝ)) t1.le t2.le (by linarith [pA.1, pA.2.1]) (by linarith [pA.2.2.1, pA.2.2.2])
  have qB := mcc (u := μu) (v := xB * yB) (vlo := (49977 / 100000 : ℝ)) (vhi := (50009 / 100000 : ℝ)) u1.le u2.le (by linarith [pB.1, pB.2.1]) (by linarith [pB.2.2.1, pB.2.2.2])
  have qC := mcc (u := τu) (v := xC * yC) (vlo := (-20013 / 100000 : ℝ)) (vhi := (-20001 / 100000 : ℝ)) t1.le t2.le (by linarith [pC.1, pC.2.1]) (by linarith [pC.2.2.1, pC.2.2.2])
  have qD := mcc (u := μu) (v := xD * yD) (vlo := (47029 / 100000 : ℝ)) (vhi := (2941 / 6250 : ℝ)) u1.le u2.le (by linarith [pD.1, pD.2.1]) (by linarith [pD.2.2.1, pD.2.2.2])
  unfold tt'
  linarith [qA.1, qA.2.1, qA.2.2.1, qA.2.2.2, qB.1, qB.2.1, qB.2.2.1, qB.2.2.2, qC.1, qC.2.1, qC.2.2.1,
    qC.2.2.2, qD.1, qD.2.1, qD.2.2.1, qD.2.2.2]

end bounds

section feet

lemma fA_re : (foot' xA).re = xA := rfl
lemma fA_im : (foot' xA).im = yA := rfl
lemma fB_re : (foot' xB).re = xB := rfl
lemma fB_im : (foot' xB).im = yB := rfl
lemma fC_re : (foot' xC).re = xC := rfl
lemma fC_im : (foot' xC).im = yC := rfl
lemma fD_re : (foot' xD).re = xD := rfl
lemma fD_im : (foot' xD).im = yD := rfl

lemma dt_ne : dt ≠ 0 := by linarith [dt_bounds.2]

/-- The feet of the table of Proposition 5.8. -/
noncomputable def uF : Feet where
  A := foot' xA
  B := foot' xB
  C := foot' xC
  D := foot' xD
  τ := τu
  μ := μu
  nA := norm_foot' xA_spec.2.2
  nB := norm_foot' xB_spec.2.2
  nC := norm_foot' xC_spec.2.2
  nD := norm_foot' xD_spec.2.2
  hX := by
    have h := dt_ne
    apply Complex.ext <;> simp only [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im,
      Complex.ofReal_re, Complex.ofReal_im, fA_re, fA_im, fB_re, fB_im, fC_re, fC_im, fD_re, fD_im,
      zero_mul, sub_zero, add_zero, τu, μu] <;> field_simp <;> unfold dt nt nm <;> ring
  τ0 := by linarith [τu_bounds.1]
  τ1 := by linarith [τu_bounds.2]
  μ0 := by linarith [μu_bounds.1]
  μ1 := by linarith [μu_bounds.2]
  AB := ne_of_re (by rw [fA_re, fB_re]; linarith [xA_spec.1, xB_spec.2.1])
  AC := ne_of_re (by rw [fA_re, fC_re]; linarith [xA_spec.1, xC_spec.2.1])
  AD := ne_of_re (by rw [fA_re, fD_re]; linarith [xA_spec.1, xD_spec.2.1])
  BC := ne_of_re (by rw [fB_re, fC_re]; linarith [xB_spec.1, xC_spec.2.1])
  BD := ne_of_re (by rw [fB_re, fD_re]; linarith [xB_spec.1, xD_spec.2.1])
  CD := ne_of_re (by rw [fC_re, fD_re]; linarith [xC_spec.1, xD_spec.2.1])

lemma QA : Qc uF.A = 0 := Qc_foot' xA_spec.2.2
lemma QB : Qc uF.B = 0 := Qc_foot' xB_spec.2.2
lemma QC : Qc uF.C = 0 := Qc_foot' xC_spec.2.2
lemma QD : Qc uF.D = 0 := Qc_foot' xD_spec.2.2

/-- `m(j) = c₂ m(2) + c₃ m(3)` when `z^j ≡ c₀ + c₁ z + c₂ z² + c₃ z³ mod Q`. -/
lemma m_red {j : ℕ} {c0 c1 c2 c3 : ℂ}
    (hred : ∀ z : ℂ, Qc z = 0 → z ^ j = c0 + c1 * z + c2 * z ^ 2 + c3 * z ^ 3) :
    uF.m j = c2 * uF.m 2 + c3 * uF.m 3 := by
  have hX := uF.hX
  simp only [Feet.m]
  rw [hred _ QA, hred _ QB, hred _ QC, hred _ QD]
  push_cast at hX ⊢
  linear_combination (-c1) * hX

lemma interp5 {z : ℂ} (hQ : Qc z = 0) (hn : z * conj z = 1) :
    z ^ 5 = ((-1 / 4 : ℂ) * (r3 : ℂ) + (1 / 4 : ℂ) * I) + ((-1 / 4 : ℂ) * (r3 : ℂ) * I) * z
      + ((-1 / 2 : ℂ) * (r3 : ℂ) * I) * conj z := by
  have h6 := red_6 z hQ
  linear_combination conj z * h6 - (z ^ 5 - ((-1 / 4 : ℂ) * (r3 : ℂ) + (1 / 4 : ℂ) * I)
    - ((-1 / 4 : ℂ) * (r3 : ℂ) * I) * z) * hn

lemma uF_interp : uF.Interp 5 ((-1 / 4 : ℂ) * (r3 : ℂ) + (1 / 4 : ℂ) * I) ((-1 / 4 : ℂ) * (r3 : ℂ) * I)
    ((-1 / 2 : ℂ) * (r3 : ℂ) * I) :=
  ⟨interp5 QA (foot'_mul_conj xA_spec.2.2), interp5 QB (foot'_mul_conj xB_spec.2.2),
    interp5 QC (foot'_mul_conj xC_spec.2.2), interp5 QD (foot'_mul_conj xD_spec.2.2)⟩

/-- `5` is a degenerate mode. -/
lemma uF_m5 : uF.m 5 = 0 := (uF.m_eq_zero_iff 5).2 ⟨_, _, _, uF_interp⟩

lemma r3I_ne : (r3 : ℂ) * I ≠ 0 :=
  mul_ne_zero (Complex.ofReal_ne_zero.2 r3_pos.ne') Complex.I_ne_zero

/-- `m(3) = ω m(2)`. -/
lemma uF_m3 : uF.m 3 = ω₀ * uF.m 2 := by
  have h5 := m_red (red_5)
  rw [uF_m5] at h5
  have : (1 / 2 : ℂ) * (r3 : ℂ) * I * (uF.m 3 - ω₀ * uF.m 2) = 0 := by
    unfold ω₀
    linear_combination -h5 + ((-1 / 4 : ℂ) * I * uF.m 2) * hr3c + ((-1 / 4 : ℂ) * (r3 : ℂ) * uF.m 2) * Complex.I_sq
  have hne : (1 / 2 : ℂ) * (r3 : ℂ) * I ≠ 0 := by
    rw [mul_assoc]; exact mul_ne_zero (by norm_num) r3I_ne
  exact sub_eq_zero.1 ((mul_eq_zero.1 this).resolve_left hne)

lemma uF_m4 : uF.m 4 = ((1 / 2 : ℂ) * (r3 : ℂ) * I) * uF.m 2 := by
  rw [m_red red_4, uF_m3]
  unfold ω₀
  linear_combination ((1 / 4 : ℂ) * uF.m 2) * hr3c + ((1 / 4 : ℂ) * uF.m 2) * Complex.I_sq

lemma uF_m2_im : (uF.m 2).im = tt' := by
  simp only [Feet.m, uF, pow_two, Complex.neg_im, Complex.add_im, Complex.sub_im, Complex.mul_im,
    Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im, fA_re, fA_im, fB_re, fB_im, fC_re, fC_im,
    fD_re, fD_im, zero_mul, add_zero]
  unfold tt'; ring

/-- `m(2) = i t` is purely imaginary. -/
lemma uF_m2 : uF.m 2 = I * (tt' : ℂ) := by
  obtain ⟨-, e4, -⟩ := uF.interp_coeffs (by norm_num) uF_m5 uF_interp
  rw [show 5 - 1 = 4 from rfl, uF_m4] at e4
  have h : (1 / 2 : ℂ) * (r3 : ℂ) * I * (uF.m 2 + conj (uF.m 2)) = 0 := by linear_combination e4
  have hne : (1 / 2 : ℂ) * (r3 : ℂ) * I ≠ 0 := by
    rw [mul_assoc]; exact mul_ne_zero (by norm_num) r3I_ne
  have h2 := (mul_eq_zero.1 h).resolve_left hne
  have hre : (uF.m 2).re = 0 := by
    have := congrArg Complex.re h2
    simp only [Complex.add_re, Complex.conj_re, Complex.zero_re] at this; linarith
  apply Complex.ext <;> simp [hre, uF_m2_im]

end feet

section W3

/-- `b = -80 e^{iπ/6}`, `ξ₊ = -(√3/2) i`, `ξ₋ = (√3/4) i` and the coefficients of `g₃`. -/
noncomputable def bU : ℂ := -40 * ((r3 : ℂ) + I)
noncomputable def Xc : ℂ := -((r3 : ℂ) * I) / 2
noncomputable def Yc : ℂ := (r3 : ℂ) * I / 4
noncomputable def a10 : ℂ := -1299 / 100 + 5 * I
noncomputable def a15 : ℂ := 153 / 200 + 379 / 1000 * I
noncomputable def a20 : ℂ := 2023 / 500 - 994 / 125 * I

lemma uX : uF.m (5 - 1) / conj (uF.m 2) = Xc := by
  rw [show 5 - 1 = 4 from rfl, uF_m4, uF_m2]
  have ht : (tt' : ℂ) ≠ 0 := Complex.ofReal_ne_zero.2 (by linarith [tt'_bound])
  simp only [map_mul, Complex.conj_I, Complex.conj_ofReal]
  rw [div_eq_iff (by simp [ht])]
  unfold Xc; ring

lemma uY : conj (uF.m (5 + 1)) / conj (uF.m 2) = Yc := by
  obtain ⟨e6, -, -⟩ := uF.interp_coeffs (by norm_num) uF_m5 uF_interp
  rw [e6, uF_m2]
  have ht : (tt' : ℂ) ≠ 0 := Complex.ofReal_ne_zero.2 (by linarith [tt'_bound])
  simp only [map_mul, map_neg, map_div₀, map_ofNat, Complex.conj_I, Complex.conj_ofReal, map_one]
  rw [div_eq_iff (by simp [ht])]
  unfold Yc; ring

lemma u_m3 : uF.m 3 = ω₀ * (I * (tt' : ℂ)) := by rw [uF_m3, uF_m2]

lemma u_m8 : uF.m 8 = ((-1 / 2 : ℂ) * (r3 : ℂ) * I + (-1 / 8 : ℂ)) * (I * (tt' : ℂ)) := by
  rw [m_red red_8, uF_m3, uF_m2]
  unfold ω₀
  linear_combination ((-1 / 16 : ℂ) * I * (tt' : ℂ)) * hr3c + ((-1 / 16 : ℂ) * I * (tt' : ℂ)) * Complex.I_sq

lemma u_m10 : uF.m 10 = ((9 / 16 : ℂ)) * (I * (tt' : ℂ)) := by
  rw [m_red red_10, uF_m3, uF_m2]
  unfold ω₀
  linear_combination ((1 / 16 : ℂ) * I * (tt' : ℂ)) * hr3c + ((-9 / 16 : ℂ) * I * (tt' : ℂ)) * Complex.I_sq

lemma u_m12 : uF.m 12 = ((1 / 32 : ℂ) * (r3 : ℂ) * I + (-5 / 8 : ℂ)) * (I * (tt' : ℂ)) := by
  rw [m_red red_12, uF_m3, uF_m2]
  unfold ω₀
  linear_combination ((1 / 64 : ℂ) * I * (tt' : ℂ)) * hr3c + ((9 / 64 : ℂ) * I * (tt' : ℂ)) * Complex.I_sq

lemma u_m15 : uF.m 15 = ((-81 / 128 : ℂ) * (r3 : ℂ) + (-9 / 128 : ℂ) * I) * (I * (tt' : ℂ)) := by
  rw [m_red red_15, uF_m3, uF_m2]
  unfold ω₀
  linear_combination ((15 / 128 : ℂ) * I ^ 2 * (tt' : ℂ)) * hr3c + ((15 / 128 : ℂ) * (r3 : ℂ) * I * (tt' : ℂ)) * Complex.I_sq

lemma u_m20 : uF.m 20 = ((81 / 512 : ℂ) * (r3 : ℂ) * I + (45 / 64 : ℂ)) * (I * (tt' : ℂ)) := by
  rw [m_red red_20, uF_m3, uF_m2]
  unfold ω₀
  linear_combination ((145 / 1024 : ℂ) * I * (tt' : ℂ)) * hr3c + ((225 / 1024 : ℂ) * I * (tt' : ℂ)) * Complex.I_sq

lemma norm_re_im_le {a b B : ℝ} (hB : 0 ≤ B) (h : a ^ 2 + b ^ 2 ≤ B ^ 2) : ‖(a : ℂ) + (b : ℂ) * I‖ ≤ B := by
  rw [← Complex.mk_eq_add_mul_I, Complex.norm_def, Complex.normSq_mk]
  rw [Real.sqrt_le_left hB]; nlinarith

lemma u_κ : uF.κ 5 bU Xc Yc = 45 / 32 * tt' := by
  unfold Feet.κ
  simp only [Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub, u_m12, u_m10, u_m8]
  apply Complex.ofReal_injective
  rw [Complex.ofReal_mul, re_eq_complex]
  simp only [bU, Xc, Yc]
  simp only [map_mul, map_add, map_neg, map_sub, map_div₀, map_pow, map_ofNat, Complex.conj_ofReal,
    Complex.conj_I, map_one]
  push_cast
  linear_combination ((15 / 128 : ℂ) * (r3 : ℂ) ^ 2 * I ^ 4 * (tt' : ℂ) + (15 / 32 : ℂ) * I ^ 4 * (tt' : ℂ)) * hr3c + ((45 / 32 : ℂ) * I ^ 2 * (tt' : ℂ) + (-45 / 32 : ℂ) * (tt' : ℂ)) * Complex.I_sq

lemma u_A : ‖((5 : ℕ) : ℂ) / 4 * (2 * uF.m (5 - 2) * Xc * Yc + conj (uF.m (5 - 2)) * conj Yc ^ 2)‖ ≤ 1.0741 * tt' := by
  have e : ((5 : ℕ) : ℂ) / 4 * (2 * uF.m (5 - 2) * Xc * Yc + conj (uF.m (5 - 2)) * conj Yc ^ 2) = (((((-45 / 128 : ℝ) + (0 / 1 : ℝ) * r3)) * tt' : ℝ) : ℂ) + (((((0 / 1 : ℝ) + (75 / 128 : ℝ) * r3)) * tt' : ℝ) : ℂ) * I := by
    simp only [Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub, u_m3, u_m8, u_m10, u_m12, u_m15, u_m20]
    simp only [bU, Xc, Yc, a10, a15, a20, ω₀]
    try simp only [map_mul, map_add, map_neg, map_sub, map_div₀, map_pow, map_ofNat, Complex.conj_ofReal,
      Complex.conj_I, map_one, map_natCast]
    push_cast
    linear_combination ((-25 / 128 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (-15 / 128 : ℂ) * I ^ 4 * (tt' : ℂ)) * hr3c + ((-75 / 128 : ℂ) * (r3 : ℂ) * I * (tt' : ℂ) + (-45 / 128 : ℂ) * I ^ 2 * (tt' : ℂ) + (45 / 128 : ℂ) * (tt' : ℂ)) * Complex.I_sq
  rw [e]
  apply norm_re_im_le (le_of_lt (by linarith [tt'_bound]))
  have ht := tt'_bound
  obtain ⟨s1, s2⟩ := r3_bounds
  have h3 := hr3
  have hc : (((-45 / 128 : ℝ) + (0 / 1 : ℝ) * r3)) ^ 2 + (((0 / 1 : ℝ) + (75 / 128 : ℝ) * r3)) ^ 2 ≤ 1.0741 ^ 2 := by nlinarith
  have : 0 ≤ tt' ^ 2 := sq_nonneg _
  nlinarith

lemma u_r10 : ‖uF.W2 5 bU Xc Yc - uF.m (2 * 5) * a10‖ ≤ 0.0003 * tt' := by
  have e : uF.W2 5 bU Xc Yc - uF.m (2 * 5) * a10 = (((((0 / 1 : ℝ) + (0 / 1 : ℝ) * r3)) * tt' : ℝ) : ℂ) + (((((11691 / 1600 : ℝ) + (-135 / 32 : ℝ) * r3)) * tt' : ℝ) : ℂ) * I := by
    simp only [Feet.W2, Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub, u_m3, u_m8, u_m10, u_m12, u_m15, u_m20]
    simp only [bU, Xc, Yc, a10, a15, a20, ω₀]
    try simp only [map_mul, map_add, map_neg, map_sub, map_div₀, map_pow, map_ofNat, Complex.conj_ofReal,
      Complex.conj_I, map_one, map_natCast]
    push_cast
    linear_combination ((-75 / 128 : ℂ) * (r3 : ℂ) ^ 2 * I ^ 4 * (tt' : ℂ) + (-75 / 128 : ℂ) * (r3 : ℂ) * I ^ 5 * (tt' : ℂ) + (105 / 128 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (-15 / 16 : ℂ) * I ^ 4 * (tt' : ℂ)) * hr3c + ((-225 / 128 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (135 / 32 : ℂ) * (r3 : ℂ) * I * (tt' : ℂ) + (-45 / 16 : ℂ) * I ^ 2 * (tt' : ℂ)) * Complex.I_sq
  rw [e]
  apply norm_re_im_le (le_of_lt (by linarith [tt'_bound]))
  have ht := tt'_bound
  obtain ⟨s1, s2⟩ := r3_bounds
  have h3 := hr3
  have hc : (((0 / 1 : ℝ) + (0 / 1 : ℝ) * r3)) ^ 2 + (((11691 / 1600 : ℝ) + (-135 / 32 : ℝ) * r3)) ^ 2 ≤ 0.0003 ^ 2 := by nlinarith
  have : 0 ≤ tt' ^ 2 := sq_nonneg _
  nlinarith

lemma u_r15 : ‖((5 : ℕ) : ℂ) / 4 * (uF.m (5 - 2) * Xc ^ 2) - uF.m (3 * 5) * a15‖ ≤ 0.0005 * tt' := by
  have e : ((5 : ℕ) : ℂ) / 4 * (uF.m (5 - 2) * Xc ^ 2) - uF.m (3 * 5) * a15 = (((((10623 / 25600 : ℝ) + (-30699 / 128000 : ℝ) * r3)) * tt' : ℝ) : ℂ) + (((((-3411 / 128000 : ℝ) + (393 / 25600 : ℝ) * r3)) * tt' : ℝ) : ℂ) * I := by
    simp only [Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub, u_m3, u_m8, u_m10, u_m12, u_m15, u_m20]
    simp only [bU, Xc, Yc, a10, a15, a20, ω₀]
    try simp only [map_mul, map_add, map_neg, map_sub, map_div₀, map_pow, map_ofNat, Complex.conj_ofReal,
      Complex.conj_I, map_one, map_natCast]
    push_cast
    linear_combination ((5 / 32 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (5 / 32 : ℂ) * I ^ 4 * (tt' : ℂ)) * hr3c + ((15 / 32 : ℂ) * (r3 : ℂ) * I * (tt' : ℂ) + (30699 / 128000 : ℂ) * (r3 : ℂ) * (tt' : ℂ) + (15 / 32 : ℂ) * I ^ 2 * (tt' : ℂ) + (3411 / 128000 : ℂ) * I * (tt' : ℂ) + (-10623 / 25600 : ℂ) * (tt' : ℂ)) * Complex.I_sq
  rw [e]
  apply norm_re_im_le (le_of_lt (by linarith [tt'_bound]))
  have ht := tt'_bound
  obtain ⟨s1, s2⟩ := r3_bounds
  have h3 := hr3
  have hc : (((10623 / 25600 : ℝ) + (-30699 / 128000 : ℝ) * r3)) ^ 2 + (((-3411 / 128000 : ℝ) + (393 / 25600 : ℝ) * r3)) ^ 2 ≤ 0.0005 ^ 2 := by nlinarith
  have : 0 ≤ tt' ^ 2 := sq_nonneg _
  nlinarith

lemma u_r20 : ‖uF.W4 5 bU Xc Yc - uF.m (4 * 5) * a20‖ ≤ 0.0003 * tt' := by
  have e : uF.W4 5 bU Xc Yc - uF.m (4 * 5) * a20 = (((((-14193 / 12800 : ℝ) + (163863 / 256000 : ℝ) * r3)) * tt' : ℝ) : ℂ) + (((((-18207 / 6400 : ℝ) + (105111 / 64000 : ℝ) * r3)) * tt' : ℝ) : ℂ) * I := by
    simp only [Feet.W4, Nat.reduceMul, Nat.reduceAdd, Nat.reduceSub, u_m3, u_m8, u_m10, u_m12, u_m15, u_m20]
    simp only [bU, Xc, Yc, a10, a15, a20, ω₀]
    try simp only [map_mul, map_add, map_neg, map_sub, map_div₀, map_pow, map_ofNat, Complex.conj_ofReal,
      Complex.conj_I, map_one, map_natCast]
    push_cast
    linear_combination ((315 / 512 : ℂ) * (r3 : ℂ) ^ 2 * I ^ 4 * (tt' : ℂ) + (315 / 512 : ℂ) * (r3 : ℂ) * I ^ 5 * (tt' : ℂ) + (-45 / 128 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (765 / 512 : ℂ) * I ^ 4 * (tt' : ℂ)) * hr3c + ((945 / 512 : ℂ) * (r3 : ℂ) * I ^ 3 * (tt' : ℂ) + (-105111 / 64000 : ℂ) * (r3 : ℂ) * I * (tt' : ℂ) + (-163863 / 256000 : ℂ) * (r3 : ℂ) * (tt' : ℂ) + (2295 / 512 : ℂ) * I ^ 2 * (tt' : ℂ) + (14193 / 12800 : ℂ) * (tt' : ℂ)) * Complex.I_sq
  rw [e]
  apply norm_re_im_le (le_of_lt (by linarith [tt'_bound]))
  have ht := tt'_bound
  obtain ⟨s1, s2⟩ := r3_bounds
  have h3 := hr3
  have hc : (((-14193 / 12800 : ℝ) + (163863 / 256000 : ℝ) * r3)) ^ 2 + (((-18207 / 6400 : ℝ) + (105111 / 64000 : ℝ) * r3)) ^ 2 ≤ 0.0003 ^ 2 := by nlinarith
  have : 0 ≤ tt' ^ 2 := sq_nonneg _
  nlinarith

/-- The lower bound `W₃ ≥ 0.45` (Proposition 5.8). -/
lemma u_W3_bound : 0.45 ≤ uF.κ 5 bU Xc Yc
    - ‖((5 : ℕ) : ℂ) / 4 * (2 * uF.m (5 - 2) * Xc * Yc + conj (uF.m (5 - 2)) * conj Yc ^ 2)‖
    - ‖uF.W2 5 bU Xc Yc - uF.m (2 * 5) * a10‖
    - ‖((5 : ℕ) : ℂ) / 4 * (uF.m (5 - 2) * Xc ^ 2) - uF.m (3 * 5) * a15‖
    - ‖uF.W4 5 bU Xc Yc - uF.m (4 * 5) * a20‖ := by
  rw [u_κ]
  linarith [u_A, u_r10, u_r15, u_r20, tt'_bound]

end W3

section tableU

lemma uAC : foot' xA - foot' xC = ⟨xA - xC, yA - yC⟩ := by
  apply Complex.ext <;> simp [foot', yA, yC]
lemma uBD : foot' xB - foot' xD = ⟨xB - xD, yB - yD⟩ := by
  apply Complex.ext <;> simp [foot', yB, yD]

lemma diag_bounds : 3 ≤ (xA - xC) ^ 2 + (yA - yC) ^ 2 ∧ 3.9 ≤ (xB - xD) ^ 2 + (yB - yD) ^ 2 ∧
    |(xA - xC) * (xB - xD) + (yA - yC) * (yB - yD)| ≤ 0.6 := by
  obtain ⟨a1, a2, -⟩ := xA_spec; obtain ⟨b1, b2, -⟩ := xB_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨e1, e2⟩ := yA_bounds; obtain ⟨f1, f2⟩ := yB_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  refine ⟨by nlinarith, by nlinarith, abs_le.2 ⟨by nlinarith, by nlinarith⟩⟩

lemma abs_dot_unit_le {u v : ℂ} (hu : u ≠ 0) (hv : v ≠ 0) {c : ℝ} (hc : 0 ≤ c)
    (h : dot u v ^ 2 ≤ c ^ 2 * (‖u‖ ^ 2 * ‖v‖ ^ 2)) : |dot (unit u) (unit v)| ≤ c := by
  have hu0 := norm_pos_iff.2 hu
  have hv0 := norm_pos_iff.2 hv
  unfold unit
  rw [dot_real_mul_left, dot_real_mul_right, abs_mul, abs_mul, abs_inv, abs_inv, abs_norm, abs_norm]
  rw [show ‖u‖⁻¹ * (‖v‖⁻¹ * |dot u v|) = |dot u v| / (‖u‖ * ‖v‖) by field_simp, div_le_iff₀ (by positivity)]
  have : |dot u v| ^ 2 ≤ (c * (‖u‖ * ‖v‖)) ^ 2 := by rw [sq_abs]; nlinarith
  exact abs_le_of_sq_le_sq' this (by positivity) |>.2 |>.trans (le_abs_self _) |>.trans (by
    rw [abs_of_nonneg (by positivity)])

lemma u_γ : |dot (unit (foot' xA - foot' xC)) (unit (foot' xB - foot' xD))| ≤ 1 / 2 := by
  obtain ⟨h1, h2, h3⟩ := diag_bounds
  apply abs_dot_unit_le (u := foot' xA - foot' xC) (v := foot' xB - foot' xD) (sub_ne_zero.2 uF.AC)
    (sub_ne_zero.2 uF.BD) (by norm_num)
  rw [uAC, uBD, sq_norm_eq, sq_norm_eq]
  simp only [dot]
  have : ((xA - xC) * (xB - xD) + (yA - yC) * (yB - yD)) ^ 2 ≤ 0.36 := by
    rw [← sq_abs]; nlinarith [abs_nonneg ((xA - xC) * (xB - xD) + (yA - yC) * (yB - yD))]
  nlinarith

/-- The table of Proposition 5.8, with `r = 1`. -/
noncomputable def uT : Table where
  A := foot' xA
  B := foot' xB
  C := foot' xC
  D := foot' xD
  r := 1
  normA := (norm_foot' xA_spec.2.2).le
  normB := (norm_foot' xB_spec.2.2).le
  normC := (norm_foot' xC_spec.2.2).le
  normD := (norm_foot' xD_spec.2.2).le
  AC_ne := uF.AC
  BD_ne := uF.BD
  not_parallel := lt_of_le_of_lt u_γ (by norm_num)

lemma uT_K : uT.K ≤ 2 := by
  have h := u_γ
  have h0 : 0 ≤ uT.γ := abs_nonneg _
  have hγ : uT.γ ≤ 1 / 2 := h
  rw [Table.K, Real.sqrt_le_left (by norm_num), div_le_iff₀ (by linarith)]
  linarith

lemma uT_dmin : 1.7 ≤ uT.dmin := by
  obtain ⟨h1, h2, -⟩ := diag_bounds
  have e1 : uT.d₁ = Real.sqrt ((xA - xC) ^ 2 + (yA - yC) ^ 2) := by
    show ‖foot' xA - foot' xC‖ = _; rw [uAC, Complex.norm_def, Complex.normSq_mk, sq, sq]
  have e2 : uT.d₂ = Real.sqrt ((xB - xD) ^ 2 + (yB - yD) ^ 2) := by
    show ‖foot' xB - foot' xD‖ = _; rw [uBD, Complex.norm_def, Complex.normSq_mk, sq, sq]
  rw [Table.dmin, e1, e2]
  apply le_min <;> rw [Real.le_sqrt (by norm_num) (by positivity)] <;> linarith

end tableU

section theorem58

open Table

/-- `g₃ = Re(a₁₀ z¹⁰ + a₁₅ z¹⁵ + a₂₀ z²⁰)`. -/
noncomputable def g3u : ℂ → ℝ := fun z => (a10 * z ^ (2 * 5) + a15 * z ^ (3 * 5) + a20 * z ^ (4 * 5)).re

lemma norm_bU : ‖bU‖ = 80 := by
  have : (r3 : ℂ) + I = ⟨r3, 1⟩ := by rw [Complex.mk_eq_add_mul_I]; simp
  have h1 : ‖(-40 : ℂ)‖ = 40 := by rw [norm_neg]; norm_num
  have h2 : ‖(⟨r3, 1⟩ : ℂ)‖ = 2 := by
    rw [Complex.norm_def, Complex.normSq_mk, show r3 * r3 + 1 * 1 = 2 ^ 2 by nlinarith [hr3],
      Real.sqrt_sq (by norm_num)]
  rw [bU, norm_mul, this, h1, h2]; norm_num

lemma norm_a10 : ‖a10‖ ≤ 13.92 := by
  have : a10 = ((-1299 / 100 : ℝ) : ℂ) + ((5 : ℝ) : ℂ) * I := by rw [a10]; push_cast; ring
  rw [this]; exact norm_re_im_le (by norm_num) (by norm_num)
lemma norm_a15 : ‖a15‖ ≤ 0.854 := by
  have : a15 = ((153 / 200 : ℝ) : ℂ) + ((379 / 1000 : ℝ) : ℂ) * I := by rw [a15]; push_cast; ring
  rw [this]; exact norm_re_im_le (by norm_num) (by norm_num)
lemma norm_a20 : ‖a20‖ ≤ 8.923 := by
  have : a20 = ((2023 / 500 : ℝ) : ℂ) + ((-994 / 125 : ℝ) : ℂ) * I := by rw [a20]; push_cast; ring
  rw [this]; exact norm_re_im_le (by norm_num) (by norm_num)

lemma g3u_lip (x y : ℂ) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) : |g3u x - g3u y| ≤ 331 * ‖x - y‖ := by
  have e : g3u x - g3u y = (a10 * (x ^ 10 - y ^ 10) + a15 * (x ^ 15 - y ^ 15) + a20 * (x ^ 20 - y ^ 20)).re := by
    simp only [g3u, ← Complex.sub_re, Nat.reduceMul]; congr 1; ring
  rw [e]
  have h10 := norm_pow_sub_pow_le' hx hy 10
  have h15 := norm_pow_sub_pow_le' hx hy 15
  have h20 := norm_pow_sub_pow_le' hx hy 20
  push_cast at h10 h15 h20
  have n1 := norm_a10; have n2 := norm_a15; have n3 := norm_a20
  have hn := norm_nonneg (x - y)
  calc _ ≤ ‖a10 * (x ^ 10 - y ^ 10) + a15 * (x ^ 15 - y ^ 15) + a20 * (x ^ 20 - y ^ 20)‖ :=
        Complex.abs_re_le_norm _
    _ ≤ ‖a10 * (x ^ 10 - y ^ 10)‖ + ‖a15 * (x ^ 15 - y ^ 15)‖ + ‖a20 * (x ^ 20 - y ^ 20)‖ := norm_add₃_le
    _ = ‖a10‖ * ‖x ^ 10 - y ^ 10‖ + ‖a15‖ * ‖x ^ 15 - y ^ 15‖ + ‖a20‖ * ‖x ^ 20 - y ^ 20‖ := by
        rw [norm_mul, norm_mul, norm_mul]
    _ ≤ 13.92 * (10 * ‖x - y‖) + 0.854 * (15 * ‖x - y‖) + 8.923 * (20 * ‖x - y‖) := by
        gcongr
    _ ≤ 331 * ‖x - y‖ := by nlinarith

lemma gk5_lip (x y : ℂ) (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    |gk 5 bU x - gk 5 bU y| ≤ 85 * ‖x - y‖ := by
  have key := norm_image_sub_le_of_norm_deriv_le_segment'
    (f := fun t : ℝ => gk 5 bU (y + t • (x - y)))
    (f' := fun t => dot (Gk 5 bU (y + t • (x - y))) (x - y))
    (C := 85 * ‖x - y‖) (a := 0) (b := 1)
    (fun t _ => (hasDerivAt_gk 5 (by norm_num) bU y (x - y) t).hasDerivWithinAt)
    (fun t ht => by
      have hz := norm_line_le hx hy (Set.Ico_subset_Icc_self ht)
      have hG := norm_Gk_le 5 (by norm_num) bU _ hz (polyG_five _ (norm_nonneg _) hz)
      rw [norm_bU] at hG; push_cast at hG
      rw [Real.norm_eq_abs]
      exact (abs_dot_le _ _).trans (mul_le_mul_of_nonneg_right (by linarith) (norm_nonneg _)))
    1 ⟨zero_le_one, le_rfl⟩
  simpa [Real.norm_eq_abs] using key

lemma uF_m5' : uF.m 5 = 0 := uF_m5

lemma uT_F₀_g₁ (θ : ℝ) : F₀ uT (gk 5 bU) τu μu θ = 0 := by
  have n : ∀ a : ℂ, ‖a‖ = 1 → ‖rot θ * a‖ = 1 := fun a ha => by rw [norm_rot_mul, ha]
  have e : F₀ uT (gk 5 bU) τu μu θ = F₀ uT (fun z => (1 * z ^ 5).re) uF.τ uF.μ θ := by
    unfold F₀
    rw [gk_circle _ _ _ (n uT.A uF.nA), gk_circle _ _ _ (n uT.B uF.nB),
      gk_circle _ _ _ (n uT.C uF.nC), gk_circle _ _ _ (n uT.D uF.nD)]
    simp only [one_mul]; rfl
  rw [e, Table.F₀_monomial uF rfl rfl rfl rfl, uF_m5]; simp

lemma norm_r3I (c : ℝ) (hc : 0 ≤ c) : ‖(c : ℂ) * (r3 : ℂ) * I‖ = c * r3 := by
  rw [norm_mul, norm_mul, Complex.norm_I, Complex.norm_real, Complex.norm_real, Real.norm_eq_abs,
    Real.norm_eq_abs, abs_of_nonneg hc, abs_of_pos r3_pos, mul_one]

/-- The idealised tilt: `|q₀| ≤ |ξ₊| + |ξ₋| = 3√3/4 ≤ 1.3`. -/
lemma uT_P (θ : ℝ) : ‖uT.Q (gk 5 bU) θ 0‖ ≤ 1.3 := by
  obtain ⟨iA, iB, iC, iD⟩ := uF_interp
  have hg : ∀ z : ℂ, ‖z‖ = 1 → gk 5 bU z = (z ^ 5).re := fun z hz => gk_circle _ _ _ hz
  rw [Table.idealTilt_eq (T := uT) uF.nA uF.nB uF.nC uF.nD hg iA iB iC iD θ]
  have hr : ‖rot θ ^ 5‖ = 1 := by rw [norm_pow, norm_rot, one_pow]
  rw [norm_mul, norm_rot, one_mul]
  have e1 : ‖(-1 / 2 : ℂ) * (r3 : ℂ) * I‖ = 1 / 2 * r3 := by
    rw [show (-1 / 2 : ℂ) * (r3 : ℂ) * I = -(((1 / 2 : ℝ) : ℂ) * (r3 : ℂ) * I) by push_cast; ring,
      norm_neg, norm_r3I _ (by norm_num)]
  have e2 : ‖conj ((-1 / 4 : ℂ) * (r3 : ℂ) * I)‖ = 1 / 4 * r3 := by
    rw [Complex.norm_conj, show (-1 / 4 : ℂ) * (r3 : ℂ) * I = -(((1 / 4 : ℝ) : ℂ) * (r3 : ℂ) * I) by
      push_cast; ring, norm_neg, norm_r3I _ (by norm_num)]
  calc _ ≤ ‖(-1 / 2 : ℂ) * (r3 : ℂ) * I * rot θ ^ 5‖ + ‖conj ((-1 / 4 : ℂ) * (r3 : ℂ) * I) * conj (rot θ ^ 5)‖ :=
        norm_add_le _ _
    _ = 1 / 2 * r3 + 1 / 4 * r3 := by
        rw [norm_mul ((-1 / 2 : ℂ) * (r3 : ℂ) * I), norm_mul (conj ((-1 / 4 : ℂ) * (r3 : ℂ) * I)),
          Complex.norm_conj (rot θ ^ 5), hr, e1, e2, mul_one, mul_one]
    _ ≤ 1.3 := by linarith [r3_bounds.2]

lemma uT_P₃ (θ : ℝ) : ‖uT.Q g3u θ 0‖ ≤ 662 := by
  have h := norm_Q_zero_le (T := uT) (g := g3u) (L := 331) (fun x y hx hy => g3u_lip x y hx hy) θ
  nlinarith [uT_K, uT.K_nonneg]

lemma uT_small {ε : ℝ} (hε : 0 ≤ ε) (hε₀ : ε ≤ 5 / 10000) : SmallL uT (ε * 85 + ε ^ 3 * 331) := by
  have hK := uT_K
  have hK0 := uT.K_nonneg
  have hd := uT_dmin
  have hL : ε * 85 + ε ^ 3 * 331 ≤ 0.0426 := by
    have : ε ^ 3 ≤ (5 / 10000) ^ 3 := pow_le_pow_left₀ hε hε₀ 3
    nlinarith
  have hL0 : 0 ≤ ε * 85 + ε ^ 3 * 331 := by positivity
  have hLK : (ε * 85 + ε ^ 3 * 331) * uT.K ≤ 0.0426 * 2 := mul_le_mul hL hK hK0 (by norm_num)
  refine ⟨hL0, by linarith, ?_⟩
  have hr : uT.r = 1 := rfl
  rw [hr]
  have h3 := sqrt3_bound
  have hLK0 : 0 ≤ (ε * 85 + ε ^ 3 * 331) * uT.K := mul_nonneg hL0 hK0
  have hsq : ((ε * 85 + ε ^ 3 * 331) * uT.K) ^ 2 ≤ (0.0426 * 2) ^ 2 := pow_le_pow_left₀ hLK0 hLK 2
  have e1 : 4 / Real.sqrt 3 ≤ 4 / 1.7 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) h3
  have e2 : 1 / uT.dmin ≤ 1 / 1.7 := one_div_le_one_div_of_le (by norm_num) hd
  have : 4 / Real.sqrt 3 * (1 / uT.dmin) * ((ε * 85 + ε ^ 3 * 331) * uT.K) ^ 2 ≤
      4 / 1.7 * (1 / 1.7) * (0.0426 * 2) ^ 2 := by
    apply mul_le_mul (mul_le_mul e1 e2 (by positivity) (by norm_num)) hsq (sq_nonneg _) (by norm_num)
  norm_num at this ⊢
  linarith

lemma uT_Rem₀ : Rem uT.K uT.dmin 85 1700 331 1.3 662 (5 / 10000) ≤ 0.1 * (5 / 10000) ^ 3 := by
  refine (Rem_le_of (K' := 2) (d' := 1.7) (t' := 0.00103) uT.K_nonneg (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) uT_K (by norm_num) uT_dmin
    (by norm_num) (by norm_num) (by norm_num)).trans ?_
  norm_num

lemma uT_Rem {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 5 / 10000) :
    Rem uT.K uT.dmin 85 1700 331 1.3 662 ε ≤ 0.1 * ε ^ 3 := by
  have h := Rem_le_scale uT.K_nonneg uT.dmin_pos (L₁ := 85) (M₁ := 1700) (L₃ := 331) (P := 1.3)
    (P₃ := 662) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hε hε₀
    (by nlinarith [uT_K, uT.K_nonneg])
  have hq : 0 ≤ (ε / (5 / 10000)) ^ 5 := by positivity
  refine h.trans ((mul_le_mul_of_nonneg_left uT_Rem₀ hq).trans ?_)
  have e : (ε / (5 / 10000)) ^ 5 * (0.1 * (5 / 10000) ^ 3) = 0.1 * ε ^ 3 * (ε / (5 / 10000)) ^ 2 := by ring
  rw [e]
  have : (ε / (5 / 10000)) ^ 2 ≤ 1 := by
    apply pow_le_one₀ (by positivity); rw [div_le_one (by norm_num)]; exact hε₀
  have : 0 ≤ 0.1 * ε ^ 3 := by positivity
  nlinarith

/-- **Proposition 5.8** (with `ε₀ = 5·10⁻⁴`): for the table `uT` (diagonals of different lengths)
and a terrain `g` equal to `ε g₁ + ε³ g₃` on the closed unit disc, with
`g₁ = Re(z⁵) - 40(|z|² - 1) Re(e^{iπ/6} z¹⁰)` and `g₃ = Re(a₁₀ z¹⁰ + a₁₅ z¹⁵ + a₂₀ z²⁰)`, and
`(85 ε + 331 ε³)`-Lipschitz on `ℂ`: if `0 < ε ≤ 5·10⁻⁴`, then `w_AC(θ) ≥ 0.3 ε³` for every `θ`. -/
theorem uneq_wob_ge {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 5 / 10000) {g : ℂ → ℝ}
    (hg : IsLip g (ε * 85 + ε ^ 3 * 331))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 5 bU x + ε ^ 3 * g3u x) (θ : ℝ) :
    0.3 * ε ^ 3 ≤ wob uT g (ε * 85 + ε ^ 3 * 331) θ := by
  have hs := uT_small hε.le hε₀
  have hT : ∀ u x : ℂ, ‖u‖ ≤ 1 → ‖x‖ ≤ 1 →
      |gk 5 bU x - gk 5 bU u - dot (Gk 5 bU u) (x - u)| ≤ 1700 / 2 * ‖x - u‖ ^ 2 := by
    intro u x hu hx
    refine taylor_of_lipschitz_grad' (fun u w t _ => hasDerivAt_gk 5 (by norm_num) _ u w t) ?_ u x hu hx
    intro x y hx hy
    have := lipschitz_Gk 3 bU poly_five x y hx hy
    rw [norm_bU] at this
    push_cast at this
    linarith
  have hG : ∀ u : ℂ, ‖u‖ ≤ 1 → ‖Gk 5 bU u‖ ≤ 85 := by
    intro u hu
    have := norm_Gk_le 5 (by norm_num) bU u hu (polyG_five _ (norm_nonneg u) hu)
    rw [norm_bU] at this; push_cast at this; linarith
  have hmain := Table.abs_wob_sub_third_order_le (T := uT) (g₁ := gk 5 bU) (g₃ := g3u)
    (G₁ := Gk 5 bU) (M₁ := 1700) (P := 1.3) (P₃ := 662) (τ := τu) (μ := μu)
    rfl hε.le hg hs hgd hT (by norm_num) hG g3u_lip uT_P uT_P₃ uF.hX uF.τ0.le uF.τ1.le
    uF.μ0.le uF.μ1.le θ
  have hW := Table.W3_ge (T := uT) uF rfl rfl rfl rfl (k := 5) (by norm_num) uF_m5 bU
    a10 a15 a20 (g₁ := gk 5 bU) (G₁ := Gk 5 bU)
    (fun z hz => gk_circle _ _ _ hz) (fun u hu => Gk_circle _ _ _ hu) θ
  rw [uX, uY] at hW
  have hW' := u_W3_bound
  have hR := uT_Rem hε hε₀
  rw [uT_F₀_g₁] at hmain
  have hw3 : 0.45 ≤ Table.w3 uT (Gk 5 bU) τu μu θ (uT.Q (gk 5 bU) θ 0) + F₀ uT g3u τu μu θ :=
    hW'.trans hW
  have hε3 : 0 < ε ^ 3 := by positivity
  have := mul_le_mul_of_nonneg_left hw3 hε3.le
  rw [abs_le] at hmain
  nlinarith [hmain.1]

/-- A terrain as in Proposition 5.8 exists (McShane extension from the closed unit disc). -/
theorem uneq_terrain_exists {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ g : ℂ → ℝ, IsLip g (ε * 85 + ε ^ 3 * 331) ∧
      ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 5 bU x + ε ^ 3 * g3u x := by
  set L := ε * 85 + ε ^ 3 * 331
  have hL : 0 ≤ L := by positivity
  have hlip : LipschitzOnWith (Real.toNNReal L) (fun x => ε * gk 5 bU x + ε ^ 3 * g3u x)
      (Metric.closedBall 0 1) := by
    apply LipschitzOnWith.of_dist_le_mul
    intro x hx y hy
    rw [Metric.mem_closedBall, dist_zero_right] at hx hy
    rw [Real.dist_eq, dist_eq_norm, Real.coe_toNNReal _ hL]
    have h1 := gk5_lip x y hx hy
    have h3 := g3u_lip x y hx hy
    have e : ε * gk 5 bU x + ε ^ 3 * g3u x - (ε * gk 5 bU y + ε ^ 3 * g3u y) =
        ε * (gk 5 bU x - gk 5 bU y) + ε ^ 3 * (g3u x - g3u y) := by ring
    rw [e]
    calc _ ≤ |ε * (gk 5 bU x - gk 5 bU y)| + |ε ^ 3 * (g3u x - g3u y)| := abs_add_le _ _
      _ = ε * |gk 5 bU x - gk 5 bU y| + ε ^ 3 * |g3u x - g3u y| := by
          rw [abs_mul, abs_mul, abs_of_nonneg hε, abs_of_nonneg (pow_nonneg hε 3)]
      _ ≤ ε * (85 * ‖x - y‖) + ε ^ 3 * (331 * ‖x - y‖) := by gcongr
      _ = L * ‖x - y‖ := by ring
  obtain ⟨g, hg, hEq⟩ := hlip.extend_real
  refine ⟨g, fun x y => ?_, fun x hx => (hEq (by rwa [Metric.mem_closedBall, dist_zero_right])).symm⟩
  have := hg.dist_le_mul x y
  rwa [Real.dist_eq, Real.coe_toNNReal _ hL, dist_eq_norm] at this

/-- **Proposition 5.8**, conclusion: the table with diagonals of different lengths wobbles at every
angle. -/
theorem uneq_wobbles {ε : ℝ} (hε : 0 < ε) (hε₀ : ε ≤ 5 / 10000) {g : ℂ → ℝ}
    (hg : IsLip g (ε * 85 + ε ^ 3 * 331))
    (hgd : ∀ x : ℂ, ‖x‖ ≤ 1 → g x = ε * gk 5 bU x + ε ^ 3 * g3u x) (θ : ℝ) :
    ¬ ∃ q c, ‖q‖ < 1 ∧ resid g θ q c uT.A = 0 ∧ resid g θ q c uT.B = 0 ∧
      resid g θ q c uT.C = 0 ∧ resid g θ q c uT.D = 0 := by
  rw [four_feet_iff hg (uT_small hε.le hε₀) θ]
  have := uneq_wob_ge hε hε₀ hg hgd θ
  have : 0 < ε ^ 3 := by positivity
  intro h; linarith

/-- The diagonals of the table have different lengths. -/
lemma uT_diagonals : uT.d₁ < uT.d₂ := by
  obtain ⟨a1, a2, -⟩ := xA_spec; obtain ⟨b1, b2, -⟩ := xB_spec
  obtain ⟨c1, c2, -⟩ := xC_spec; obtain ⟨d1, d2, -⟩ := xD_spec
  obtain ⟨e1, e2⟩ := yA_bounds; obtain ⟨f1, f2⟩ := yB_bounds
  obtain ⟨g1, g2⟩ := yC_bounds; obtain ⟨h1, h2⟩ := yD_bounds
  have e1' : uT.d₁ = Real.sqrt ((xA - xC) ^ 2 + (yA - yC) ^ 2) := by
    show ‖foot' xA - foot' xC‖ = _; rw [uAC, Complex.norm_def, Complex.normSq_mk, sq, sq]
  have e2' : uT.d₂ = Real.sqrt ((xB - xD) ^ 2 + (yB - yD) ^ 2) := by
    show ‖foot' xB - foot' xD‖ = _; rw [uBD, Complex.norm_def, Complex.normSq_mk, sq, sq]
  rw [e1', e2']
  apply Real.sqrt_lt_sqrt (by positivity)
  nlinarith

end theorem58

end Uneq

end Wobbly


==> anc/lean/Wobbly/Wobble.lean <==
import Wobbly.Hover

/-!
# The wobbling function (Lemma 4.7, Propositions 4.8–4.10 of the paper)

In the position `(θ, q, c)`, the foot which is at `a` in the frame of the table is at height
`c + dot (rot θ * a) q` above the horizontal position `foot (rot θ * a) q`, where the ground is at
height `g (foot (rot θ * a) q)`. The difference is the *residual* `resid g θ q c a`.
-/

noncomputable section

open Complex

namespace Wobbly

/-- Height above the ground of the foot which is at `a` in the frame of the table, when the
table is in the position `(θ, q, c)`. -/
def resid (g : ℂ → ℝ) (θ : ℝ) (q : ℂ) (c : ℝ) (a : ℂ) : ℝ :=
  c + dot (rot θ * a) q - g (foot (rot θ * a) q)

lemma resid_add (g : ℂ → ℝ) (θ : ℝ) (q : ℂ) (c δ : ℝ) (a : ℂ) :
    resid g θ q (c + δ) a = resid g θ q c a + δ := by
  unfold resid; ring

namespace Table

variable {T : Table} {g : ℂ → ℝ} {L : ℝ}

lemma dot_rot_e₁ (θ : ℝ) (q : ℂ) :
    dot (rot θ * T.e₁) q * T.d₁ = dot (rot θ * T.A) q - dot (rot θ * T.C) q := by
  rw [← dot_sub_left, T.rot_A_sub_C, dot_real_mul_left]; ring

lemma dot_rot_e₂ (θ : ℝ) (q : ℂ) :
    dot (rot θ * T.e₂) q * T.d₂ = dot (rot θ * T.B) q - dot (rot θ * T.D) q := by
  rw [← dot_sub_left, T.rot_B_sub_D, dot_real_mul_left]; ring

/-- The fixed points of `Q_θ` are exactly the tilts for which `A, C` are equally high and `B, D`
are equally high above the ground (for any height `c`). -/
lemma Q_eq_self_iff (θ : ℝ) (q : ℂ) (c : ℝ) :
    T.Q g θ q = q ↔
      (resid g θ q c T.A = resid g θ q c T.C ∧ resid g θ q c T.B = resid g θ q c T.D) := by
  have hd := T.det_rot_ne θ
  have h₁ := T.d₁_pos
  have h₂ := T.d₂_pos
  constructor
  · intro hq
    have e1 : dot (rot θ * T.e₁) q =
        (g (foot (rot θ * T.A) q) - g (foot (rot θ * T.C) q)) / T.d₁ := by
      conv_lhs => rw [← hq]
      exact dot_solve2_left hd _ _
    have e2 : dot (rot θ * T.e₂) q =
        (g (foot (rot θ * T.B) q) - g (foot (rot θ * T.D) q)) / T.d₂ := by
      conv_lhs => rw [← hq]
      exact dot_solve2_right hd _ _
    have k1 := dot_rot_e₁ (T := T) θ q
    have k2 := dot_rot_e₂ (T := T) θ q
    rw [e1, div_mul_cancel₀ _ h₁.ne'] at k1
    rw [e2, div_mul_cancel₀ _ h₂.ne'] at k2
    unfold resid
    constructor <;> linarith
  · rintro ⟨hAC, hBD⟩
    unfold resid at hAC hBD
    symm
    apply eq_solve2 hd
    · rw [eq_div_iff h₁.ne', dot_rot_e₁]; linarith
    · rw [eq_div_iff h₂.ne', dot_rot_e₂]; linarith

/-! ### The equal hovering position and the wobbling function -/

/-- Height of the centre in the equal hovering position with respect to `AC`. -/
def cAC (T : Table) (g : ℂ → ℝ) (L θ : ℝ) : ℝ :=
  g (foot (rot θ * T.A) (tilt T g L θ)) - dot (rot θ * T.A) (tilt T g L θ)

/-- The wobbling function `w_AC(θ)`: the common height of `B` and `D` above the ground in the
equal hovering position with respect to `AC`. -/
def wob (T : Table) (g : ℂ → ℝ) (L θ : ℝ) : ℝ :=
  resid g θ (tilt T g L θ) (cAC T g L θ) T.B

lemma resid_A_hover (θ : ℝ) : resid g θ (tilt T g L θ) (cAC T g L θ) T.A = 0 := by
  unfold resid cAC; ring

lemma resid_hover (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    resid g θ (tilt T g L θ) (cAC T g L θ) T.A = 0 ∧
    resid g θ (tilt T g L θ) (cAC T g L θ) T.C = 0 ∧
    resid g θ (tilt T g L θ) (cAC T g L θ) T.B = wob T g L θ ∧
    resid g θ (tilt T g L θ) (cAC T g L θ) T.D = wob T g L θ := by
  have h := (Q_eq_self_iff (T := T) (g := g) θ (tilt T g L θ) (cAC T g L θ)).1
    (Q_tilt hg hs θ)
  have hA := resid_A_hover (T := T) (g := g) (L := L) θ
  refine ⟨hA, by rw [← h.1, hA], rfl, by rw [← h.2]; rfl⟩

/-- Lemma 4.7: there is a position at angle `θ` (with `‖q‖ < 1`) in which the four feet are on
the ground if and only if `w_AC(θ) = 0`. -/
theorem four_feet_iff (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    (∃ q c, ‖q‖ < 1 ∧ resid g θ q c T.A = 0 ∧ resid g θ q c T.B = 0 ∧
      resid g θ q c T.C = 0 ∧ resid g θ q c T.D = 0) ↔ wob T g L θ = 0 := by
  constructor
  · rintro ⟨q, c, hq, hA, hB, hC, hD⟩
    have hfix : T.Q g θ q = q :=
      (Q_eq_self_iff θ q c).2 ⟨by rw [hA, hC], by rw [hB, hD]⟩
    have hqt : q = tilt T g L θ :=
      fixed_unique hg hs θ hq hfix (norm_tilt_lt_one hg hs θ) (Q_tilt hg hs θ)
    subst hqt
    have hc : c = cAC T g L θ := by
      unfold resid at hA; unfold cAC; linarith
    subst hc
    exact hB
  · intro hw
    obtain ⟨hA, hC, hB, hD⟩ := resid_hover hg hs θ
    exact ⟨tilt T g L θ, cAC T g L θ, norm_tilt_lt_one hg hs θ, hA, by rw [hB, hw],
      hC, by rw [hD, hw]⟩

/-- Proposition 4.9 (common tilt): in the position `(θ, tilt, cAC - wob)`, the feet `B` and `D`
are on the ground and `A`, `C` are both at height `-w_AC(θ)`. -/
theorem hover_BD (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) :
    resid g θ (tilt T g L θ) (cAC T g L θ - wob T g L θ) T.B = 0 ∧
    resid g θ (tilt T g L θ) (cAC T g L θ - wob T g L θ) T.D = 0 ∧
    resid g θ (tilt T g L θ) (cAC T g L θ - wob T g L θ) T.A = - wob T g L θ ∧
    resid g θ (tilt T g L θ) (cAC T g L θ - wob T g L θ) T.C = - wob T g L θ := by
  obtain ⟨hA, hC, hB, hD⟩ := resid_hover hg hs θ
  simp only [sub_eq_add_neg, resid_add, hA, hB, hC, hD]
  refine ⟨?_, ?_, ?_, ?_⟩ <;> ring

/-- Proposition 4.9 (uniqueness): a position (with `‖q‖ < 1`) in which `B, D` are on the ground and
`A, C` are equally high is `(θ, tilt, cAC - wob)`. In particular `w_BD = - w_AC`. -/
theorem hover_BD_unique (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) {q : ℂ} {c : ℝ} (hq : ‖q‖ < 1)
    (hB : resid g θ q c T.B = 0) (hD : resid g θ q c T.D = 0)
    (hAC : resid g θ q c T.A = resid g θ q c T.C) :
    q = tilt T g L θ ∧ c = cAC T g L θ - wob T g L θ := by
  have hfix : T.Q g θ q = q := (Q_eq_self_iff θ q c).2 ⟨hAC, by rw [hB, hD]⟩
  have hqt : q = tilt T g L θ :=
    fixed_unique hg hs θ hq hfix (norm_tilt_lt_one hg hs θ) (Q_tilt hg hs θ)
  refine ⟨hqt, ?_⟩
  subst hqt
  obtain ⟨-, -, hB', -⟩ := resid_hover hg hs θ
  unfold resid at hB hB'
  linarith

/-! ### The wobbling function in terms of the terrain (Propositions 4.8 and 4.10) -/

/-- Proposition 4.8: if `X = τ A + (1 - τ) C = μ B + (1 - μ) D` is the intersection of the
diagonals, then `w_AC = τ g(x_A) + (1-τ) g(x_C) - μ g(x_B) - (1-μ) g(x_D)`. -/
theorem wob_eq (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) {τ μ : ℝ}
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D) :
    wob T g L θ =
      τ * g (foot (rot θ * T.A) (tilt T g L θ)) + (1 - τ) * g (foot (rot θ * T.C) (tilt T g L θ))
      - μ * g (foot (rot θ * T.B) (tilt T g L θ))
      - (1 - μ) * g (foot (rot θ * T.D) (tilt T g L θ)) := by
  obtain ⟨hA, hC, hB, hD⟩ := resid_hover hg hs θ
  set q := tilt T g L θ
  set c := cAC T g L θ
  -- the heights are affine in the position of the foot
  have haff : τ * dot (rot θ * T.A) q + (1 - τ) * dot (rot θ * T.C) q =
      μ * dot (rot θ * T.B) q + (1 - μ) * dot (rot θ * T.D) q := by
    have e1 : dot (rot θ * ((τ : ℂ) * T.A + (1 - τ : ℝ) * T.C)) q =
        τ * dot (rot θ * T.A) q + (1 - τ) * dot (rot θ * T.C) q := by
      rw [mul_add, show rot θ * ((τ : ℂ) * T.A) = (τ : ℂ) * (rot θ * T.A) by ring,
        show rot θ * (((1 - τ : ℝ) : ℂ) * T.C) = ((1 - τ : ℝ) : ℂ) * (rot θ * T.C) by ring,
        dot_add_left, dot_real_mul_left, dot_real_mul_left]
    have e2 : dot (rot θ * ((μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)) q =
        μ * dot (rot θ * T.B) q + (1 - μ) * dot (rot θ * T.D) q := by
      rw [mul_add, show rot θ * ((μ : ℂ) * T.B) = (μ : ℂ) * (rot θ * T.B) by ring,
        show rot θ * (((1 - μ : ℝ) : ℂ) * T.D) = ((1 - μ : ℝ) : ℂ) * (rot θ * T.D) by ring,
        dot_add_left, dot_real_mul_left, dot_real_mul_left]
    rw [← e1, ← e2, hX]
  unfold resid at hA hB hC hD
  linear_combination τ * hA + (1 - τ) * hC - μ * hB - (1 - μ) * hD - haff

/-- The idealised wobbling function `F₀` of Remark 2.3 (b). -/
def F₀ (T : Table) (g : ℂ → ℝ) (τ μ θ : ℝ) : ℝ :=
  τ * g (rot θ * T.A) + (1 - τ) * g (rot θ * T.C) - μ * g (rot θ * T.B)
    - (1 - μ) * g (rot θ * T.D)

/-- Proposition 4.10: `|w_AC - F₀| ≤ 2 L f((LK)²) r (LK)²`, which is `≤ 4 (2 - √3) r K² L³`. -/
theorem abs_wob_sub_F₀_le (hg : IsLip g L) (hs : SmallL T L) (θ : ℝ) {τ μ : ℝ}
    (hX : (τ : ℂ) * T.A + (1 - τ : ℝ) * T.C = (μ : ℂ) * T.B + (1 - μ : ℝ) * T.D)
    (hτ0 : 0 ≤ τ) (hτ1 : τ ≤ 1) (hμ0 : 0 ≤ μ) (hμ1 : μ ≤ 1) :
    |wob T g L θ - F₀ T g τ μ θ| ≤ 2 * (L * (f ((L * T.K) ^ 2) * T.r * (L * T.K) ^ 2)) := by
  set q := tilt T g L θ with hqdef
  have hq : ‖q‖ ≤ L * T.K := norm_tilt_le hg hs θ
  set M := L * (f ((L * T.K) ^ 2) * T.r * (L * T.K) ^ 2) with hM
  have hE : ∀ a : ℂ, ‖a‖ ≤ T.r → |g (foot (rot θ * a) q) - g (rot θ * a)| ≤ M := by
    intro a ha
    have ha' : ‖rot θ * a‖ ≤ T.r := by rw [norm_rot_mul]; exact ha
    calc |g (foot (rot θ * a) q) - g (rot θ * a)| ≤ L * ‖foot (rot θ * a) q - rot θ * a‖ := hg _ _
      _ = L * ‖Φ (rot θ * a) q‖ := by rw [foot, sub_sub_cancel_left, norm_neg]
      _ ≤ M := by
          rw [hM]
          gcongr
          · exact hs.nonneg
          · exact norm_Φ_le ha' hq
  have hA := hE T.A T.normA
  have hB := hE T.B T.normB
  have hC := hE T.C T.normC
  have hD := hE T.D T.normD
  rw [wob_eq hg hs θ hX, F₀]
  have e : τ * g (foot (rot θ * T.A) q) + (1 - τ) * g (foot (rot θ * T.C) q)
      - μ * g (foot (rot θ * T.B) q) - (1 - μ) * g (foot (rot θ * T.D) q)
      - (τ * g (rot θ * T.A) + (1 - τ) * g (rot θ * T.C) - μ * g (rot θ * T.B)
        - (1 - μ) * g (rot θ * T.D)) =
      τ * (g (foot (rot θ * T.A) q) - g (rot θ * T.A))
      + (1 - τ) * (g (foot (rot θ * T.C) q) - g (rot θ * T.C))
      - μ * (g (foot (rot θ * T.B) q) - g (rot θ * T.B))
      - (1 - μ) * (g (foot (rot θ * T.D) q) - g (rot θ * T.D)) := by ring
  rw [e]
  have h1 := abs_le.1 hA
  have h2 := abs_le.1 hB
  have h3 := abs_le.1 hC
  have h4 := abs_le.1 hD
  rw [abs_le]
  constructor <;> nlinarith [mul_le_mul_of_nonneg_left h1.1 hτ0, mul_le_mul_of_nonneg_left h1.2 hτ0,
    mul_le_mul_of_nonneg_left h2.1 hμ0, mul_le_mul_of_nonneg_left h2.2 hμ0,
    mul_le_mul_of_nonneg_left h3.1 (sub_nonneg.2 hτ1), mul_le_mul_of_nonneg_left h3.2 (sub_nonneg.2 hτ1),
    mul_le_mul_of_nonneg_left h4.1 (sub_nonneg.2 hμ1), mul_le_mul_of_nonneg_left h4.2 (sub_nonneg.2 hμ1)]

/-- Continuity of the wobbling function. -/
theorem continuous_wob (hg : IsLip g L) (hs : SmallL T L) : Continuous (wob T g L) := by
  have ht := continuous_tilt hg hs
  have hgc := hg.continuous
  have hr : ∀ a : ℂ, Continuous fun θ : ℝ => rot θ * a :=
    fun a => continuous_rot.mul continuous_const
  have hfoot : ∀ a : ℂ, Continuous fun θ : ℝ => foot (rot θ * a) (tilt T g L θ) :=
    fun a => continuous_foot.comp ((hr a).prodMk ht)
  have hdot : ∀ a : ℂ, Continuous fun θ : ℝ => dot (rot θ * a) (tilt T g L θ) :=
    fun a => continuous_dot.comp ((hr a).prodMk ht)
  unfold wob resid cAC
  exact (((hgc.comp (hfoot T.A)).sub (hdot T.A)).add (hdot T.B)).sub (hgc.comp (hfoot T.B))

end Table

end Wobbly


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "wobbly",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "wobbly"
defaultTargets = ["Wobbly"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.34.1"

[[lean_lib]]
name = "Wobbly"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/numerics/always_wobbles.py <==
"""Certified computations for Section 5.5 of the paper (tex/): tables which wobble at every angle
(Theorem 5.7 and Proposition 5.8).

For a table with a degenerate mode k (m(k) = 0), the terrain is (on the closed unit disc, z = x + iy)

    g = eps * g1 + eps^3 * g3,
    g1 = Re z^k + (1/2) (|z|^2 - 1) Re(b z^{2k}),
    g3 = Re(a_{2k} z^{2k} + a_{3k} z^{3k} + a_{4k} z^{4k}),

where b is chosen so that the mean kappa'(b) of the third order term is large, and a_{2k}, a_{3k}, a_{4k}
cancel the modes 2k, 3k, 4k of the third order term w_3 (Proposition 5.6); the coefficients
of g3 are rounded to 3 decimals.  For each example, the script checks with interval arithmetic
(mpmath.iv) that
  1. m(0) = m(1) = m(k) = 0, and the closed formulas of Lemma 5.3(e) and Proposition 5.6;
  2. W_3 = w_3 + F_0[g3] (the third order term of Proposition 5.2) is bounded below by W3min > 0:
     the Fourier coefficients of W_3 are computed exactly (as intervals) by a discrete Fourier transform of
     64 samples, which is exact since W_3 is a trigonometric polynomial of degree 4k < 32;
  3. the remainder bound R(eps) of Proposition 5.2 satisfies R(eps0) < eps0^3 W3min, and (4.3) holds at eps0.
Since R(eps)/eps^3 is non-decreasing in eps, w_AC(theta) > 0 for all theta and all 0 < eps <= eps0: the
table wobbles at every angle (Lemma 4.7).

Examples:
  * trapezoid: the isosceles trapezoid (equal diagonals) with feet e^{i alpha}, e^{-i alpha}, e^{-i beta},
    e^{i beta}, cos(alpha) = 3/5, cos(beta) = (sqrt 23 - 3)/10; k = 4, b = 6i  (Theorem 5.7);
  * unequal diagonals: the table whose feet are the four zeros of 2 cos(2 theta) - 2 cos(theta + pi/6) + 1/2
    (the case chi = pi/6 of Lemma 5.3(f)), labelled A, B, C, D in the order -21.2, 44.5, 101.8, 234.9 degrees;
    k = 5, b = -80 e^{i pi/6}  (Proposition 5.8).
With --nonlinear, w_AC is also computed directly (floating point, fixed point iteration of Prop. 4.4).

Usage:  python3 always_wobbles.py [--nonlinear]
"""
import sys
from mpmath import iv, mpf, nint

iv.dps = 40
I = iv.mpc(0, 1)
PI = iv.pi
N_DFT = 64


def conj(z):
    return iv.mpc(z.real, -z.imag)


def as_c(z):
    return z if hasattr(z, '_mpci_') else iv.mpc(z)


def contains_zero(z):
    z = as_c(z)
    return z.real.a <= 0 <= z.real.b and z.imag.a <= 0 <= z.imag.b


def width(z):
    z = as_c(z)
    return max(z.real.b - z.real.a, z.imag.b - z.imag.a)


def fmt(z):
    z = as_c(z)
    re, im = float(z.real.mid), float(z.imag.mid)
    return "%.6f" % re if abs(im) < 1e-12 else "%.6f%+.6fi" % (re, im)


def rnd(x, digits=3):
    """Round a real interval to a decimal number (exact interval)."""
    return iv.mpf(int(nint(mpf(x.mid) * 10 ** digits))) / 10 ** digits


def f(s):
    return 1 / (1 + iv.sqrt(1 - s))


def certify(name, e, k, b, eps0, W3min):
    """e = [e_A, e_B, e_C, e_D] (interval complex numbers on the unit circle, in cyclic order)."""
    print("=" * 100)
    print(name)
    D1, D2 = e[0] - e[2], e[1] - e[3]
    Delta = (conj(D1) * D2).imag                                 # det(D1, D2)
    # X = tau A + (1 - tau) C = mu B + (1 - mu) D:  tau D1 - mu D2 = e_D - e_C
    R_ = e[3] - e[2]
    tau = ((conj(R_) * D2).imag) / Delta
    mu = ((conj(R_) * D1).imag) / Delta
    c = [tau, -mu, 1 - tau, -(1 - mu)]

    def m(j):
        return -sum(cE * eE ** j for cE, eE in zip(c, e))

    for j in (0, 1, k):
        assert contains_zero(m(j)) and width(m(j)) < 1e-25, (j, m(j))
    assert not contains_zero(m(2))
    d1, d2 = abs(D1), abs(D2)
    dmin = d1 if d1.b <= d2.b else d2
    cosphi = (D1.real * D2.real + D1.imag * D2.imag) / (d1 * d2)
    K = iv.sqrt(2 / (1 - abs(cosphi)))
    print("tau = %s, mu = %s, diagonals %s and %s, K = %s; m(0), m(1), m(%d) contain 0"
          % (fmt(tau), fmt(mu), fmt(d1), fmt(d2), fmt(K), k))

    def XY(j):
        """Idealised tilt for gamma = Re(zeta e^{ij phi}): p = X zeta + Y conj(zeta) in the frame of the table."""
        E1, E2 = e[0] ** j - e[2] ** j, e[1] ** j - e[3] ** j
        return (D2 * E1 - D1 * E2) / (2 * I * Delta), (D2 * conj(E1) - D1 * conj(E2)) / (2 * I * Delta)

    # ------------------------------------------------ closed forms
    X, Y = XY(k)
    for u, v in ((X, m(k - 1) / conj(m(2))), (Y, conj(m(k + 1)) / conj(m(2)))):
        assert contains_zero(u - v) and width(u - v) < 1e-25
    assert contains_zero((m(2) * m(k - 1) * conj(m(k + 1))).real)
    print("xi_+ = X = m(k-1)/conj m(2) = %s, xi_- = Y = conj m(k+1)/conj m(2) = %s, Re(m(2) m(k-1) conj m(k+1)) contains 0"
          % (fmt(X), fmt(Y)))
    S = -m(2 * k + 2) * conj(X) ** 2 - 2 * m(2 * k) * conj(X) * Y - m(2 * k - 2) * Y ** 2
    kappa = -(b * S).real / 8
    Ak = iv.mpf(k) / 4 * (2 * m(k - 2) * X * Y + conj(m(k - 2)) * conj(Y) ** 2)
    coef = {2 * k: b / 4 * ((abs(X) ** 2 + abs(Y) ** 2) * m(2 * k) + X * Y * m(2 * k - 2) + conj(X * Y) * m(2 * k + 2)),
            3 * k: iv.mpf(k) / 4 * m(k - 2) * X ** 2,
            4 * k: b / 8 * (X ** 2 * m(2 * k - 2) + 2 * X * conj(Y) * m(2 * k) + conj(Y) ** 2 * m(2 * k + 2))}
    a_exact = {j: coef[j] / m(j) for j in coef}
    a = {j: iv.mpc(rnd(v.real), rnd(v.imag)) for j, v in a_exact.items()}
    print("b = %s: kappa'(b) = %s, |A_%d| = %s, |S|/8 = %s" % (fmt(b), fmt(kappa), k, fmt(abs(Ak)), fmt(abs(S) / 8)))
    for j in sorted(a):
        print("  mode %2d of w_3: %s; |m(%d)| = %s; a_%d = %s, rounded to %s"
              % (j, fmt(coef[j]), j, fmt(abs(m(j))), j, fmt(a_exact[j]), fmt(a[j])))
    closed_min = kappa - abs(Ak) - sum(abs(m(j)) * abs(a[j] - a_exact[j]) for j in a)
    print("closed form: W_3 = kappa' + Re(A_k e^{ik theta}) + (rounding) >= %s" % mpf(closed_min.a))

    # ------------------------------------------------ W_3 by an exact (interval) DFT
    def W3_sample(theta):
        rot = iv.mpc(iv.cos(theta), iv.sin(theta))
        zeta = rot ** k
        q0 = rot * (X * zeta + Y * conj(zeta))                   # q_0(theta)
        total = iv.mpf(0)
        for cE, eE in zip(c, e):
            u = rot * eE
            grad = conj(k * u ** (k - 1)) + (b * u ** (2 * k)).real * u        # gradient of g1 on the circle
            total += -cE * (conj(grad) * q0).real * (conj(u) * q0).real / 2   # w_3
            total += cE * sum((aj * u ** j).real for j, aj in a.items())      # F_0[g3]
        return total

    assert 4 * k < N_DFT // 2
    samples = [W3_sample(2 * PI * n / N_DFT) for n in range(N_DFT)]
    F = [sum(samples[n] * iv.mpc(iv.cos(2 * PI * n * j / N_DFT), -iv.sin(2 * PI * n * j / N_DFT))
             for n in range(N_DFT)) / N_DFT for j in range(N_DFT // 2 + 1)]
    # W_3(theta) = F_0 + sum_{j >= 1} 2 Re(F_j e^{ij theta}), exactly
    assert contains_zero(F[0] - kappa) and contains_zero(2 * F[k] - Ak)
    big = [j for j in range(1, N_DFT // 2 + 1) if abs(F[j]).b > 1e-3]
    dft_min = F[0].real - 2 * sum(abs(F[j]) for j in range(1, N_DFT // 2 + 1))
    print("DFT: mean = %s, 2 F_%d = %s (= A_%d), modes j >= 1 with |F_j| > 1e-3: %s, min W_3 >= %s"
          % (fmt(F[0]), k, fmt(2 * F[k]), k, big, mpf(dft_min.a)))
    assert dft_min.a > W3min and closed_min.a > W3min

    # ------------------------------------------------ remainder bound (Proposition 5.2)
    L1 = k + abs(b)                                  # sup |grad g1| on the disc
    M1 = k * (k - 1) + (4 * k + 1) * abs(b)          # sup ||D^2 g1|| on the disc
    L3 = sum(j * abs(v) for j, v in a.items())       # sup |grad g3| on the disc
    P = abs(X) + abs(Y)                              # sup |q_0|
    P3 = sum(abs(v) * (abs(XY(j)[0]) + abs(XY(j)[1])) for j, v in a.items())    # sup |q_0^(3)|

    def remainder(eps):
        L = eps * L1 + eps ** 3 * L3
        t0 = L * K
        ok = t0.b <= 0.5 and (4 / iv.sqrt(3) / dmin * t0 ** 2).b < 1          # (4.3)
        t1 = eps * P + eps ** 3 * P3 + 2 * K * L * f(t0 ** 2) * t0 ** 2 / dmin
        if t1.b > t0.a:
            t1 = t0
        Phi1 = f(t1 ** 2) * t1 ** 2
        delta = eps ** 3 * P3 + 2 * K * L * Phi1 / dmin
        DPhi = (f(t1 ** 2) - iv.mpf(1) / 2) * t1 ** 2 + (t1 + eps * P) * delta / 2
        return ok, eps * M1 * Phi1 ** 2 + 2 * eps * L1 * DPhi + 2 * eps ** 3 * L3 * Phi1, L

    eps0 = iv.mpf(eps0)
    ok, R, L = remainder(eps0)
    print("constants: L1 = %s, M1 = %s, L3 <= %.3f, P = %s, P3 <= %.3f"
          % (fmt(L1), fmt(M1), float(L3.b), fmt(P), float(P3.b)))
    print("eps0 = %s: (4.3) holds: %s, Lipschitz constant <= %.4f, R(eps0)/eps0^3 <= %.4f < %s"
          % (mpf(eps0.mid), ok, float(L.b), float((R / eps0 ** 3).b), W3min))
    assert ok and (R / eps0 ** 3).b < W3min
    print("=> w_AC(theta) > 0 for all theta and all 0 < eps <= %s" % mpf(eps0.mid))
    return dict(tau=tau, mu=mu, a=a)


def float_table(e):
    import numpy as np
    return np.array([[float(z.real.mid), float(z.imag.mid)] for z in e])


def nonlinear(e, k, b, a, eps_list):
    import numpy as np
    sys.path.insert(0, __file__.rsplit('/', 1)[0] if '/' in __file__ else '.')
    from wobble import table, wobble
    feet = float_table(e)
    at, tau, mu = table(*np.arctan2(feet[:, 1], feet[:, 0]))
    bf = complex(float(b.real.mid), float(b.imag.mid))
    af = {j: complex(float(v.real.mid), float(v.imag.mid)) for j, v in a.items()}
    for eps in eps_list:
        def g(x, y, eps=eps):
            z = x + 1j * y
            g1 = np.real(z ** k) + 0.5 * (x * x + y * y - 1) * np.real(bf * z ** (2 * k))
            g3 = sum(np.real(v * z ** j) for j, v in af.items())
            return eps * g1 + eps ** 3 * g3
        th, w, q = wobble(g, at, tau, mu, N=8192)
        print("  nonlinear, eps = %.4f: min w_AC/eps^3 = %.5f, max w_AC/eps^3 = %.5f"
              % (eps, w.min() / eps ** 3, w.max() / eps ** 3))


# ---------------------------------------------------------------- example 1: trapezoid, equal diagonals
ca, sa = iv.mpf(3) / 5, iv.mpf(4) / 5
cb = (iv.sqrt(iv.mpf(23)) - 3) / 10
sb = iv.sqrt(1 - cb ** 2)
assert contains_zero(ca ** 2 + ca * cb + cb ** 2 - iv.mpf(1) / 2)
e_trap = [iv.mpc(ca, sa), iv.mpc(ca, -sa), iv.mpc(cb, -sb), iv.mpc(cb, sb)]
b_trap = iv.mpc(0, 6)
res1 = certify("Trapezoid cos(alpha) = 3/5, cos(beta) = (sqrt 23 - 3)/10 (equal diagonals), k = 4, "
               "g1 = Re z^4 - 3(|z|^2 - 1) Im z^8", e_trap, 4, b_trap, '4e-3', 1.43)


# ---------------------------------------------------------------- example 2: unequal diagonals, k = 5
def feet_chi(chi, n_grid=720, steps=140):
    """The four zeros of G(theta) = 2 cos(2 theta) - 2 cos(theta + chi) + cos(2 chi) in [-pi/2, 3 pi/2),
    certified by sign changes (G is a trigonometric polynomial of degree 2, so it has at most 4 zeros)."""
    Gv = lambda t: 2 * iv.cos(2 * t) - 2 * iv.cos(t + chi) + iv.cos(2 * chi)
    brackets = []
    for n in range(n_grid):
        lo, hi = -PI / 2 + 2 * PI * n / n_grid, -PI / 2 + 2 * PI * (n + 1) / n_grid
        lo, hi = iv.mpf(lo.a), iv.mpf(hi.a)
        glo, ghi = Gv(lo), Gv(hi)
        if glo.b < 0 < ghi.a or ghi.b < 0 < glo.a:
            brackets.append([lo, hi])
    assert len(brackets) == 4, len(brackets)
    roots = []
    for lo, hi in brackets:
        neg_lo = Gv(lo).b < 0
        for _ in range(steps):
            mid = iv.mpf(((lo + hi) / 2).mid)
            gm = Gv(mid)
            if gm.b < 0:
                lo, hi = (mid, hi) if neg_lo else (lo, mid)
            elif gm.a > 0:
                lo, hi = (lo, mid) if neg_lo else (mid, hi)
            else:
                break
        roots.append(iv.mpf([lo.a, hi.b]))
    return roots


chi = PI / 6
thetas = feet_chi(chi)
e_uneq = [iv.mpc(iv.cos(t), iv.sin(t)) for t in thetas]
print("=" * 100)
print("feet of the table with unequal diagonals (degrees):", [round(float((t * 180 / PI).mid), 4) for t in thetas])
# s_3 = 2 s_1 s_2 - s_1^3 for the polynomial z^4 - e^{i chi} z^3 + cos(2 chi) z^2 - e^{-i chi} z + 1 (so 5 is degenerate)
s1, s2, s3 = iv.mpc(iv.cos(chi), iv.sin(chi)), iv.cos(2 * chi), iv.mpc(iv.cos(chi), -iv.sin(chi))
assert contains_zero(s3 - (2 * s1 * s2 - s1 ** 3))
# b = 80 conj(S)/|S| direction = -80 e^{i pi/6}
b_uneq = -40 * iv.mpc(iv.sqrt(3), 1)
res2 = certify("Unequal diagonals: feet = zeros of 2cos(2t) - 2cos(t + pi/6) + 1/2, k = 5, "
               "g1 = Re z^5 - 40(|z|^2 - 1) Re(e^{i pi/6} z^10)", e_uneq, 5, b_uneq, '1e-3', 0.5)

if '--nonlinear' in sys.argv:
    print("=" * 100)
    print("trapezoid:")
    nonlinear(e_trap, 4, b_trap, res1['a'], (0.02, 0.01, 0.004, 0.002))
    print("table with unequal diagonals:")
    nonlinear(e_uneq, 5, b_uneq, res2['a'], (0.004, 0.002, 0.001))


==> anc/numerics/counterexample_trap4_beta.txt <==
# beta(phi) = sum_{j=0}^{64} c_j cos(j phi) + sum_{j=1}^{64} c_{64+j} sin(j phi)
-5.518902756255829267e+00
-5.586813372217540596e+00
-1.311481987306374553e+00
3.039809586883137627e+00
6.307255051973663207e+00
1.633051306290243809e-01
1.441883134220680152e+00
4.840741511303818245e-01
2.551676585615246795e-01
1.476754196083151838e+00
4.081219605835502584e+00
-1.422468709855732261e+00
-7.998480203599446225e-01
-4.445238662330679880e+00
9.558709727193632766e-01
-3.311295998751488057e+00
1.886028641410321338e+00
-9.512944646579198915e-01
-5.523298519113578608e-01
1.262585454244823935e-01
3.333861652952055721e+00
-2.916847748652827921e+00
8.350965474981384418e-01
5.059115297386367338e-01
-1.512422914689338094e-01
-1.084444166474856530e+00
2.078598059368113482e+00
-2.704397109431812218e+00
-4.754497978753464693e-01
1.992929704958311010e+00
-2.341885056292278555e-01
-1.842942172532502143e+00
1.355688176355252628e+00
3.983578503013734395e-01
-3.070287549311858211e+00
1.326648048571006600e+00
7.374143220027912227e-01
-2.075255055124994641e+00
4.695850284986280432e-01
2.302193925323658963e+00
-2.117319117689353547e+00
-3.572624724772985871e-01
1.682660199866055750e+00
-8.682990478220058428e-01
-7.759160745352151611e-01
1.516655275006131731e+00
-9.115485823728157466e-02
-1.965764335536015261e+00
6.453072690937499134e-01
3.580999935208321605e-01
-1.068000544031701082e+00
5.857054600016009527e-01
6.735014569392557826e-01
-9.768210205875030860e-01
-6.356300690304534928e-01
1.228023803036333572e-01
-1.552547072232208780e-01
7.079767897910720087e-02
2.668499390298653337e-02
3.457824070763090146e-02
-1.418020674653650837e-01
-2.576523699658569977e-01
5.741612157976639513e-02
3.911790387963490906e-02
-2.620051998034762519e-01
5.638435447282846269e+01
-3.831638736228971709e+01
4.345884697404369668e+00
5.197667357638932373e+01
-2.146117092697039652e+01
-3.817247937646041578e+01
8.078277683923185748e+01
-3.560464494151245418e+01
-3.861370818883035128e+01
2.177271186041838646e+01
1.264986421075353284e+01
-8.811484854017543000e+01
1.000000000000000000e+02
-5.546622769613320258e+01
-5.822988662276046057e+01
2.497832527827019078e+01
8.864511998862680286e+01
-8.832543743674607128e+01
2.262324973164173869e+01
6.234940669037590766e+01
-6.709145206041502263e+01
-1.110976980329049013e+01
1.000000000000000000e+02
-1.112632932270056862e+01
-5.924263679901290658e+01
1.000000000000000000e+02
-1.000000000000000000e+02
-6.117537527370034667e+01
3.455650238046149525e+01
5.178134210288252604e+01
-8.644962187923898966e+01
3.794031575644991960e+01
3.351560417731045760e+01
-5.895135133826354945e+01
3.477129559709520312e-01
6.469188523508933031e+01
-2.240033000739867575e+01
-6.204039781848234014e+00
5.633139802940642227e+01
-4.457700603770597780e+01
-3.977490903707727199e+01
1.835899925562848978e+01
1.418757068283785472e+01
-3.771218036229585380e+01
2.636722558181177689e+01
6.332141565091864877e+00
-2.066904736817513566e+01
-6.334827481631833734e+00
2.456855492432007537e+01
-1.470131100327245655e+01
1.283283111956488654e+01
1.058833584069636302e+01
-8.600447371788616735e+00
-2.357025416109266303e+01
7.340357670651713740e+00
2.265234709838509275e+00
-6.722812495579843173e+00
4.291676702029144863e+00
5.154544010064868731e-01
-3.075046792123741213e+00
-1.140676588820454418e+00
2.880745460286127102e+00
-2.616204937623173965e+00
-1.498472600580283087e+00


==> anc/numerics/orbit_slopes.py <==
"""Largest Lipschitz constant allowed by Theorem 5.11 of the paper (tex/) for the non-degenerate rational
tables with minimal n = 5..12 (r = 1), and for rational approximants of the trapezoid of Theorem 5.7
(Remark 5.13(c)). Usage: python3 orbit_slopes.py"""
import numpy as np, itertools, math
def table(n,idx):
    th=[2*math.pi*i/n for i in idx]; e=[complex(math.cos(t),math.sin(t)) for t in th]
    A,B,C,D=e
    M=np.array([[ (A-C).real, -(B-D).real],[(A-C).imag, -(B-D).imag]])
    tau,mu=np.linalg.solve(M,[(D-C).real,(D-C).imag])
    c=[tau,-mu,1-tau,-(1-mu)]
    m=lambda k: -sum(ci*ei**k for ci,ei in zip(c,e))
    res=[s for s in range(n) if s%n not in (0,1,n-1)]
    sig=min(abs(m(s)) for s in res)
    d1,d2=abs(A-C),abs(B-D); u=(A-C)/d1; v=(B-D)/d2
    g=abs((u.conjugate()*v).real); K=math.sqrt(2/(1-g))
    return sig,K,min(d1,d2),d1,d2
def maxL(n,sig,K,dm,r=1):
    def ok(L):
        t=math.sqrt(2)*K*L; lam=4/math.sqrt(3)*r/dm*K*L*t; eta=4/math.sqrt(3)*r*L*t
        if t>0.5 or lam>=1: return False
        A=2*K*math.sqrt(n)/(sig*dm*(1-lam)); return (n+1)*A*eta<1
    lo,hi=0,1
    for _ in range(60):
        mid=(lo+hi)/2
        if ok(mid): lo=mid
        else: hi=mid
    return lo
seen=set()
for n in range(5,13):
    best=None; worst=None; cnt=0; degen=[]
    for idx in itertools.combinations(range(n),4):
        if math.gcd(math.gcd(*idx[1:]),n)!=1 or idx[0]!=0: continue
        # canonical up to rotation/reflection
        key=(n,)+min(tuple(sorted(((s*i+a)%n) for i in idx)) for s in (1,-1) for a in range(n))
        if key in seen: continue
        seen.add(key)
        sig,K,dm,d1,d2=table(n,idx)
        if sig<1e-9: degen.append(idx); continue
        L=maxL(n,sig,K,dm); cnt+=1
        rec=(L,idx,sig,K,dm,abs(d1-d2)<1e-9); print("   ",n,idx,"L=%.4f"%L,"%.2f deg"%math.degrees(math.atan(L)),"sigma=%.3f K=%.3f dmin=%.3f"%(sig,K,dm),"eqdiag" if abs(d1-d2)<1e-9 else "")
        if best is None or L>best[0]: best=rec
        if worst is None or L<worst[0]: worst=rec
    f=lambda L: math.degrees(math.atan(L))
    print(n,'#nondeg',cnt,'best L %.4f (%.2f deg)'%(best[0],f(best[0])),best[1:],' worst L %.4f (%.2f deg)'%(worst[0],f(worst[0])),worst[1],'degen',degen)

print("approximants of the trapezoid of Thm 5.7")
al=math.acos(3/5); be=math.acos((math.sqrt(23)-3)/10)
angs=[al,2*math.pi-al,2*math.pi-be,be]  # A,B,C,D angles in [0,2pi); rotate so A=0
for n in [12,24,48,96,192,384,768]:
    idx=[round((a-al)%(2*math.pi)*n/(2*math.pi))%n for a in angs]
    if len(set(idx))<4: continue
    sig,K,dm,d1,d2=table(n,idx)
    L=maxL(n,sig,K,dm) if sig>1e-9 else 0
    print(n,idx,"sigma=%.4f L=%.5f (%.3f deg)"%(sig,L,math.degrees(math.atan(L))))


==> anc/numerics/physical.py <==
"""Physical size and robustness of the always wobbling trapezoid (Remark 5.9(f) of the paper, tex/).

1. For the terrain of Theorem 5.7 and larger eps (outside the range of the theorem), the minimal wobble
   min_theta w_AC (fixed point iteration of Prop. 4.4, r = 1), the maximal slope and the height of the
   terrain; multiply lengths by r (e.g. r = 100 mm) for a physical table.
2. Moving the rotation axis by delta (in 8 directions): min over theta and over the directions of
   w_AC / eps^3.  The table stops wobbling at every angle for delta ~ 0.15 eps^2 r.
3. With --optimise: re-optimise eps and the coefficients of g1 (b) and g3 for a prescribed maximal slope
   (Nelder-Mead, slow).

Usage: python3 physical.py [--optimise]
"""
import sys, math
import numpy as np
from wobble import table, wobble

ca, cb = 3 / 5, (math.sqrt(23) - 3) / 10
al, be = math.acos(ca), math.acos(cb)
AT, TAU, MU = table(al, -al, -be, be)
P0 = [6, 0, 4.970, -5.138, 0, 0, 4.173]          # b = 6i, a_8 = 4.970 i, a_12 = -5.138, a_16 = 4.173 i


def terrain(eps, p=P0, v=0j):
    """eps g1 + eps^3 g3 on the unit disc (g1 = Re z^4 + (|z|^2-1)/2 Re(i b z^8)), extended radially,
    seen from the axis through v."""
    bb, a8r, a8i, a12r, a12i, a16r, a16i = p
    a = {8: a8r + 1j * a8i, 12: a12r + 1j * a12i, 16: a16r + 1j * a16i}

    def g(x, y):
        x, y = x + v.real, y + v.imag
        rr = np.sqrt(x * x + y * y)
        s = np.where(rr > 1, 1 / np.maximum(rr, 1e-300), 1.0)
        x, y = x * s, y * s
        z = x + 1j * y
        g1 = np.real(z ** 4) + 0.5 * (x * x + y * y - 1) * np.real(1j * bb * z ** 8)
        return eps * g1 + eps ** 3 * sum(np.real(c * z ** j) for j, c in a.items())
    return g


XS = np.linspace(-1, 1, 401)
X, Y = np.meshgrid(XS, XS)
DISC = X ** 2 + Y ** 2 <= 1


def slope_height(g):
    G = g(X, Y)
    gy, gx = np.gradient(G, XS[1] - XS[0])
    return np.sqrt(gx ** 2 + gy ** 2)[DISC].max(), G[DISC].max() - G[DISC].min()


def min_wobble(g, N=4096, iters=2000):
    th, w, q = wobble(g, AT, TAU, MU, N=N, iters=iters)
    return w.min(), np.abs(q).max()


print("1. terrain of Theorem 5.7 (r = 1; for r = 100 mm multiply lengths by 100 to get mm)")
for eps in [0.004, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12]:
    g = terrain(eps)
    m, qm = min_wobble(g)
    L, h = slope_height(g)
    print("  eps = %.3f: min w = %.3e (min w/eps^3 = %6.3f), max slope %.3f (%4.1f deg), height %.4f, max tilt %.1f deg"
          % (eps, m, m / eps ** 3, L, math.degrees(math.atan(L)), h, math.degrees(math.asin(min(qm, 1)))))

print("2. moving the axis by delta: min over theta and 8 directions of w_AC / eps^3")
for eps in [0.004, 0.02, 0.06, 0.08]:
    row = []
    for d in [0, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3]:
        m = min(min_wobble(terrain(eps, v=d * np.exp(1j * t)), N=2048, iters=800)[0]
                for t in np.linspace(0, 2 * np.pi, 8, endpoint=False))
        row.append("delta=%.0e: %.2f" % (d, m / eps ** 3))
    print("  eps = %.3f: " % eps + ", ".join(row))

if '--optimise' in sys.argv:
    from scipy.optimize import minimize
    print("3. re-optimised terrains with maximal slope S")
    for S in [0.2, 0.35, 0.5]:
        def obj(p):
            if p[0] <= 0:
                return 1
            g = terrain(p[0], p[1:])
            return -min_wobble(g, N=512, iters=500)[0] + 10 * max(0, slope_height(g)[0] - S)
        r = minimize(obj, [0.03] + P0, method='Nelder-Mead',
                     options={'maxiter': 1500, 'xatol': 1e-4, 'fatol': 1e-10})
        g = terrain(r.x[0], r.x[1:])
        m, qm = min_wobble(g, iters=4000)
        L, h = slope_height(g)
        print("  S = %.2f: eps = %.4f, min w = %.3e, max slope %.3f (%.1f deg), height %.4f, parameters %s"
              % (S, r.x[0], m, L, math.degrees(math.atan(L)), h, np.round(r.x[1:], 3)))


==> anc/numerics/wobble.py <==
"""Numerical experiments for Sections 4 and 5 of the paper (tex/); floating point, not certified.

(The tables of Theorem 5.7 and Proposition 5.8, which wobble at every angle, are certified by
numerics/always_wobbles.py. The `counterexample` command below reproduces an earlier, uncertified
numerical example of an isosceles trapezoid which wobbles at every angle, which is not in the current
version of the paper; its radial slope correction is stored in counterexample_trap4_beta.txt.)

Model (Section 4): table with feet on the unit circle (r = 1), position (theta, q, c),
foot E at horizontal position x_E = u_E - Phi_{u_E}(q), height z_E = c + u_E.q, where
u_E = R_theta a_E.  The equal hovering tilt q is the fixed point of Q_theta (Prop. 4.4),
the wobbling function is w_AC = sum_E c_E g(x_E) (Prop. 4.8) with
(c_A, c_B, c_C, c_D) = (tau, -mu, 1 - tau, -(1 - mu)).

Usage:
    python3 wobble.py hexagon          # Prop. 5.4, Cor. 5.5: orbit sums of w_3 vanish for the hexagon table
    python3 wobble.py counterexample   # earlier example: w_AC > 0 for all angles (trapezoid, 4 in K)
    python3 wobble.py counterexample --lp   # recompute the radial slope B by linear programming
    python3 wobble.py hexsearch L [seed]    # CMA-ES search for an always-wobbling terrain for the hexagon table

Requires numpy and scipy (and cma for hexsearch).
"""
import sys
import numpy as np

HERE = __file__.rsplit('/', 1)[0] if '/' in __file__ else '.'


# ---------------------------------------------------------------- tables
def table(*angles):
    """Feet at the given angles (cyclic order A, B, C, D) on the unit circle; returns a, tau, mu."""
    th = np.array(angles, dtype=float)
    a = np.stack([np.cos(th), np.sin(th)], 1)
    A, B, C, D = a
    tau, mu = np.linalg.solve(np.array([A - C, -(B - D)]).T, D - C)   # X = tau A + (1-tau) C = mu B + (1-mu) D
    return a, tau, mu


def trapezoid(alpha, beta):
    """Isosceles trapezoid A = alpha, B = -alpha, C = -beta, D = beta (0 < alpha < beta < pi)."""
    return table(alpha, -alpha, -beta, beta)


def m(k, a, tau, mu):
    """m(k) = -sum_E c_E e^{i k theta_E}; F_0 = -sum_k m(k) hat(gamma)(k) e^{ik theta}."""
    tE = np.arctan2(a[:, 1], a[:, 0])
    cE = np.array([tau, -mu, 1 - tau, -(1 - mu)])
    return -(cE * np.exp(1j * k * tE)).sum()


# ---------------------------------------------------------------- nonlinear model (Section 4)
def wobble(g, a, tau, mu, N=4096, iters=400):
    """Wobbling function w_AC on N equally spaced angles (fixed point iteration of Prop. 4.4)."""
    th = np.linspace(0, 2 * np.pi, N, endpoint=False)
    c, s = np.cos(th), np.sin(th)
    u = np.stack([np.stack([c * a[E, 0] - s * a[E, 1], s * a[E, 0] + c * a[E, 1]], -1) for E in range(4)])
    Minv = np.linalg.inv(np.stack([u[0] - u[2], u[1] - u[3]], 1))
    q = np.zeros((N, 2))

    def feet(q):
        f = 1 / (1 + np.sqrt(1 - (q * q).sum(-1)))
        return u - (f * (u * q).sum(-1))[..., None] * q[None]

    for _ in range(iters):
        x = feet(q)
        G = g(x[..., 0], x[..., 1])
        qn = np.einsum('nij,nj->ni', Minv, np.stack([G[0] - G[2], G[1] - G[3]], -1))
        done = np.abs(qn - q).max() < 1e-18
        q = qn
        if done:
            break
    x = feet(q)
    G = g(x[..., 0], x[..., 1])
    return th, tau * G[0] + (1 - tau) * G[2] - mu * G[1] - (1 - mu) * G[3], q


# ---------------------------------------------------------------- third order term (Prop. 5.2)
def w3_pieces(a, tau, mu, gamma, dgamma, N):
    """w_3(theta) = T(theta) + sum_E W_E(theta) beta(theta + theta_E), beta = radial derivative of g_1 on the circle."""
    th = np.linspace(0, 2 * np.pi, N, endpoint=False)
    tE = np.arctan2(a[:, 1], a[:, 0])
    cE = np.array([tau, -mu, 1 - tau, -(1 - mu)])
    phi = th[None, :] + tE[:, None]
    u = np.stack([np.cos(phi), np.sin(phi)], -1)
    Ju = np.stack([-np.sin(phi), np.cos(phi)], -1)
    gam, dgam = gamma(phi), dgamma(phi)
    M = np.stack([u[0] - u[2], u[1] - u[3]], 1)
    q0 = np.linalg.solve(M, np.stack([gam[0] - gam[2], gam[1] - gam[3]], -1)[..., None])[..., 0]
    uq = (u * q0[None]).sum(-1)
    Juq = (Ju * q0[None]).sum(-1)
    T = -0.5 * (cE[:, None] * uq * dgam * Juq).sum(0)
    W = -0.5 * cE[:, None] * uq ** 2
    return th, phi, T, W


def trig(coef, J, p):
    return sum(coef[j] * np.cos(j * p) for j in range(J + 1)) + sum(coef[J + j] * np.sin(j * p) for j in range(1, J + 1))


def lp_best_beta(T, W, phi, J, bound=100.0):
    """Maximise min_theta w_3 over trigonometric polynomials beta of degree J (linear programme)."""
    from scipy.optimize import linprog
    A = np.array([(W * np.cos(j * phi)).sum(0) for j in range(J + 1)]
                 + [(W * np.sin(j * phi)).sum(0) for j in range(1, J + 1)]).T
    n, N = A.shape[1], A.shape[0]
    res = linprog(np.r_[np.zeros(n), -1.0], A_ub=np.c_[-A, np.ones(N)], b_ub=T,
                  bounds=[(-bound, bound)] * n + [(None, None)], method='highs')
    return res.x[:n], -res.fun


# ---------------------------------------------------------------- experiments
def hexagon():
    a, tau, mu = table(0, np.pi / 3, 2 * np.pi / 3, np.pi)
    print("hexagon table: tau = %.4f, mu = %.4f" % (tau, mu))
    print("degenerate modes k <= 24:", [k for k in range(25) if abs(m(k, a, tau, mu)) < 1e-12])
    rng = np.random.default_rng(0)
    N, J = 1440, 20
    for k in (5, 6, 7):
        b = rng.normal(size=2)
        gamma = lambda p: np.cos(k * p) + b[0] * np.cos(p) + b[1] * np.sin(p)
        dgamma = lambda p: -k * np.sin(k * p) - b[0] * np.sin(p) + b[1] * np.cos(p)
        th, phi, T, W = w3_pieces(a, tau, mu, gamma, dgamma, N)
        w3 = T + (W * trig(rng.normal(size=2 * J + 1), J, phi)).sum(0)
        orbit = sum(np.roll(w3, -j * N // 6) for j in range(6))
        print("k = %d: max|w_3| = %.3g, max|sum_j w_3(theta + j pi/3)| = %.1e" % (k, abs(w3).max(), abs(orbit).max()))


def counterexample(recompute=False):
    ca = 0.6
    cb = (np.sqrt(23) - 3) / 10                      # cos^2 a + cos a cos b + cos^2 b = 1/2  <=>  4 in K
    a, tau, mu = trapezoid(np.arccos(ca), np.arccos(cb))
    print("trapezoid: cos(alpha) = 3/5, cos(beta) = (sqrt 23 - 3)/10, |m(4)| = %.1e, diagonals %.4f %.4f"
          % (abs(m(4, a, tau, mu)), np.linalg.norm(a[0] - a[2]), np.linalg.norm(a[1] - a[3])))
    k, J = 4, 64
    gamma = lambda p: np.cos(k * p) + np.cos(p)       # g_1 on the circle: Re z^4 + x
    dgamma = lambda p: -k * np.sin(k * p) - np.sin(p)
    fname = HERE + '/counterexample_trap4_beta.txt'
    if recompute:
        th, phi, T, W = w3_pieces(a, tau, mu, gamma, dgamma, 1440)
        coef, val = lp_best_beta(T, W, phi, J)
        np.savetxt(fname, coef, header='beta(phi) = sum_{j=0}^{64} c_j cos(j phi) + sum_{j=1}^{64} c_{64+j} sin(j phi)')
        print("LP: min w_3 = %.4f on the LP grid" % val)
    coef = np.loadtxt(fname)
    th, phi, T, W = w3_pieces(a, tau, mu, gamma, dgamma, 20000)
    w3 = T + (W * trig(coef, J, phi)).sum(0)
    print("third order term on 20000 angles: min w_3 = %.4f, max w_3 = %.2f" % (w3.min(), w3.max()))
    B = lambda p: trig(coef, J, p) - k * np.cos(k * p) - np.cos(p)   # radial slope correction

    for eps in (2.5e-3, 6.25e-4, 2e-5, 1e-5):
        def g(X, Y, eps=eps):
            ph = np.arctan2(Y, X)
            return eps * (np.real((X + 1j * Y) ** k) + X + (np.sqrt(X * X + Y * Y) - 1) * B(ph))
        th, w, q = wobble(g, a, tau, mu, N=20000)
        print("nonlinear, eps = %.2e: min w/eps^3 = %.4f, max w/eps^3 = %.2f" % (eps, w.min() / eps ** 3, w.max() / eps ** 3))


# ---------------------------------------------------------------- hexagon: nonlinear search (cf. Section 5.6)
def hexagon_search(L_target, seed=0, maxfevals=6000, N=240, K_modes=10):
    """CMA-ES search for a terrain with Lipschitz constant L_target (on the disc of radius 1.05) such that the
    hexagonal table wobbles at every angle; objective = min_theta w / max_theta |w| (a counterexample needs > 0)."""
    import cma
    a, tau, mu = table(0, np.pi / 3, 2 * np.pi / 3, np.pi)

    def basis(X, Y):
        Z = X + 1j * Y
        R2 = X * X + Y * Y - 1
        cols = []
        for k in range(1, K_modes + 1):
            cols += [np.real(Z ** k), np.imag(Z ** k)]
        for k in range(0, K_modes + 1):
            cols += [R2 * np.real(Z ** k)] + ([R2 * np.imag(Z ** k)] if k > 0 else [])
        return np.stack(cols, -1)

    rr, tt = np.meshgrid(np.linspace(0, 1.05, 22), np.linspace(0, 2 * np.pi, 97))
    X0, Y0 = (rr * np.cos(tt)).ravel(), (rr * np.sin(tt)).ravel()
    h = 1e-6
    Dx = (basis(X0 + h, Y0) - basis(X0 - h, Y0)) / (2 * h)
    Dy = (basis(X0, Y0 + h) - basis(X0, Y0 - h)) / (2 * h)
    nb = Dx.shape[1]

    def normalise(c):
        lip = np.sqrt((Dx @ c) ** 2 + (Dy @ c) ** 2).max()
        return c * (L_target / lip)

    def ratio(c):
        c = normalise(np.asarray(c))
        g = lambda X, Y: basis(X, Y) @ c
        th, w, q = wobble(g, a, tau, mu, N=N, iters=100)
        return w.min() / np.abs(w).max(), c, w

    rng = np.random.default_rng(seed)
    es = cma.CMAEvolutionStrategy(rng.normal(size=nb), 0.7,
                                  {'seed': seed + 1, 'maxfevals': maxfevals, 'verbose': -9})
    best = (-2, None, None)
    while not es.stop():
        X = es.ask()
        vals = []
        for x in X:
            r, c, w = ratio(x)
            vals.append(-r)
            if r > best[0]:
                best = (r, c, w)
        es.tell(X, vals)
    r, c, w = best
    idx = np.arange(N // 6)
    orb = np.array([[w[(i + j * N // 6) % N] for j in range(6)] for i in idx])
    orbit_ratio = np.abs(orb.sum(1)).max() / np.abs(w).max()
    return r, orbit_ratio, c


if __name__ == '__main__':
    cmd = sys.argv[1] if len(sys.argv) > 1 else 'hexagon'
    if cmd == 'hexagon':
        hexagon()
    elif cmd == 'hexsearch':
        L = float(sys.argv[2]); seed = int(sys.argv[3]) if len(sys.argv) > 3 else 0
        r, orb, c = hexagon_search(L, seed)
        print("hexagon search L = %.2f seed %d: best min w / max |w| = %.4f (counterexample needs > 0); "
              "max orbit ratio |sum_j w(theta_j)| / max|w| = %.3g" % (L, seed, r, orb))
    elif cmd == 'counterexample':
        counterexample(recompute='--lp' in sys.argv)
    else:
        print(__doc__)

